Conformal structures with $G_2$-symmetric twistor distribution

For any 4D split-signature conformal structure, there is an induced twistor distribution on the 5D space of all self-dual totally null 2-planes, which is $(2,3,5)$ when the conformal structure is not anti-self-dual. Several examples where the twistor distribution achieves maximal symmetry (the split-real form of the exceptional simple Lie algebra of type $\mathrm{G}_2$) were previously known, and these include fascinating examples arising from the rolling of surfaces without twisting or slipping. Relaxing the rolling assumption, we establish a complete local classification result among those homogeneous 4D split-conformal structures for which the symmetry algebra induces a multiply-transitive action on the 5D space. Furthermore, we discuss geometric properties of these conformal structures such as their curvature, holonomy, and existence of Einstein representatives.

==> anc/Cartan-theoretic.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="900" rtablesize="[10, 10]" useclientjvm="true" format="document" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" italic="true" size="20" layout="Normal" alignment="centred"><Font size="20" bold="true" italic="true">Cartan-theoretic realizations</Font></Text-field><Text-field style="Text" bold="true" italic="true" size="20" layout="Normal" alignment="centred"><Font size="12" bold="false" italic="false">Dennis The, 02.11.2024</Font></Text-field>
</Input>
</Group></Presentation-Block>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Initialize G2</Text-field></Title>
<Group hide-input="false" labelreference="L2047" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:
with(DifferentialGeometry): with(LieAlgebras): with(LinearAlgebra): with(Tools): with(Tensor): interface(rtablesize=20):
g2rep:=Matrix(7, 7, [
[2*z1 + z2, b10, b11, b21*sqrt(2), b31, b32, 0],
[a10, z1+z2, b01, sqrt(2)*b11, -b21, 0, -b32], 
[a11, a01, z1, -sqrt(2)*b10, 0, b21, -b31], 
[a21*sqrt(2), sqrt(2)*a11, -sqrt(2)*a10, 0, sqrt(2)*b10, -sqrt(2)*b11, -b21*sqrt(2)], [a31, -a21, 0, sqrt(2)*a10, -z1, -b01, -b11],
[a32, 0, a21, -sqrt(2)*a11, -a01, -z1-z2, -b10], 
[0, -a32, -a31, -a21*sqrt(2), -a11, -a10, -2*z1 - z2]]);

e:=(v,w)-&gt;map(v-&gt;map(w-&gt;diff(w,v),g2rep),b||v||w):
f:=(v,w)-&gt;map(v-&gt;map(w-&gt;diff(w,v),g2rep),a||v||w):
zz:=i-&gt;map(v-&gt;map(w-&gt;diff(w,v),g2rep),z||i):
pos:=[[0,1],[1,0],[1,1],[2,1],[3,1],[3,2]]:

basis:=[zz(1),zz(2),seq(e(op(pos[i])),i=1..nops(pos)),seq(f(op(pos[i])),i=1..nops(pos))]:
LieAlgebraData(%,alg):
DGsetup(%,
[Z1,Z2,
E01,E10,E11,E21,E31,E32,
F01,F10,F11,F21,F31,F32],
[zeta1,zeta2,
pi01,pi10,pi11,pi21,pi31,pi32,
theta01,theta10,theta11,theta21,theta31,theta32]);
Query(&quot;Jacobi&quot;);

H:=evalDG(-Z1+2*Z2):
br:=(v,w)-&gt;simplify(v.w-w.v):
E:=(i,j)-&gt;Matrix(4,4,(k,l)-&gt;`if`(k=i and l=j,1,0)):

H12:=E(1,1)-E(2,2):
H34:=E(3,3)-E(4,4):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSZnMnJlcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY9LUkkbXRyR0YkNi4tSSRtdGRHRiQ2Ki1GLDYmLUYsNiYtSSNtbkdGJDYkUSIyRidGPC1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmZvLUYvNiVRI3oxRidGMkY1RjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRl9wLUYvNiVRI3oyRidGMkY1RjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkAvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRltxLyUrZ3JvdXBhbGlnbkdGW3EvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGYnEtRmhuNiotRi82JVEkYjEwRidGMkY1RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYvNiVRJGIxMUYnRjJGNUZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYmLUYvNiVRJGIyMUYnRjJGNUZiby1JJm1zcXJ0R0YkNiNGXm9GPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLzYlUSRiMzFGJ0YyRjVGZHBGZ3BGaXBGXHFGXnFGYHFGY3EtRmhuNiotRi82JVEkYjMyRidGMkY1RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUZfbzYkUSIwRidGPEZkcEZncEZpcEZccUZecUZgcUZjcUZkcEZncEZpcEZccUZecS1GZW42Li1GaG42Ki1GLzYlUSRhMTBGJ0YyRjVGZHBGZ3BGaXBGXHFGXnFGYHFGY3EtRmhuNiotRiw2JkZob0ZbcEZhcEY8RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYvNiVRJGIwMUYnRjJGNUZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYmRmZyRmJvRlxyRjxGZHBGZ3BGaXBGXHFGXnFGYHFGY3EtRmhuNiotRiw2JS1GOTYtUSomdW1pbnVzMDtGJ0Y8Rj5GQUZDRkVGR0ZJRktGXnBGYHBGY3JGPEZkcEZncEZpcEZccUZecUZgcUZjcUZjcy1GaG42Ki1GLDYlRmB1RmBzRjxGZHBGZ3BGaXBGXHFGXnFGYHFGY3FGZHBGZ3BGaXBGXHFGXnEtRmVuNi4tRmhuNiotRi82JVEkYTExRidGMkY1RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYvNiVRJGEwMUYnRjJGNUZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42KkZob0ZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYlRmB1LUYsNiZGZnJGYm9GZ3FGPEY8RmRwRmdwRmlwRlxxRl5xRmBxRmNxRmNzLUZobjYqRmNyRmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYsNiVGYHVGW3NGPEZkcEZncEZpcEZccUZecUZgcUZjcUZkcEZncEZpcEZccUZecS1GZW42Li1GaG42Ki1GLDYmLUYvNiVRJGEyMUYnRjJGNUZib0ZmckY8RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYsNiZGZnJGYm9GW3ZGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYlRmB1LUYsNiZGZnJGYm9GXHRGPEY8RmRwRmdwRmlwRlxxRl5xRmBxRmNxRmNzLUZobjYqRml2RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYsNiVGYHVGanRGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYlRmB1RmFyRjxGZHBGZ3BGaXBGXHFGXnFGYHFGY3FGZHBGZ3BGaXBGXHFGXnEtRmVuNi4tRmhuNiotRi82JVEkYTMxRidGMkY1RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYsNiVGYHVGZ3dGPEZkcEZncEZpcEZccUZecUZgcUZjcUZjcy1GaG42KkZieEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYlRmB1RmhvRjxGZHBGZ3BGaXBGXHFGXnFGYHFGY3EtRmhuNiotRiw2JUZgdUZldEY8RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYsNiVGYHVGXHJGPEZkcEZncEZpcEZccUZecUZgcUZjcUZkcEZncEZpcEZccUZecS1GZW42Li1GaG42Ki1GLzYlUSRhMzJGJ0YyRjVGZHBGZ3BGaXBGXHFGXnFGYHFGY3FGY3MtRmhuNipGZ3dGZHBGZ3BGaXBGXHFGXnFGYHFGY3EtRmhuNiotRiw2JUZgdUZceEY8RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYsNiVGYHVGYHZGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYnRmB1RmhvLUY5Ni1RKCZtaW51cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGXnBGYHBGYXBGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYlRmB1RmdxRjxGZHBGZ3BGaXBGXHFGXnFGYHFGY3FGZHBGZ3BGaXBGXHFGXnEtRmVuNi5GY3MtRmhuNiotRiw2JUZgdUZbW2xGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYlRmB1RmJ5RjxGZHBGZ3BGaXBGXHFGXnFGYHFGY3EtRmhuNiotRiw2JUZgdUZld0Y8RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYsNiVGYHVGW3ZGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYlRmB1Rlx0RjxGZHBGZ3BGaXBGXHFGXnFGYHFGY3EtRmhuNiotRiw2J0ZgdUZcb0ZcXGxGYXBGPEZkcEZncEZpcEZccUZecUZgcUZjcUZkcEZncEZpcEZccUZecUZkcEZncC8lJmFsaWduR1ElYXhpc0YnL0ZqcFEpYmFzZWxpbmVGJy9GXXFRJ2NlbnRlckYnL0ZfcVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjQvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqXmwvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZV9sLyUmZnJhbWVHRmVfbC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYl9sRmRwRmdwRjxGPC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZoYGxGPC1GUzYoLUYsNiYtRlg2PS1GZW42Li1GaG42Ki1GLDYoLUYsNigtRl9vNiZGYW9GZHBGZ3BGPEZiby1GLzYnRmpvRjJGZHBGZ3BGNUZkcEZncEY8LUY5Ni9RIitGJ0ZkcEZncEY8Rj5GQUZDRkVGR0ZJRktGXnBGYHAtRi82J0ZjcEYyRmRwRmdwRjVGZHBGZ3BGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLzYnRmlxRjJGZHBGZ3BGNUZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLzYnRl5yRjJGZHBGZ3BGNUZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYoLUYvNidGZXJGMkZkcEZncEY1RmJvLUZncjYkRl9ibEZkcEZkcEZncEY8RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYvNidGXXNGMkZkcEZncEY1RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYvNidGYnNGMkZkcEZncEY1RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUZfbzYmRmdzRmRwRmdwRjxGZHBGZ3BGaXBGXHFGXnFGYHFGY3FGZHBGZ3BGaXBGXHFGXnEtRmVuNi4tRmhuNiotRi82J0ZedEYyRmRwRmdwRjVGZHBGZ3BGaXBGXHFGXnFGYHFGY3EtRmhuNiotRiw2KEZhYmxGY2JsRmZibEZkcEZncEY8RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYvNidGZ3RGMkZkcEZncEY1RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYsNihGZmNsRmJvRl5jbEZkcEZncEY8RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYsNictRjk2L0ZidUZkcEZncEY8Rj5GQUZDRkVGR0ZJRktGXnBGYHBGZGNsRmRwRmdwRjxGZHBGZ3BGaXBGXHFGXnFGYHFGY3FGYGRsLUZobjYqLUYsNidGamVsRl5kbEZkcEZncEY8RmRwRmdwRmlwRlxxRl5xRmBxRmNxRmRwRmdwRmlwRlxxRl5xLUZlbjYuLUZobjYqLUYvNidGXXZGMkZkcEZncEY1RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYvNidGYnZGMkZkcEZncEY1RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqRmFibEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYnRmplbC1GLDYoRmZjbEZib0ZqYmxGZHBGZ3BGPEZkcEZncEY8RmRwRmdwRmlwRlxxRl5xRmBxRmNxRmBkbC1GaG42KkZkY2xGZHBGZ3BGaXBGXHFGXnFGYHFGY3EtRmhuNiotRiw2J0ZqZWxGamNsRmRwRmdwRjxGZHBGZ3BGaXBGXHFGXnFGYHFGY3FGZHBGZ3BGaXBGXHFGXnEtRmVuNi4tRmhuNiotRiw2KC1GLzYnRml3RjJGZHBGZ3BGNUZib0ZmY2xGZHBGZ3BGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYoRmZjbEZib0ZkZmxGZHBGZ3BGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYnRmplbC1GLDYoRmZjbEZib0ZoZGxGZHBGZ3BGPEZkcEZncEY8RmRwRmdwRmlwRlxxRl5xRmBxRmNxRmBkbC1GaG42KkZgZ2xGZHBGZ3BGaXBGXHFGXnFGYHFGY3EtRmhuNiotRiw2J0ZqZWxGZGVsRmRwRmdwRjxGZHBGZ3BGaXBGXHFGXnFGYHFGY3EtRmhuNiotRiw2J0ZqZWxGYmNsRmRwRmdwRjxGZHBGZ3BGaXBGXHFGXnFGYHFGY3FGZHBGZ3BGaXBGXHFGXnEtRmVuNi4tRmhuNiotRi82J0ZkeUYyRmRwRmdwRjVGZHBGZ3BGaXBGXHFGXnFGYHFGY3EtRmhuNiotRiw2J0ZqZWxGXmhsRmRwRmdwRjxGZHBGZ3BGaXBGXHFGXnFGYHFGY3FGYGRsLUZobjYqRmhobEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYnRmplbEZhYmxGZHBGZ3BGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYnRmplbEZgZWxGZHBGZ3BGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYnRmplbEZeY2xGZHBGZ3BGPEZkcEZncEZpcEZccUZecUZgcUZjcUZkcEZncEZpcEZccUZecS1GZW42Li1GaG42Ki1GLzYnRl1bbEYyRmRwRmdwRjVGZHBGZ3BGaXBGXHFGXnFGYHFGY3FGYGRsLUZobjYqRl5obEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYnRmplbEZiaGxGZHBGZ3BGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYnRmplbEZoZmxGZHBGZ3BGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYpRmplbEZhYmwtRjk2L0ZeXGxGZHBGZ3BGPEY+RkFGQ0ZFRkdGSUZLRl5wRmBwRmZibEZkcEZncEY8RmRwRmdwRmlwRlxxRl5xRmBxRmNxLUZobjYqLUYsNidGamVsRmpibEZkcEZncEY8RmRwRmdwRmlwRlxxRl5xRmBxRmNxRmRwRmdwRmlwRlxxRl5xLUZlbjYuRmBkbC1GaG42Ki1GLDYnRmplbEZgW21GZHBGZ3BGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYnRmplbEZoaWxGZHBGZ3BGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYnRmplbEZcaGxGZHBGZ3BGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYnRmplbEZkZmxGZHBGZ3BGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYnRmplbEZoZGxGZHBGZ3BGPEZkcEZncEZpcEZccUZecUZgcUZjcS1GaG42Ki1GLDYpRmplbEZdYmxGYFxtRmZibEZkcEZncEY8RmRwRmdwRmlwRlxxRl5xRmBxRmNxRmRwRmdwRmlwRlxxRl5xRmRwRmdwRl1ebEZgXmxGYl5sRmRebEZmXmxGaF5sRltfbEZdX2xGYF9sRmNfbEZmX2xGaF9sRmpfbEZdYGxGX2BsRmFgbEZjYGxGZmBsRmRwRmdwRjxGZHBGZ3BGPC9GXGFsUSJbRicvRl9hbFEiXUYn">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fmFsZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+YWxnRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2692" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
</Group></Presentation-Block>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">M9</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2716" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Lie-theoretic realization

X1:=F10:
X2:=F11:
X3:=F21:
X4:=F31:
X5:=F32:

basis:=[X1,X2,X3,X4,X5,Z1,E01,H,F01]:
LieAlgebraData(basis,M9):
DGsetup(%);
C := Array(1..9, 1..9, 1..9, (i, j ,k) -&gt; Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEwTGllfmFsZ2VicmE6fk05RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn">STBMaWV+YWxnZWJyYTp+TTlHNiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2840" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M9 &gt; " style="Maple Input" layout="Normal"># Cartan-theoretic realization (F embedded in sl4, with deformed bracket)

T:=Matrix([[2*z,0,0,0],[a3,0,0,0],[a4,a1,-z+h,s],[a5,a2,t,-z-h]]);
var:=[a1,a2,a3,a4,a5,z,s,h,t]:
mat:=map(w-&gt;map(v-&gt;diff(v,w),T),var):

Fbr:=(i,j)-&gt;br(mat[i],mat[j])
            -`if`(i=1 and j=2,E(2,1),0):
matC:=Array(1..9,1..9,1..9):
for i from 1 to nops(var) do  
  for j from i+1 to 9 do
    Fbr(i,j):
    ans:=GetComponents(%,mat):
    for k from 1 to 9 do
      matC[i,j,k]:=+ans[k]:
      matC[j,i,k]:=-matC[i,j,k]:
    od:
  od:
od:
LieAlgebraData(matC,Falg):
# If the command below throws an error, just execute it again.
DGsetup(%,[seq(f||i,i=1..9)],[seq(phi||i,i=1..9)]);
MultiplicationTable(&quot;LieTable&quot;);
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUYsNiUtSSNtbkdGJDYmUSIyRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZDLyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWi1JI21pR0YkNidRInpGJy8lJ2l0YWxpY0dRJXRydWVGJ0Y9RkAvRkRRJ2l0YWxpY0YnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Ziby8lK2dyb3VwYWxpZ25HRmJvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmlvLUY1NigtRjo2JlEiMEYnRj1GQEZDRmBvRmNvRmVvRmdvRmpvRlxwRlxwRmBvRmNvRmVvLUYyNiktRjU2KC1GaG42J1EjYTNGJ0Zbb0Y9RkBGXm9GYG9GY29GZW9GZ29Gam9GXHBGXHBGXHBGYG9GY29GZW8tRjI2KS1GNTYoLUZobjYnUSNhNEYnRltvRj1GQEZeb0Zgb0Zjb0Zlb0Znb0Zqby1GNTYoLUZobjYnUSNhMUYnRltvRj1GQEZeb0Zgb0Zjb0Zlb0Znb0Zqby1GNTYoLUYsNiYtRkc2L1EqJnVtaW51czA7RidGPUZARkNGSkZMRk5GUEZSRlRGVi9GWVEsMC4yMjIyMjIyZW1GJy9GZm5GXHJGZ24tRkc2L1EiK0YnRj1GQEZDRkpGTEZORlBGUkZURlZGW3JGXXItRmhuNidRImhGJ0Zbb0Y9RkBGXm9GYG9GY29GZW9GZ29Gam8tRjU2KC1GaG42J1Eic0YnRltvRj1GQEZeb0Zgb0Zjb0Zlb0Znb0Zqb0Zgb0Zjb0Zlby1GMjYpLUY1NigtRmhuNidRI2E1RidGW29GPUZARl5vRmBvRmNvRmVvRmdvRmpvLUY1NigtRmhuNidRI2EyRidGW29GPUZARl5vRmBvRmNvRmVvRmdvRmpvLUY1NigtRmhuNidRInRGJ0Zbb0Y9RkBGXm9GYG9GY29GZW9GZ29Gam8tRjU2KC1GLDYmRmhxRmduLUZHNi9RKCZtaW51cztGJ0Y9RkBGQ0ZKRkxGTkZQRlJGVEZWRltyRl1yRmFyRmBvRmNvRmVvRmdvRmpvRmBvRmNvRmVvRj1GQC8lJmFsaWduR1ElYXhpc0YnL0Zhb1EpYmFzZWxpbmVGJy9GZG9RJ2NlbnRlckYnL0Zmb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRl1vLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXnUvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaXUvJSZmcmFtZUdGaXUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZCLyUtZXF1YWxjb2x1bW5zR0ZCLyUtZGlzcGxheXN0eWxlR0ZCLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmZ1Rj1GQEZDLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkZhbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkZhbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2842" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Falg &gt; " style="Maple Input" layout="Normal"># Specify isomorphism
# (nb is the image of basis=[X1,X2,X3,X4,X5,...])

nb:=[f1,f2,1/2*f3,1/6*f4,-1/6*f5,f6,f7,f8,f9]:
test:=(i,j)-&gt;DGsimplify(map(factor,evalDG(LieBracket(nb[i],nb[j]) &amp;minus add(C[i,j,k] &amp;mult nb[k],k=1..9)))):
{seq(seq(test(i,j),j=i+1..9),i=1..9)};</Text-field>
</Input>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYmLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GPVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1GNjYlUSNmMUYnRjlGPEZDLUYvNigtRjY2JVEkX0RHRidGOUY8LUZANi1RMCZBcHBseUZ1bmN0aW9uO0YnRkNGRUZIRkpGTEZORlBGUkZURlctRiw2JC1GLzYmLUYsNiYtRi82KC1GLDYmLUYvNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GQDYtUSIsRidGQ0ZFL0ZJRjtGSkZMRk5GUEZSRlQvRlhRLDAuMzMzMzMzM2VtRictRjY2JVElRmFsZ0YnRjlGPEZecC1GLDYmLUYvNiYtRjY2JVEhRidGOUY8LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZHRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZecUZhcUZDRkNGY3FGZnFGXnAtRiw2Ji1GLzYmLUYsNiYtRi82KC1GLDYmLUYvNiYtSSNtbkdGJDYkUSIxRidGQ0ZecUZhcUZDRkNGY3FGZnFGXnAtRmZyNiRGOEZDRl5xRmFxRkNGQ0ZjcUZmcUZecUZhcUZDRkNGY3FGZnFGXnFGYXFGQ0ZDRmNxRmZxRl5xRmFxRkNGQ0ZecUZhcUZDRl5xRmFxRkNGQy9GZHFRJyZsY3ViO0YnL0ZncVEnJnJjdWI7RictRiw2Ji1GLzYmRmZuRl5xRmFxRkNGQy9GZHFRInxmckYnL0ZncVEifGhyRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiUtSSNtaUdGLzYjUSRgMGBGKC1JI21vR0YvNiNRMSZJbnZpc2libGVUaW1lcztGKC1GNzYjUSNmMUYoLUkmX0hvbGRHRi82IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEklRmFsZ0dGKDciNyM3JDcjIiIiIiIhNyM8I0ZF</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2847" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Falg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="presentation" inline-output="false" labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">M8</Text-field></Title><Presentation-Block>
<Group hide-input="false" hide-output="false" labelreference="L2059" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Lie-theoretic realization

X1:=F10+E32:
X2:=F11+E31:
X3:=F21+E21:
X4:=F31+E11:
X5:=F32+E10:
basis:=[X1,X2,X3,X4,X5,-Z1+2*Z2,E01,F01]:
LieAlgebraData(basis,M8):
DGsetup(%);
C := Array(1..8, 1..8, 1..8, (i, j ,k) -&gt; Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEwTGllfmFsZ2VicmE6fk04RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn">STBMaWV+YWxnZWJyYTp+TThHNiI=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2864" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M8 &gt; " style="Maple Input" layout="Normal"># Cartan-theoretic realization (F embedded in sl4, with deformed bracket)

T:=Matrix([[s,0,a2/2,-a1/2],[0,-s,-a4/2,a3/2],[a3,a1,t1,t2],[a4,a2,t3,-t1]]);
var:=[a1,a2,a3,a4,s,t1,t2,t3]:
mat:=map(w-&gt;map(v-&gt;diff(v,w),T),var):

Fbr:=(i,j)-&gt;br(mat[i],mat[j])
   -`if`(i=1 and j=2,-E(1,2),0)
   -`if`(i=3 and j=4,E(2,1),0)
   -`if`(i=1 and j=4,H12,0)
   -`if`(i=2 and j=3,-H12,0):

matC:=Array(1..8,1..8,1..8):
for i from 1 to 8 do  
  for j from i+1 to 8 do
    Fbr(i,j):
    ans:=GetComponents(%,mat):
    for k from 1 to 8 do
      matC[i,j,k]:=+ans[k]:
      matC[j,i,k]:=-matC[i,j,k]:
    od:
  od:
od:
LieAlgebraData(matC,Falg):
# If the command below throws an error, just execute it again.
DGsetup(%,[seq(f||i,i=1..8)],[seq(phi||i,i=1..8)]):
MultiplicationTable(&quot;LieTable&quot;);
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2868" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Falg &gt; " style="Maple Input" layout="Normal"># Specify isomorphism
# (nb is the image of basis=[X1,X2,X3,X4,X5,...])

nb:=[s1*(f1+f3),s2*(f2+f4),s3*f5,s4*(f1-f3),s5*(f2-f4),s6*f6,s7*f7,s8*f8]:
nb:=eval(nb,[s3=3*s1*s2/2,s6=1,s8=s2/s1,s4=-s1^2*s2/2,s5=s2^2*s1/2,s7=s1/s2]):
nb:=eval(nb,[s2=2/s1]):
nb:=eval(nb,[s1=1]);
test:=(i,j)-&gt;DGsimplify(map(factor,evalDG(LieBracket(nb[i],nb[j]) &amp;minus add(C[i,j,k] &amp;mult nb[k],k=1..8)))):
{seq(seq(test(i,j),j=i+1..8),i=1..8)};</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNuYkdGKDcqLCYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjI2I1EjZjFGKC1JJl9Ib2xkR0YyNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJUZhbGdHRig3IjcjNyQ3IyIiIkZJRkktRjE2JC1GNzYjUSNmM0YoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiJEZJRkksJiomIiIjRkktRjE2JC1GNzYjUSNmMkYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3I0ZlbkZJRklGSSomRmVuRkktRjE2JC1GNzYjUSNmNEYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiJUZJRklGSSwkKiZGWEZJLUYxNiQtRjc2I1EjZjVGKC1GOzYjNyMtRj82IzckRkI3IzckNyMiIiZGSUZJRkksJkYwISIiRkpGSSwmRlpGSUZkb0ZmcS1GMTYkLUY3NiNRI2Y2RigtRjs2IzcjLUY/NiM3JEZCNyM3JDcjIiInRkksJComI0ZJRmVuRkktRjE2JC1GNzYjUSNmN0YoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiKEZJRklGSSwkKiZGZW5GSS1GMTYkLUY3NiNRI2Y4RigtRjs2IzcjLUY/NiM3JEZCNyM3JDcjIiIpRklGSUZJNyM3KiwmRj5GSUZSRkksJiomRmVuRklGXm9GSUZJKiZGZW5GSUZdcEZJRkksJComRlhGSUZecUZJRkksJkY+RmZxRlJGSSwmRl51RklGX3VGZnFGYHIsJComRmlyRklGYnNGSUZJLCQqJkZlbkZJRmN0RklGSQ==</Equation></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYmLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GPVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1GNjYlUSNmMUYnRjlGPEZDLUYvNigtRjY2JVEkX0RHRidGOUY8LUZANi1RMCZBcHBseUZ1bmN0aW9uO0YnRkNGRUZIRkpGTEZORlBGUkZURlctRiw2JC1GLzYmLUYsNiYtRi82KC1GLDYmLUYvNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GQDYtUSIsRidGQ0ZFL0ZJRjtGSkZMRk5GUEZSRlQvRlhRLDAuMzMzMzMzM2VtRictRjY2JVElRmFsZ0YnRjlGPEZecC1GLDYmLUYvNiYtRjY2JVEhRidGOUY8LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZHRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZecUZhcUZDRkNGY3FGZnFGXnAtRiw2Ji1GLzYmLUYsNiYtRi82KC1GLDYmLUYvNiYtSSNtbkdGJDYkUSIxRidGQ0ZecUZhcUZDRkNGY3FGZnFGXnAtRmZyNiRGOEZDRl5xRmFxRkNGQ0ZjcUZmcUZecUZhcUZDRkNGY3FGZnFGXnFGYXFGQ0ZDRmNxRmZxRl5xRmFxRkNGQ0ZecUZhcUZDRl5xRmFxRkNGQy9GZHFRJyZsY3ViO0YnL0ZncVEnJnJjdWI7RictRiw2Ji1GLzYmRmZuRl5xRmFxRkNGQy9GZHFRInxmckYnL0ZncVEifGhyRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiUtSSNtaUdGLzYjUSRgMGBGKC1JI21vR0YvNiNRMSZJbnZpc2libGVUaW1lcztGKC1GNzYjUSNmMUYoLUkmX0hvbGRHRi82IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEklRmFsZ0dGKDciNyM3JDcjIiIiIiIhNyM8I0ZF</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2869" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Falg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">M7a</Text-field></Title><Presentation-Block>
<Group hide-input="false" hide-output="false" labelreference="L2095" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Lie-theoretic realization

X1:=F10+a*Z1+E10:
X2:=F11:
X3:=F21:
X4:=F31:
X5:=F32:
basis:=[X1,X2,X3,X4,X5,Z2,F01]:
LieAlgebraData(basis,M7a):
DGsetup(%);
C := Array(1..7, 1..7, 1..7, (i, j ,k) -&gt; Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fk03YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+TTdhRzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2874" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7a &gt; " style="Maple Input" layout="Normal"># Cartan-theoretic realization (F embedded in sl4, with deformed bracket)

T:=Matrix([[z-g*a1,0,0,0],[a3,g*a1,f*a1,0],[a4,a1,g*a1,0],[a5,a2,t,-z-g*a1]]);
var:=[a1,a2,a3,a4,a5,z,t]:
mat:=map(w-&gt;map(v-&gt;diff(v,w),T),var):
Fbr:=(i,j)-&gt;br(mat[i],mat[j])
   -`if`(i=1 and j=2,E(2,1),0)
   -`if`(i=1 and j=4,r*E(4,3),0):

matC:=Array(1..7,1..7,1..7):
for i from 1 to 7 do  
  for j from i+1 to 7 do
    Fbr(i,j):
    ans:=GetComponents(%,mat):
    for k from 1 to 7 do
      matC[i,j,k]:=+ans[k]:
      matC[j,i,k]:=-matC[i,j,k]:
    od:
  od:
od:
LieAlgebraData(matC,Falg):
# If the command below throws an error, just execute it again.
DGsetup(%,[seq(f||i,i=1..7)],[seq(phi||i,i=1..7)]):
MultiplicationTable(&quot;LieTable&quot;);
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJURicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1JKG1mZW5jZWRHRiQ2KC1GLDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYqLUYsNictRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmBvLUYsNiYtRi82JVEiZ0YnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRltwLUYvNiVRI2ExRidGMkY1RjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRl9vRmFvLUYvNiVRInpGJ0YyRjVGPC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXXEvJStncm91cGFsaWduR0ZdcS8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZkcS1GaG42Ki1JI21uR0YkNiRRIjBGJ0Y8RmZwRmlwRltxRl5xRmBxRmJxRmVxRmdxRmdxRmZwRmlwRltxRl5xRmBxLUZlbjYrLUZobjYqLUYvNiVRI2EzRidGMkY1RmZwRmlwRltxRl5xRmBxRmJxRmVxLUZobjYqRmJvRmZwRmlwRltxRl5xRmBxRmJxRmVxLUZobjYqLUYsNiYtRi82JVEiZkYnRjJGNUZnb0ZdcEY8RmZwRmlwRltxRl5xRmBxRmJxRmVxRmdxRmZwRmlwRltxRl5xRmBxLUZlbjYrLUZobjYqLUYvNiVRI2E0RidGMkY1RmZwRmlwRltxRl5xRmBxRmJxRmVxLUZobjYqRl1wRmZwRmlwRltxRl5xRmBxRmJxRmVxRmRyRmdxRmZwRmlwRltxRl5xRmBxLUZlbjYrLUZobjYqLUYvNiVRI2E1RidGMkY1RmZwRmlwRltxRl5xRmBxRmJxRmVxLUZobjYqLUYvNiVRI2EyRidGMkY1RmZwRmlwRltxRl5xRmBxRmJxRmVxLUZobjYqLUYvNiVRInRGJ0YyRjVGZnBGaXBGW3FGXnFGYHFGYnFGZXEtRmhuNiotRiw2J0Zcb0Ziby1GOTYtUSgmbWludXM7RidGPEY+RkFGQ0ZFRkdGSUZLRl9vRmFvRmNwRjxGZnBGaXBGW3FGXnFGYHFGYnFGZXFGZnBGaXBGW3FGXnFGYHFGZnBGaXAvJSZhbGlnbkdRJWF4aXNGJy9GXHFRKWJhc2VsaW5lRicvRl9xUSdjZW50ZXJGJy9GYXFRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y0LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3YvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnYvJSZmcmFtZUdGZnYvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmN2RmZwRmlwRjxGPC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zpd0Y8LUZTNigtRiw2Ji1GWDY6LUZlbjYrLUZobjYqLUYsNiktRjk2L0Zeb0ZmcEZpcEY8Rj5GQUZDRkVGR0ZJRktGX29GYW8tRiw2KC1GLzYnRl9wRjJGZnBGaXBGNUZnby1GLzYnRmZvRjJGZnBGaXBGNUZmcEZpcEY8LUY5Ni9RIitGJ0ZmcEZpcEY8Rj5GQUZDRkVGR0ZJRktGX29GYW8tRi82J0ZlcEYyRmZwRmlwRjVGZnBGaXBGPEZmcEZpcEZbcUZecUZgcUZicUZlcS1GaG42Ki1GanE2JkZcckZmcEZpcEY8RmZwRmlwRltxRl5xRmBxRmJxRmVxRlt6Rlt6RmZwRmlwRltxRl5xRmBxLUZlbjYrLUZobjYqLUYvNidGY3JGMkZmcEZpcEY1RmZwRmlwRltxRl5xRmBxRmJxRmVxLUZobjYqLUYsNihGZHlGZ29GYnlGZnBGaXBGPEZmcEZpcEZbcUZecUZgcUZicUZlcS1GaG42Ki1GLDYoLUYvNidGXHNGMkZmcEZpcEY1RmdvRmJ5RmZwRmlwRjxGZnBGaXBGW3FGXnFGYHFGYnFGZXFGW3pGZnBGaXBGW3FGXnFGYHEtRmVuNistRmhuNiotRi82J0Zjc0YyRmZwRmlwRjVGZnBGaXBGW3FGXnFGYHFGYnFGZXEtRmhuNipGYnlGZnBGaXBGW3FGXnFGYHFGYnFGZXFGZXpGW3pGZnBGaXBGW3FGXnFGYHEtRmVuNistRmhuNiotRi82J0ZcdEYyRmZwRmlwRjVGZnBGaXBGW3FGXnFGYHFGYnFGZXEtRmhuNiotRi82J0ZhdEYyRmZwRmlwRjVGZnBGaXBGW3FGXnFGYHFGYnFGZXEtRmhuNiotRi82J0ZmdEYyRmZwRmlwRjVGZnBGaXBGW3FGXnFGYHFGYnFGZXEtRmhuNiotRiw2KUZeeUZgeS1GOTYvRl11RmZwRmlwRjxGPkZBRkNGRUZHRklGS0Zfb0Zhb0ZpeUZmcEZpcEY8RmZwRmlwRltxRl5xRmBxRmJxRmVxRmZwRmlwRltxRl5xRmBxRmZwRmlwRl51RmF1RmN1RmV1Rmd1Rml1Rlx2Rl52RmF2RmR2Rmd2Rml2Rlt3Rl53RmB3RmJ3RmR3Rmd3RmZwRmlwRjxGZnBGaXBGPC9GXXhRIltGJy9GYHhRIl1GJw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUYsNiYtSSNtb0dGJDYvUSomdW1pbnVzMDtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVi1GLDYlLUkjbWlHRiQ2J1EjYTFGJy8lJ2l0YWxpY0dRJXRydWVGJ0Y9RkAvRkRRJ2l0YWxpY0YnLUY6Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZDRkZGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGYm8tRmZuNidRImdGJ0ZpbkY9RkBGXG8tRjo2L1EiK0YnRj1GQEZDRkZGSEZKRkxGTkZQRlJGVEZXLUZmbjYnUSJ6RidGaW5GPUZARlxvLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZfcC8lK2dyb3VwYWxpZ25HRl9wLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmZwLUY1NigtSSNtbkdGJDYmUSIwRidGPUZARkNGXXBGYHBGYnBGZHBGZ3BGaXBGaXBGXXBGYHBGYnAtRjI2KS1GNTYoLUZmbjYnUSNhM0YnRmluRj1GQEZcb0ZdcEZgcEZicEZkcEZncC1GNTYoLUYsNiVGZG9GXm9GZW5GXXBGYHBGYnBGZHBGZ3AtRjU2KC1GLDYlLUZmbjYnUSJmRidGaW5GPUZARlxvRl5vRmVuRl1wRmBwRmJwRmRwRmdwRmlwRl1wRmBwRmJwLUYyNiktRjU2KC1GZm42J1EjYTRGJ0ZpbkY9RkBGXG9GXXBGYHBGYnBGZHBGZ3AtRjU2KEZlbkZdcEZgcEZicEZkcEZncEZmcUZpcEZdcEZgcEZicC1GMjYpLUY1NigtRmZuNidRI2E1RidGaW5GPUZARlxvRl1wRmBwRmJwRmRwRmdwLUY1NigtRmZuNidRI2EyRidGaW5GPUZARlxvRl1wRmBwRmJwRmRwRmdwLUY1NigtRmZuNidRInRGJ0ZpbkY9RkBGXG9GXXBGYHBGYnBGZHBGZ3AtRjU2KC1GLDYmRjlGWS1GOjYvUSgmbWludXM7RidGPUZARkNGRkZIRkpGTEZORlBGUkZURldGam9GXXBGYHBGYnBGZHBGZ3BGXXBGYHBGYnBGPUZALyUmYWxpZ25HUSVheGlzRicvRl5wUSliYXNlbGluZUYnL0ZhcFEnY2VudGVyRicvRmNwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGW28vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZfdS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZqdS8lJmZyYW1lR0ZqdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkIvJS1lcXVhbGNvbHVtbnNHRkIvJS1kaXNwbGF5c3R5bGVHRkIvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZ3VGPUZARkMvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2877" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Falg &gt; " style="Maple Input" layout="Normal"># Specify isomorphism
# (nb is the image of basis=[X1,X2,X3,X4,X5,...])

nb:=[s1*f1+t1*f6,s2*f2+t2*f7,s3*f3+t3*f7,s4*f4+t4*f2+t5*f3+t6*f7,s5*f5,s6*f6,s7*f7]:
nb:=eval(nb,[s1=1,s7=1,s2=1]):
test:=(i,j)-&gt;DGsimplify(map(factor,evalDG(LieBracket(nb[i],nb[j]) &amp;minus add(C[i,j,k] &amp;mult nb[k],k=1..7)))):
{seq(seq(test(i,j),j=i+1..7),i=1..7)}:
map(v-&gt;op(GetComponents(v,[f1,f2,f3,f4,f5,f6,f7])),%):
indets(%) minus {a}:
solve(%%,%):
rel:=op(remove(v-&gt;evalb(eval(s1*s2*s3*s4*s5*s6*s7,v)=0),[%])); # remove inadmissible solutions
eval(nb,rel);</Text-field>
</Input>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRyZWxHRig8Ly9JImZHRigsJiomIyIiIiIiJUY0KUkiYUdGKCIiI0Y0RjQiIiZGNC9JImdHRigsJComI0Y0RjhGNEY3RjQhIiIvSSJyR0YoLCYqJiIjN0Y0RjZGNEY0IiM7Rj8vSSNzM0dGKEY+L0kjczRHRigjRjQiIicvSSNzNUdGKCNGP0ZLL0kjczZHRihGNC9JI3QxR0YoLCQqJiMiIiRGOEY0RjdGNEY0L0kjdDJHRigsJEY9RjQvSSN0M0dGKEY0L0kjdDRHRigjRjRGVi9JI3Q1R0YoLCQqJiNGNEZERjRGN0Y0Rj8vSSN0NkdGKCwkKiYjRjlGS0Y0RjdGNEY0NyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3KSwmLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YwNiNRI2YxRigtSSZfSG9sZEdGMDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSVGYWxnR0YoNyI3IzckNyMiIiJGR0ZHKigjIiIkIiIjRkctRi82JC1GNTYjUSNmNkYoLUY5NiM3Iy1GPTYjNyRGQDcjNyQ3IyIiJ0ZHRkdJImFHRihGR0ZHLCYtRi82JC1GNTYjUSNmMkYoLUY5NiM3Iy1GPTYjNyRGQDcjNyQ3I0ZLRkdGRyooI0ZHRktGRy1GLzYkLUY1NiNRI2Y3RigtRjk2IzcjLUY9NiM3JEZANyM3JDcjIiIoRkdGR0ZlbkZHRkcsJiomRmZvRkctRi82JC1GNTYjUSNmM0YoLUY5NiM3Iy1GPTYjNyRGQDcjNyQ3I0ZKRkdGR0ZHRmdvRkcsKiomI0ZHRkpGR0ZnbkZHRkcqKCNGRyIjN0ZHRmhwRkdGZW5GRyEiIiomI0ZHRlpGRy1GLzYkLUY1NiNRI2Y0RigtRjk2IzcjLUY9NiM3JEZANyM3JDcjIiIlRkdGR0ZHKigjIiImRlpGR0Znb0ZHRmVuRkdGRywkKiZGXnJGRy1GLzYkLUY1NiNRI2Y1RigtRjk2IzcjLUY9NiM3JEZANyM3JDcjRmBzRkdGR0ZcckZMRmdvNyM3KSwmRjxGRyooRklGR0ZURkdGZW5GR0ZHLCZGX29GRyooRmZvRkdGX3BGR0ZlbkZHRkcsJiomRmZvRkdGYHFGR0ZHRl9wRkcsKiomRmhxRkdGX29GR0ZHKihGanFGR0ZgcUZHRmVuRkdGXHIqJkZeckZHRmdyRkdGRyooRl9zRkdGX3BGR0ZlbkZHRkcsJComRl5yRkdGW3RGR0ZcckZURl9w</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2880" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Falg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">M6S</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2189" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Lie-theoretic realization

X1:=F10+E11:
X2:=F11+E10:
X3:=F21+E21:
X4:=F31+E32:
X5:=F32+E31:
basis:=[X1,X2,X3,X4,X5,-Z1+2*Z2]:
LieAlgebraData(basis,M6S):
DGsetup(%);
C := Array(1..6, 1..6, 1..6, (i, j ,k) -&gt; Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fk02U0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+TTZTRzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2887" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6S &gt; " style="Maple Input" layout="Normal"># Cartan-theoretic realization (F embedded in sl4, with deformed bracket)

T:=Matrix([[s1,0,t2*a2,t1*a1],[0,-s1,t1*a4,t2*a3],[a3,a1,s2,0],[a4,a2,0,-s2]]);
var:=[a1,a2,a3,a4,s1,s2]:
mat:=map(w-&gt;map(v-&gt;diff(v,w),T),var):

r1:=t2-t1:
r2:=t1-t2:
Fbr:=(i,j)-&gt;br(mat[i],mat[j])
   -`if`(i=1 and j=2,-r1*E(1,2),0)
   -`if`(i=3 and j=4,r1*E(2,1),0)
   -`if`(i=1 and j=3,-r2*E(3,4),0)
   -`if`(i=2 and j=4,r2*E(4,3),0)
   -`if`(i=1 and j=4,r1*H12-r2*H34,0)
   -`if`(i=2 and j=3,-r1*H12-r2*H34,0):

# consequence: t3=t2,t4=t1

matC:=Array(1..6,1..6,1..6):
for i from 1 to 6 do  
  for j from i+1 to 6 do
    Fbr(i,j):
    ans:=GetComponents(%,mat):
    for k from 1 to 6 do
      matC[i,j,k]:=+ans[k]:
      matC[j,i,k]:=-matC[i,j,k]:
    od:
  od:
od:
LieAlgebraData(matC,Falg):
# If the command below throws an error, just execute it again.
DGsetup(%,[seq(f||i,i=1..6)],[seq(phi||i,i=1..6)]):
MultiplicationTable(&quot;LieTable&quot;);
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbWlHRiQ2J1EjczFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZJLyUrZ3JvdXBhbGlnbkdGSS8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZQLUY1NigtSSNtbkdGJDYmUSIwRidGPkZBL0ZFUSdub3JtYWxGJ0ZHRkpGTEZORlEtRjU2KC1GLDYlLUY4NidRI3QyRidGO0Y+RkFGRC1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZZLyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGYHAtRjg2J1EjYTJGJ0Y7Rj5GQUZERkdGSkZMRk5GUS1GNTYoLUYsNiUtRjg2J1EjdDFGJ0Y7Rj5GQUZERlxvLUY4NidRI2ExRidGO0Y+RkFGREZHRkpGTEZORlFGR0ZKRkwtRjI2KUZTLUY1NigtRiw2JC1GXW82L1EqJnVtaW51czA7RidGPkZBRllGYG9GYm9GZG9GZm9GaG9Gam9GXHAvRl9wUSwwLjIyMjIyMjJlbUYnL0ZicEZqcUY3RkdGSkZMRk5GUS1GNTYoLUYsNiVGanBGXG8tRjg2J1EjYTRGJ0Y7Rj5GQUZERkdGSkZMRk5GUS1GNTYoLUYsNiVGaW5GXG8tRjg2J1EjYTNGJ0Y7Rj5GQUZERkdGSkZMRk5GUUZHRkpGTC1GMjYpLUY1NihGZ3JGR0ZKRkxGTkZRLUY1NihGXXFGR0ZKRkxGTkZRLUY1NigtRjg2J1EjczJGJ0Y7Rj5GQUZERkdGSkZMRk5GUUZTRkdGSkZMLUYyNiktRjU2KEZgckZHRkpGTEZORlEtRjU2KEZjcEZHRkpGTEZORlFGUy1GNTYoLUYsNiRGZnFGYnNGR0ZKRkxGTkZRRkdGSkZMRj5GQS8lJmFsaWduR1ElYXhpc0YnL0ZIUSliYXNlbGluZUYnL0ZLUSdjZW50ZXJGJy9GTVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRj0vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZcdS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZndS8lJmZyYW1lR0ZndS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkMvJS1lcXVhbGNvbHVtbnNHRkMvJS1kaXNwbGF5c3R5bGVHRkMvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZHVGPkZBRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2900" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Falg &gt; " style="Maple Input" layout="Normal"># Specify isomorphism
# (nb is the image of basis=[X1,X2,X3,X4,X5,...])

nb:=[
s1*(f1+f3),
s2*(f2+f4),
s3*(3*(t1-t2)*f5+(t1+t2)*f6)+u1*f6,
s4*((4*t1-2*t2)*f1-(2*t1-4*t2)*f3)+u2*(f1+f3),
s5*((2*t1-4*t2)*f2-(4*t1-2*t2)*f4)+u3*(f2+f4),
f6]:
test:=(i,j)-&gt;DGsimplify(map(factor,evalDG(LieBracket(nb[i],nb[j]) &amp;minus add(C[i,j,k] &amp;mult nb[k],k=1..6)))):
{seq(seq(test(i,j),j=i+1..6),i=1..6)}:
map(v-&gt;factor(DGsimplify(v)),%):
[solve(map(v-&gt;op(GetComponents(v,[f1,f2,f3,f4,f5,f6])),%))]:
ans:=select(v-&gt;evalb(eval(t1-t2,v)&lt;&gt;0),%)[2];

eval(eval(nb,ans),[s1=1,s2=1]),r1=eval(t2-t1,ans),t1=eval(t1,ans),t2=eval(t2,ans):
simplify(eval(nb,ans)),r1=eval(t2-t1,ans),t1=eval(t1,ans),t2=eval(t2,ans);
</Text-field>
</Input>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkYW5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY4LUYjNiYtRiw2JVEjczFGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlZGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JVEjczJGJ0YvRjJGWUZgb0Y5RmZuLUYjNiYtRiw2JVEjczNGJ0YvRjJGWS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecC1JJm1mcmFjR0YkNigtRiM2JkZWLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGam4vRk5GW29GYG9GOS1JI21uR0YkNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicS8lKWJldmVsbGVkR0Y9RjlGOUZmbi1GIzYmLUYsNiVRI3M0RidGL0YyRlktRmFwNigtRiM2Ji1JJW1zdXBHRiQ2JUZWRmlwLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZlcEZgb0Y5LUZqcDYkUSI2RidGOUZdcUZgcUZjcUZlcUY5RmZuLUYjNiYtRiw2JVEjczVGJ0YvRjJGWS1GIzYlRmpvLUZhcDYoLUYjNiZGVkZlcC1GYXI2JUZgb0ZpcEZjckY5RmZyRl1xRmBxRmNxRmVxRjlGOUZmbi1GIzYmLUYsNiVRI3QxRidGL0YyRlktRmFwNigtRmpwNiRRIzE5RidGOS1GIzYoRmZyRmVwRlZGZXBGYG9GOUZdcUZgcUZjcUZlcUY5RmZuLUYjNiYtRiw2JVEjdDJGJ0YvRjJGWS1GYXA2KC1GanA2JFEjMTFGJ0Y5RmB0Rl1xRmBxRmNxRmVxRjlGZm4tRiM2Ji1GLDYlUSN1MUYnRi9GMkZZLUZhcDYoLUZqcDYkUSIzRidGOUZpcEZdcUZgcUZjcUZlcUY5RmZuLUYjNiYtRiw2JVEjdTJGJ0YvRjJGWS1GIzYlRmpvLUZhcDYoLUYjNiYtRmpwNiRRIjdGJ0Y5RmVwRlZGOUZmckZdcUZgcUZjcUZlcUY5RjlGZm4tRiM2Ji1GLDYlUSN1M0YnRi9GMkZZLUYjNiVGam8tRmFwNigtRiM2JkZhdkZlcEZgb0Y5RmZyRl1xRmBxRmNxRmVxRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhbnNHRig8LC9JI3MxR0YoRjAvSSNzMkdGKEYyL0kjczNHRigsJCooIyIiIiIiI0Y4RjBGOEYyRjghIiIvSSNzNEdGKCwkKigjRjgiIidGOClGMEY5RjhGMkY4RjgvSSNzNUdGKCwkKihGP0Y4RjBGOClGMkY5RjhGOi9JI3QxR0YoLCQqKCMiIz5GQEY4RjBGOkYyRjpGOC9JI3QyR0YoLCQqKCMiIzZGQEY4RjBGOkYyRjpGOC9JI3UxR0YoIyIiJEY5L0kjdTJHRigsJComIyIiKEZARjhGMEY4RjovSSN1M0dGKCwkKiZGZW5GOEYyRjhGOjcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyY3KComSSNzMUdGKCIiIiwmLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YzNiNRI2YxRigtSSZfSG9sZEdGMzYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSVGYWxnR0YoNyI3IzckNyNGL0YvRi8tRjI2JC1GODYjUSNmM0YoLUY8NiM3Iy1GQDYjNyRGQzcjNyQ3IyIiJEYvRi9GLyomSSNzMkdGKEYvLCYtRjI2JC1GODYjUSNmMkYoLUY8NiM3Iy1GQDYjNyRGQzcjNyQ3IyIiI0YvRi8tRjI2JC1GODYjUSNmNEYoLUY8NiM3Iy1GQDYjNyRGQzcjNyQ3IyIiJUYvRi9GLywmKiZGZG9GLy1GMjYkLUY4NiNRI2Y1RigtRjw2IzcjLUZANiM3JEZDNyM3JDcjIiImRi9GLyEiIi1GMjYkLUY4NiNRI2Y2RigtRjw2IzcjLUZANiM3JEZDNyM3JDcjIiInRi9GZXEsJCooI0YvRlhGL0YuRi8sJkYxRi8qJkZYRi9GSkYvRmVxRi9GLywkKihGZ3JGL0ZaRi8sJiomRlhGL0ZmbkYvRi9GZW9GZXFGL0ZlcUZmcS8sJkkjdDJHRihGL0kjdDFHRihGZXEsJCooI0ZjcEZYRi9GLkZlcUZaRmVxRmVxL0ZhcywkKigjIiM+RmRyRi9GLkZlcUZaRmVxRi8vRmBzLCQqKCMiIzZGZHJGL0YuRmVxRlpGZXFGLzcmNygqJkYuRi8sJkY/Ri9GUkYvRi8qJkZaRi8sJkZeb0YvRl1wRi9GLywmKiZGZG9GL0ZecUYvRmVxRl5yRmVxLCQqKEZnckYvRi5GLywmRj9GLyomRlhGL0ZSRi9GZXFGL0YvLCQqKEZnckYvRlpGLywmKiZGWEYvRl5vRi9GL0ZdcEZlcUYvRmVxRl5yRl5zRmVzRmpz</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2902" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Falg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L2364" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">M6N</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2909" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Lie-theoretic realization

X1:=F10 + 2*H + E01 + E32:
X2:=F11 - H + E31:
X3:=F21 + 3*H + E21:
X4:=F31 + 2*H - E01 + E11:
X5:=F32 - H + E10:

basis:=[X1,X2,X3,X4,X5,F01]:
LieAlgebraData(basis,M6N):
DGsetup(%);
C := Array(1..6, 1..6, 1..6, (i, j ,k) -&gt; Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fk02TkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+TTZORzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2908" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Falg &gt; " style="Maple Input" layout="Normal"># Cartan-theoretic realization (F embedded in sl4, with deformed bracket)


T:=Matrix([[3*z/2-b1/2,0,0,0],[b3/4,-z/2+b1/2,-5*b1/48-5*b2,5*b1],[b3,b1,-b1/6-16*b2-z/2,16*b1],[b4,b2,t,b1/6+16*b2-z/2]]);
var:=[b1,b2,b3,b4,z,t]:
mat:=map(w-&gt;map(v-&gt;diff(v,w),T),var):

Fbr:=(i,j)-&gt;br(mat[i],mat[j])
            -`if`(i=2 and j=3,-E(2,1),0)
            -`if`(i=1 and j=4,E(2,1),0)
            -`if`(i=1 and j=2,H12,0):
matC:=Array(1..6,1..6,1..6):
for i from 1 to nops(var) do  
  for j from i+1 to 6 do
    Fbr(i,j):
    ans:=GetComponents(%,mat):
    for k from 1 to 6 do
      matC[i,j,k]:=+ans[k]:
      matC[j,i,k]:=-matC[i,j,k]:
    od:
  od:
od:
LieAlgebraData(matC,Falg):
# If the command below throws an error, just execute it again.
DGsetup(%,[seq(f||i,i=1..6)],[seq(phi||i,i=1..6)]);
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkZhbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+RmFsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2907" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Falg &gt; " style="Maple Input" layout="Normal"># Specify isomorphism
# (nb is the image of basis=[X1,X2,X3,X4,X5,...])

nb:=[seq(add(r||i||j*f||j,j=1..6),i=1..5),r66*f6]:
evalDG(nb[3]+3*nb[2]); # Need this to map to the isotropy &lt;f5,f6&gt;
nb:=eval(nb,[r31=-3*r21,r32=-3*r22,r33=-3*r23,r34=-3*r24]):
test:=(i,j)-&gt;DGsimplify(map(factor,evalDG(LieBracket(nb[i],nb[j]) &amp;minus add(C[i,j,k] &amp;mult nb[k],k=1..6)))):
{seq(seq(test(i,j),j=i+1..6),i=1..6)}:
map(v-&gt;op(GetComponents(v,[f1,f2,f3,f4,f5,f6])),%):
ans:=[solve(%)]:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYtLUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYlLUYzNiUtSSNtbkdGLjYjUSIzRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGLjYjUSRyMjFGKC1GRTYjUScmcGx1cztGKC1GSTYjUSRyMzFGKEZELUZJNiNRI2YxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY3LUZWNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwmKiYiIiQiIiJJJHIyMUdGKEZeb0Zeb0kkcjMxR0YoRl5vSSNmMUc2Iy9JJ19sb2NhbEdGJkktX241MDYyMjUxNzQ0R0YoRkwtRi02JC1GMzYlLUY6NiMtRjM2JS1GMzYlRkBGRC1GSTYjUSRyMjJGKEZMLUZJNiNRJHIzMkYoRkQtRkk2I1EjZjJGKC1GVjYjNyMtRi02JEZoby1GVjYjNyMtRmluNiQsJiomRl1vRl5vSSRyMjJHRihGXm9GXm9JJHIzMkdGKEZeb0kjZjJHNiMvRmRvSS1fbjUwNTk1OTY4NjRHRihGTC1GLTYkLUYzNiUtRjo2Iy1GMzYlLUYzNiVGQEZELUZJNiNRJHIyM0YoRkwtRkk2I1EkcjMzRihGRC1GSTYjUSNmM0YoLUZWNiM3Iy1GLTYkRl1yLUZWNiM3Iy1GaW42JCwmKiZGXW9GXm9JJHIyM0dGKEZeb0Zeb0kkcjMzR0YoRl5vSSNmM0c2Iy9GZG9JLV9uNTA1ODIxNjA5NkdGKEZMLUYtNiQtRjM2JS1GOjYjLUYzNiUtRjM2JUZARkQtRkk2I1EkcjI0RihGTC1GSTYjUSRyMzRGKEZELUZJNiNRI2Y0RigtRlY2IzcjLUYtNiRGYnQtRlY2IzcjLUZpbjYkLCYqJkZdb0Zeb0kkcjI0R0YoRl5vRl5vSSRyMzRHRihGXm9JI2Y0RzYjL0Zkb0ktX241MDU3NjcxMjMyR0YoRkwtRi02JC1GMzYlLUY6NiMtRjM2JS1GMzYlRkBGRC1GSTYjUSRyMjVGKEZMLUZJNiNRJHIzNUYoRkQtRkk2I1EjZjVGKC1GVjYjNyMtRi02JEZndi1GVjYjNyMtRmluNiQsJiomRl1vRl5vSSRyMjVHRihGXm9GXm9JJHIzNUdGKEZeb0kjZjVHNiMvRmRvSS1fbjUwNTczNTQzNjhHRihGTC1GLTYkLUYzNiUtRjo2Iy1GMzYlLUYzNiVGQEZELUZJNiNRJHIyNkYoRkwtRkk2I1EkcjM2RihGRC1GSTYjUSNmNkYoLUZWNiM3Iy1GLTYkRlx5LUZWNiM3Iy1GaW42JCwmKiZGXW9GXm9JJHIyNkdGKEZeb0Zeb0kkcjM2R0YoRl5vSSNmNkc2Iy9GZG9JLV9uNTA1Njk4NDE5MkdGKC1GVjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSVGYWxnR0YoNyI3KDckNyNGXm9GW283JDcjIiIjRmNxNyQ3I0Zdb0ZoczckNyMiIiVGXXY3JDcjIiImRmJ4NyQ3IyIiJ0ZnekZhW2w=</Equation></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2920" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Falg &gt; " style="Maple Input" layout="Normal">map(v-&gt;GetComponents(v,[f1,f2,f3,f4,f5,f6]),nb):
P:=Transpose(Matrix(%));
simplify(map(v-&gt;Determinant(eval(P,v)),ans));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJQRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1JKG1mZW5jZWRHRiQ2KC1GLDYmLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYqLUYvNiVRJHIxMUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZG8vJStncm91cGFsaWduR0Zkby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZbcC1GaG42Ki1GLzYlUSRyMjFGJ0YyRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRiw2JS1GOTYtUSomdW1pbnVzMDtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGW3EtRiw2Ji1JI21uR0YkNiRRIjNGJ0Y8LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGZ3FGYHBGPEY8Rl1vRmBvRmJvRmVvRmdvRmlvRlxwLUZobjYqLUYvNiVRJHI0MUYnRjJGNUZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYlUSRyNTFGJ0YyRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRmBxNiRRIjBGJ0Y8Rl1vRmBvRmJvRmVvRmdvRmlvRlxwRl1vRmBvRmJvRmVvRmdvLUZlbjYtLUZobjYqLUYvNiVRJHIxMkYnRjJGNUZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYlUSRyMjJGJ0YyRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRiw2JUZncC1GLDYmRl9xRmNxRmFzRjxGPEZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYlUSRyNDJGJ0YyRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRi82JVEkcjUyRidGMkY1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwRmNyRl1vRmBvRmJvRmVvRmdvLUZlbjYtLUZobjYqLUYvNiVRJHIxM0YnRjJGNUZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYlUSRyMjNGJ0YyRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRiw2JUZncC1GLDYmRl9xRmNxRl11RjxGPEZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYlUSRyNDNGJ0YyRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRi82JVEkcjUzRidGMkY1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwRmNyRl1vRmBvRmJvRmVvRmdvLUZlbjYtLUZobjYqLUYvNiVRJHIxNEYnRjJGNUZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYlUSRyMjRGJ0YyRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRiw2JUZncC1GLDYmRl9xRmNxRml2RjxGPEZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYlUSRyNDRGJ0YyRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRi82JVEkcjU0RidGMkY1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwRmNyRl1vRmBvRmJvRmVvRmdvLUZlbjYtLUZobjYqLUYvNiVRJHIxNUYnRjJGNUZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYlUSRyMjVGJ0YyRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRi82JVEkcjM1RidGMkY1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwLUZobjYqLUYvNiVRJHI0NUYnRjJGNUZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYlUSRyNTVGJ0YyRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHBGY3JGXW9GYG9GYm9GZW9GZ28tRmVuNi0tRmhuNiotRi82JVEkcjE2RidGMkY1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwLUZobjYqLUYvNiVRJHIyNkYnRjJGNUZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYlUSRyMzZGJ0YyRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRi82JVEkcjQ2RidGMkY1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwLUZobjYqLUYvNiVRJHI1NkYnRjJGNUZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYlUSRyNjZGJ0YyRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHBGXW9GYG9GYm9GZW9GZ29GXW9GYG8vJSZhbGlnbkdRJWF4aXNGJy9GY29RKWJhc2VsaW5lRicvRmZvUSdjZW50ZXJGJy9GaG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y0LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZFxsLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9dbC8lJmZyYW1lR0ZfXWwvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlxdbEZdb0Zgb0Y8RjwvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGYl5sRjwtRlM2KC1GLDYmLUZYNjwtRmVuNi0tRmhuNiotRi82J0Zcb0YyRl1vRmBvRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRi82J0ZicEYyRl1vRmBvRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRiw2Jy1GOTYvRmlwRl1vRmBvRjxGPkZBRkNGRUZHRklGS0ZqcEZccS1GLDYoLUZgcTYmRmJxRl1vRmBvRjxGY3FGaV9sRl1vRmBvRjxGXW9GYG9GPEZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYnRl1yRjJGXW9GYG9GNUZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYnRmJyRjJGXW9GYG9GNUZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GYHE2JkZnckZdb0Zgb0Y8Rl1vRmBvRmJvRmVvRmdvRmlvRlxwRl1vRmBvRmJvRmVvRmdvLUZlbjYtLUZobjYqLUYvNidGXnNGMkZdb0Zgb0Y1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwLUZobjYqLUYvNidGY3NGMkZdb0Zgb0Y1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwLUZobjYqLUYsNidGX2BsLUYsNihGY2BsRmNxRmlhbEZdb0Zgb0Y8Rl1vRmBvRjxGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRi82J0ZedEYyRl1vRmBvRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRi82J0ZjdEYyRl1vRmBvRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHBGXWFsRl1vRmBvRmJvRmVvRmdvLUZlbjYtLUZobjYqLUYvNidGanRGMkZdb0Zgb0Y1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwLUZobjYqLUYvNidGX3VGMkZdb0Zgb0Y1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwLUZobjYqLUYsNidGX2BsLUYsNihGY2BsRmNxRmFjbEZdb0Zgb0Y8Rl1vRmBvRjxGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRi82J0ZqdUYyRl1vRmBvRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRi82J0ZfdkYyRl1vRmBvRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHBGXWFsRl1vRmBvRmJvRmVvRmdvLUZlbjYtLUZobjYqLUYvNidGZnZGMkZdb0Zgb0Y1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwLUZobjYqLUYvNidGW3dGMkZdb0Zgb0Y1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwLUZobjYqLUYsNidGX2BsLUYsNihGY2BsRmNxRmlkbEZdb0Zgb0Y8Rl1vRmBvRjxGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRi82J0Zmd0YyRl1vRmBvRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRi82J0ZbeEYyRl1vRmBvRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHBGXWFsRl1vRmBvRmJvRmVvRmdvLUZlbjYtLUZobjYqLUYvNidGYnhGMkZdb0Zgb0Y1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwLUZobjYqLUYvNidGZ3hGMkZdb0Zgb0Y1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwLUZobjYqLUYvNidGXHlGMkZdb0Zgb0Y1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwLUZobjYqLUYvNidGYXlGMkZdb0Zgb0Y1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwLUZobjYqLUYvNidGZnlGMkZdb0Zgb0Y1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwRl1hbEZdb0Zgb0Zib0Zlb0Znby1GZW42LS1GaG42Ki1GLzYnRl16RjJGXW9GYG9GNUZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYnRmJ6RjJGXW9GYG9GNUZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYnRmd6RjJGXW9GYG9GNUZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccC1GaG42Ki1GLzYnRlxbbEYyRl1vRmBvRjVGXW9GYG9GYm9GZW9GZ29GaW9GXHAtRmhuNiotRi82J0ZhW2xGMkZdb0Zgb0Y1Rl1vRmBvRmJvRmVvRmdvRmlvRlxwLUZobjYqLUYvNidGZltsRjJGXW9GYG9GNUZdb0Zgb0Zib0Zlb0Znb0Zpb0ZccEZdb0Zgb0Zib0Zlb0Znb0Zdb0Zgb0ZnW2xGaltsRlxcbEZeXGxGYFxsRmJcbEZlXGxGZ1xsRmpcbEZdXWxGYF1sRmJdbEZkXWxGZ11sRmldbEZbXmxGXV5sRmBebEZdb0Zgb0Y8Rl1vRmBvRjwvRmZebFEiW0YnL0ZpXmxRIl1GJw==">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjUtSSZtZnJhY0dGJDYoLUYsNiYtRi82JFEjMTVGJ0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkdGSS9GTUZLLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEkcjEzRicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnLUYvNiRRIjJGJ0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdGMUYyLUYsNiYtRi82JFEmNjU1MzZGJ0YyRlctRiM2JC1GLDYmLUYsNiZGYW9GVy1Gam42JVEkcjQ1RidGXW9GX29GMi1GNjYtUSgmbWludXM7RidGMkY5RlpGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRmhwLUYvNiRRIjNGJ0YyRjJGMkYyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicS8lKWJldmVsbGVkR0Y7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyYiIiFGI0YjLCQqKCMiIzoiJk9iJyIiIilJJHIxM0c2IiIiI0YpLCYqJkYtRilJJHI0NUdGLEYpRikiIiQhIiJGMkYp</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2947" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Falg &gt; " style="Maple Input" layout="Normal">nb2:=eval(eval(nb,ans[4]),[r45=3,r56=1/96,r13=32]):
test2:=(i,j)-&gt;DGsimplify(map(factor,evalDG(LieBracket(nb2[i],nb2[j]) &amp;minus add(C[i,j,k] &amp;mult nb2[k],k=1..6)))):
{seq(seq(test2(i,j),j=i+1..6),i=1..6)};</Text-field>
</Input>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test2)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test2) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYmLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GPVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1GNjYlUSNmMUYnRjlGPEZDLUYvNigtRjY2JVEkX0RHRidGOUY8LUZANi1RMCZBcHBseUZ1bmN0aW9uO0YnRkNGRUZIRkpGTEZORlBGUkZURlctRiw2JC1GLzYmLUYsNiYtRi82KC1GLDYmLUYvNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GQDYtUSIsRidGQ0ZFL0ZJRjtGSkZMRk5GUEZSRlQvRlhRLDAuMzMzMzMzM2VtRictRjY2JVElRmFsZ0YnRjlGPEZecC1GLDYmLUYvNiYtRjY2JVEhRidGOUY8LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZHRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZecUZhcUZDRkNGY3FGZnFGXnAtRiw2Ji1GLzYmLUYsNiYtRi82KC1GLDYmLUYvNiYtSSNtbkdGJDYkUSIxRidGQ0ZecUZhcUZDRkNGY3FGZnFGXnAtRmZyNiRGOEZDRl5xRmFxRkNGQ0ZjcUZmcUZecUZhcUZDRkNGY3FGZnFGXnFGYXFGQ0ZDRmNxRmZxRl5xRmFxRkNGQ0ZecUZhcUZDRl5xRmFxRkNGQy9GZHFRJyZsY3ViO0YnL0ZncVEnJnJjdWI7RictRiw2Ji1GLzYmRmZuRl5xRmFxRkNGQy9GZHFRInxmckYnL0ZncVEifGhyRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiUtSSNtaUdGLzYjUSRgMGBGKC1JI21vR0YvNiNRMSZJbnZpc2libGVUaW1lcztGKC1GNzYjUSNmMUYoLUkmX0hvbGRHRi82IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEklRmFsZ0dGKDciNyM3JDcjIiIiIiIhNyM8I0ZF</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2938" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Falg &gt; " style="Maple Input" layout="Normal">P4:=simplify(eval(eval(P,ans[4]),[r45=3,r56=1/96,r13=32]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNQNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY8LUkkbXRyR0YkNi0tSSRtdGRHRiQ2Ki1GLDYlLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZgby1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSMyNEYnRjwtRmZvNiRRIjVGJ0Y8LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZhcC8lKWJldmVsbGVkR0ZARjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkAvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1xLyUrZ3JvdXBhbGlnbkdGXXEvJShyb3dzcGFuR0ZecC8lK2NvbHVtbnNwYW5HRl5wLUZobjYqLUZmbzYkUSIwRidGPEZmcEZpcEZbcUZecUZgcUZicUZkcUZmcS1GaG42KkZib0ZmcEZpcEZbcUZecUZgcUZicUZkcUZmcUZmcUZmcEZpcEZbcUZecUZgcS1GZW42LS1GaG42Ki1GY282KC1GZm82JFEiM0YnRjwtRmZvNiRRIzQwRidGPEZccEZfcEZicEZkcEZmcEZpcEZbcUZecUZgcUZicUZkcS1GaG42Ki1GY282KC1GZm82JEZecEY8LUZmbzYkUSMxNkYnRjxGXHBGX3BGYnBGZHBGZnBGaXBGW3FGXnFGYHFGYnFGZHEtRmhuNiotRiw2JUZcby1GY282KEZjckZfc0ZccEZfcEZicEZkcEY8RmZwRmlwRltxRl5xRmBxRmJxRmRxLUZobjYqLUYsNiVGXG8tRmNvNihGXXNGaW9GXHBGX3BGYnBGZHBGPEZmcEZpcEZbcUZecUZgcUZicUZkcUZpckZmcUZmcEZpcEZbcUZecUZgcS1GZW42LS1GaG42Ki1GZm82JFEjMzJGJ0Y8RmZwRmlwRltxRl5xRmBxRmJxRmRxRmZxRmZxRmZxRmZxRmZxRmZwRmlwRltxRl5xRmBxLUZlbjYtRmZxLUZobjYqLUYsNiVGXG8tRmNvNihGaW8tRmZvNiRRIzEyRidGPEZccEZfcEZicEZkcEY8RmZwRmlwRltxRl5xRmBxRmJxRmRxLUZobjYqLUZjbzYoRmlvLUZmbzYkUSI0RidGPEZccEZfcEZicEZkcEZmcEZpcEZbcUZecUZgcUZicUZkcS1GaG42Ki1GY282KEZpby1GZm82JFEiNkYnRjxGXHBGX3BGYnBGZHBGZnBGaXBGW3FGXnFGYHFGYnFGZHFGZnFGZnFGZnBGaXBGW3FGXnFGYHEtRmVuNi1GZnFGZnEtRmhuNiotRmNvNihGY3ItRmZvNiRRIjJGJ0Y8RlxwRl9wRmJwRmRwRmZwRmlwRltxRl5xRmBxRmJxRmRxLUZobjYqRmNyRmZwRmlwRltxRl5xRmBxRmJxRmRxRmZxRmZxRmZwRmlwRltxRl5xRmBxLUZlbjYtLUZobjYqLUYsNiVGXG8tRmNvNihGY3ItRmZvNiRRJDE2MEYnRjxGXHBGX3BGYnBGZHBGPEZmcEZpcEZbcUZecUZgcUZicUZkcUZpci1GaG42Ki1GLDYlRlxvLUZjbzYoLUZmbzYkUSI3RidGPC1GZm82JFEjNjRGJ0Y8RlxwRl9wRmJwRmRwRjxGZnBGaXBGW3FGXnFGYHFGYnFGZHEtRmhuNiotRiw2JUZcby1GY282KC1GZm82JFEjMTNGJ0Y8LUZmbzYkUSQyNDBGJ0Y8RlxwRl9wRmJwRmRwRjxGZnBGaXBGW3FGXnFGYHFGYnFGZHEtRmhuNiotRmNvNihGXXMtRmZvNiRRIzk2RidGPEZccEZfcEZicEZkcEZmcEZpcEZbcUZecUZgcUZicUZkcS1GaG42Ki1GLDYlRlxvLUZjbzYoRmlvLUZmbzYkUSQzODRGJ0Y8RlxwRl9wRmJwRmRwRjxGZnBGaXBGW3FGXnFGYHFGYnFGZHFGZnBGaXBGW3FGXnFGYHFGZnBGaXAvJSZhbGlnbkdRJWF4aXNGJy9GXHFRKWJhc2VsaW5lRicvRl9xRmFwL0ZhcVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjQvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zoei8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZjW2wvJSZmcmFtZUdGY1tsLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZgW2xGZnBGaXBGPEY8L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZcbEY8LUZTNigtRiw2Ji1GWDY8LUZlbjYtLUZobjYqLUYsNictRjk2L0Zeb0ZmcEZpcEY8Rj5GQUZDRkVGR0ZJRktGX29GYW8tRmNvNiktRmZvNiZGaG9GZnBGaXBGPC1GZm82JkZbcEZmcEZpcEY8RlxwRl9wRmJwRmRwRmZwRmZwRmlwRjxGZnBGaXBGW3FGXnFGYHFGYnFGZHEtRmhuNiotRmZvNiZGanFGZnBGaXBGPEZmcEZpcEZbcUZecUZgcUZicUZkcUZjXmwtRmhuNipGXV5sRmZwRmlwRltxRl5xRmBxRmJxRmRxRmNebEZjXmxGZnBGaXBGW3FGXnFGYHEtRmVuNi0tRmhuNiotRmNvNiktRmZvNiZGZXJGZnBGaXBGPC1GZm82JkZockZmcEZpcEY8RlxwRl9wRmJwRmRwRmZwRmZwRmlwRltxRl5xRmBxRmJxRmRxLUZobjYqLUZjbzYpLUZmbzYmRl5wRmZwRmlwRjwtRmZvNiZGYXNGZnBGaXBGPEZccEZfcEZicEZkcEZmcEZmcEZpcEZbcUZecUZgcUZicUZkcS1GaG42Ki1GLDYnRltebC1GY282KUZfX2xGaV9sRlxwRl9wRmJwRmRwRmZwRmZwRmlwRjxGZnBGaXBGW3FGXnFGYHFGYnFGZHEtRmhuNiotRiw2J0ZbXmwtRmNvNilGZ19sRmFebEZccEZfcEZicEZkcEZmcEZmcEZpcEY8RmZwRmlwRltxRl5xRmBxRmJxRmRxRmNfbEZjXmxGZnBGaXBGW3FGXnFGYHEtRmVuNi0tRmhuNiotRmZvNiZGZHRGZnBGaXBGPEZmcEZpcEZbcUZecUZgcUZicUZkcUZjXmxGY15sRmNebEZjXmxGY15sRmZwRmlwRltxRl5xRmBxLUZlbjYtRmNebC1GaG42Ki1GLDYnRltebC1GY282KUZhXmwtRmZvNiZGX3VGZnBGaXBGPEZccEZfcEZicEZkcEZmcEZmcEZpcEY8RmZwRmlwRltxRl5xRmBxRmJxRmRxLUZobjYqLUZjbzYpRmFebC1GZm82JkZmdUZmcEZpcEY8RlxwRl9wRmJwRmRwRmZwRmZwRmlwRltxRl5xRmBxRmJxRmRxLUZobjYqLUZjbzYpRmFebC1GZm82JkZddkZmcEZpcEY8RlxwRl9wRmJwRmRwRmZwRmZwRmlwRltxRl5xRmBxRmJxRmRxRmNebEZjXmxGZnBGaXBGW3FGXnFGYHEtRmVuNi1GY15sRmNebC1GaG42Ki1GY282KUZfX2wtRmZvNiZGZnZGZnBGaXBGPEZccEZfcEZicEZkcEZmcEZmcEZpcEZbcUZecUZgcUZicUZkcS1GaG42KkZfX2xGZnBGaXBGW3FGXnFGYHFGYnFGZHFGY15sRmNebEZmcEZpcEZbcUZecUZgcS1GZW42LS1GaG42Ki1GLDYnRltebC1GY282KUZfX2wtRmZvNiZGY3dGZnBGaXBGPEZccEZfcEZicEZkcEZmcEZmcEZpcEY8RmZwRmlwRltxRl5xRmBxRmJxRmRxRmNfbC1GaG42Ki1GLDYnRltebC1GY282KS1GZm82JkZceEZmcEZpcEY8LUZmbzYmRl94RmZwRmlwRjxGXHBGX3BGYnBGZHBGZnBGZnBGaXBGPEZmcEZpcEZbcUZecUZgcUZicUZkcS1GaG42Ki1GLDYnRltebC1GY282KS1GZm82JkZoeEZmcEZpcEY8LUZmbzYmRlt5RmZwRmlwRjxGXHBGX3BGYnBGZHBGZnBGZnBGaXBGPEZmcEZpcEZbcUZecUZgcUZicUZkcS1GaG42Ki1GY282KUZnX2wtRmZvNiZGYnlGZnBGaXBGPEZccEZfcEZicEZkcEZmcEZmcEZpcEZbcUZecUZgcUZicUZkcS1GaG42Ki1GLDYnRltebC1GY282KUZhXmwtRmZvNiZGW3pGZnBGaXBGPEZccEZfcEZicEZkcEZmcEZmcEZpcEY8RmZwRmlwRltxRl5xRmBxRmJxRmRxRmZwRmlwRltxRl5xRmBxRmZwRmlwRlx6Rl96RmF6RmJ6RmR6RmZ6Rml6RltbbEZeW2xGYVtsRmRbbEZmW2xGaFtsRltcbEZdXGxGX1xsRmFcbEZkXGxGZnBGaXBGPEZmcEZpcEY8L0ZqXGxRIltGJy9GXV1sUSJdRic=">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2937" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Falg &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L2365" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/G2flat-XXO-classification.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="900" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Annotation-table>
    <Annotation-category name="&lt;default&gt;"/>
</Annotation-table>
<Task/>
<Group labelreference="L2763" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Title" layout="Title"><Font size="20" italic="true" executable="true">On 4D split-conformal structures with G2-symmetric twistor distribution</Font><Font italic="true" executable="true">
</Font><Font size="12" bold="false" executable="true">Dennis The, 07.12.2023</Font></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Initialize G2 and other functionality</Text-field></Title>
<Group hide-input="false" labelreference="L1017" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:
with(DifferentialGeometry): with(LieAlgebras): with(LinearAlgebra): with(Tools): with(Tensor):
g2rep:=Matrix(7, 7, [
[2*z1 + z2, b10, b11, b21*sqrt(2), b31, b32, 0],
[a10, z1+z2, b01, sqrt(2)*b11, -b21, 0, -b32], 
[a11, a01, z1, -sqrt(2)*b10, 0, b21, -b31], 
[a21*sqrt(2), sqrt(2)*a11, -sqrt(2)*a10, 0, sqrt(2)*b10, -sqrt(2)*b11, -b21*sqrt(2)], [a31, -a21, 0, sqrt(2)*a10, -z1, -b01, -b11],
[a32, 0, a21, -sqrt(2)*a11, -a01, -z1-z2, -b10], 
[0, -a32, -a31, -a21*sqrt(2), -a11, -a10, -2*z1 - z2]]);

e:=(v,w)-&gt;map(v-&gt;map(w-&gt;diff(w,v),g2rep),b||v||w):
f:=(v,w)-&gt;map(v-&gt;map(w-&gt;diff(w,v),g2rep),a||v||w):
zz:=i-&gt;map(v-&gt;map(w-&gt;diff(w,v),g2rep),z||i):
pos:=[[0,1],[1,0],[1,1],[2,1],[3,1],[3,2]]:

basis:=[zz(1),zz(2),seq(e(op(pos[i])),i=1..nops(pos)),seq(f(op(pos[i])),i=1..nops(pos))]:
LieAlgebraData(%,alg):
DGsetup(%,
[Z1,Z2,
E01,E10,E11,E21,E31,E32,
F01,F10,F11,F21,F31,F32],
[zeta1,zeta2,
pi01,pi10,pi11,pi21,pi31,pi32,
theta01,theta10,theta11,theta21,theta31,theta32]);
Query(&quot;Jacobi&quot;);
interface(rtablesize=20):
MultiplicationTable(&quot;LieTable&quot;):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNj0tSSRtdHJHRiQ2LC1JJG10ZEdGJDYoLUYsNiUtRiw2JS1JI21uR0YkNiZRIjJGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkUvJSZmZW5jZUdGRC8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zmbi1JI21pR0YkNidRI3oxRicvJSdpdGFsaWNHUSV0cnVlRidGP0ZCL0ZGUSdpdGFsaWNGJy1GSTYvUSIrRidGP0ZCRkVGTEZORlBGUkZURlZGWC9GZW5RLDAuMjIyMjIyMmVtRicvRmhuRmZvLUZqbjYnUSN6MkYnRl1vRj9GQkZgby8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXXAvJStncm91cGFsaWduR0ZdcC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZkcC1GNTYoLUZqbjYnUSRiMTBGJ0Zdb0Y/RkJGYG9GW3BGXnBGYHBGYnBGZXAtRjU2KC1Gam42J1EkYjExRidGXW9GP0ZCRmBvRltwRl5wRmBwRmJwRmVwLUY1NigtRiw2JS1Gam42J1EkYjIxRidGXW9GP0ZCRmBvRkgtSSZtc3FydEdGJDYkRjtGP0ZbcEZecEZgcEZicEZlcC1GNTYoLUZqbjYnUSRiMzFGJ0Zdb0Y/RkJGYG9GW3BGXnBGYHBGYnBGZXAtRjU2KC1Gam42J1EkYjMyRidGXW9GP0ZCRmBvRltwRl5wRmBwRmJwRmVwLUY1NigtRjw2JlEiMEYnRj9GQkZFRltwRl5wRmBwRmJwRmVwRltwRl5wRmBwLUYyNiwtRjU2KC1Gam42J1EkYTEwRidGXW9GP0ZCRmBvRltwRl5wRmBwRmJwRmVwLUY1NigtRiw2JUZpbkZib0Zob0ZbcEZecEZgcEZicEZlcC1GNTYoLUZqbjYnUSRiMDFGJ0Zdb0Y/RkJGYG9GW3BGXnBGYHBGYnBGZXAtRjU2KC1GLDYlRmhxRkhGXnFGW3BGXnBGYHBGYnBGZXAtRjU2KC1GLDYkLUZJNi9RKiZ1bWludXMwO0YnRj9GQkZFRkxGTkZQRlJGVEZWRlhGZW9GZ29GZXFGW3BGXnBGYHBGYnBGZXBGZXItRjU2KC1GLDYkRmJ0RmJyRltwRl5wRmBwRmJwRmVwRltwRl5wRmBwLUYyNiwtRjU2KC1Gam42J1EkYTExRidGXW9GP0ZCRmBvRltwRl5wRmBwRmJwRmVwLUY1NigtRmpuNidRJGEwMUYnRl1vRj9GQkZgb0ZbcEZecEZgcEZicEZlcC1GNTYoRmluRltwRl5wRmBwRmJwRmVwLUY1NigtRiw2JEZidC1GLDYlRmhxRkhGaXBGW3BGXnBGYHBGYnBGZXBGZXItRjU2KEZlcUZbcEZecEZgcEZicEZlcC1GNTYoLUYsNiRGYnRGXXJGW3BGXnBGYHBGYnBGZXBGW3BGXnBGYHAtRjI2LC1GNTYoLUYsNiUtRmpuNidRJGEyMUYnRl1vRj9GQkZgb0ZIRmhxRltwRl5wRmBwRmJwRmVwLUY1NigtRiw2JUZocUZIRl11RltwRl5wRmBwRmJwRmVwLUY1NigtRiw2JEZidC1GLDYlRmhxRkhGXnNGW3BGXnBGYHBGYnBGZXBGZXItRjU2KEZbdkZbcEZecEZgcEZicEZlcC1GNTYoLUYsNiRGYnRGXHRGW3BGXnBGYHBGYnBGZXAtRjU2KC1GLDYkRmJ0RmNxRltwRl5wRmBwRmJwRmVwRltwRl5wRmBwLUYyNiwtRjU2KC1Gam42J1EkYTMxRidGXW9GP0ZCRmBvRltwRl5wRmBwRmJwRmVwLUY1NigtRiw2JEZidEZpdkZbcEZecEZgcEZicEZlcEZlci1GNTYoRmR3RltwRl5wRmBwRmJwRmVwLUY1NigtRiw2JEZidEZpbkZbcEZecEZgcEZicEZlcC1GNTYoLUYsNiRGYnRGZ3NGW3BGXnBGYHBGYnBGZXAtRjU2KC1GLDYkRmJ0Rl5xRltwRl5wRmBwRmJwRmVwRltwRl5wRmBwLUYyNiwtRjU2KC1Gam42J1EkYTMyRidGXW9GP0ZCRmBvRltwRl5wRmBwRmJwRmVwRmVyLUY1NihGaXZGW3BGXnBGYHBGYnBGZXAtRjU2KC1GLDYkRmJ0Rl53RltwRl5wRmBwRmJwRmVwLUY1NigtRiw2JEZidEZidUZbcEZecEZgcEZicEZlcC1GNTYoLUYsNiZGYnRGaW4tRkk2L1EoJm1pbnVzO0YnRj9GQkZFRkxGTkZQRlJGVEZWRlhGZW9GZ29GaG9GW3BGXnBGYHBGYnBGZXAtRjU2KC1GLDYkRmJ0RmlwRltwRl5wRmBwRmJwRmVwRltwRl5wRmBwLUYyNixGZXItRjU2KC1GLDYkRmJ0Rl16RltwRl5wRmBwRmJwRmVwLUY1NigtRiw2JEZidEZkeEZbcEZecEZgcEZicEZlcC1GNTYoLUYsNiRGYnRGZ3ZGW3BGXnBGYHBGYnBGZXAtRjU2KC1GLDYkRmJ0Rl11RltwRl5wRmBwRmJwRmVwLUY1NigtRiw2JEZidEZec0ZbcEZecEZgcEZicEZlcC1GNTYoLUYsNiZGYnRGOUZeW2xGaG9GW3BGXnBGYHBGYnBGZXBGW3BGXnBGYHBGP0ZCLyUmYWxpZ25HUSVheGlzRicvRlxwUSliYXNlbGluZUYnL0ZfcFEnY2VudGVyRicvRmFwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGX28vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZcXmwvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZ15sLyUmZnJhbWVHRmdebC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkQvJS1lcXVhbGNvbHVtbnNHRkQvJS1kaXNwbGF5c3R5bGVHRkQvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZF5sRj9GQkZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fmFsZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+YWxnRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2357" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Additional functionality

H:=evalDG(-Z1+2*Z2):
gpb:=[E10,E11,E21,E31,E32]: # Basis for g[+]
pb:=[F01,Z1,-Z1+2*Z2,E01,E10,E11,E21,E31,E32]: # Basis for p
EV:=(T,b)-&gt;map(v-&gt;op(GetComponents(LieBracket(T,v),[v])),b): # Find eigenvalues
<Font encoding="UTF-8">defEV:=(T,X0,b)-&gt;map(v-&gt;-op(GetComponents(LieBracket(T,X0),[X0]))+op(GetComponents(LieBracket(T,v),[v])),b): # EV of X0^* \134otimes Y, with Y in b.
</Font>
expgp:=proc(v,w)
local wv,w2v,w3v,w4v,w5v,w6v,w7v:
  v:
  wv:=LieBracket(w,%):
  w2v:=LieBracket(w,%):
  w3v:=LieBracket(w,%):
  w4v:=LieBracket(w,%):
  w5v:=LieBracket(w,%):
  w6v:=LieBracket(w,%):
  w7v:=LieBracket(w,%):
  evalDG(v+wv+1/2*w2v+1/6*w3v+1/24*w4v+1/120*w5v+1/720*w6v+1/5040*w7v):
end:</Text-field>
</Input>
</Group>
<Group labelreference="L1087" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">XXOtorsion:=proc(X)

  local X1,X2,X3,X4,X5,X1p,X2p,X1pp,X2pp,tmp, tmp1,tmp2,tmp3,beta11,beta12,beta21,beta22,alpha,beta,H,T;
  # We assume that X is of the form [X1,X2,X3,X4,X5]

  X1,X2,X3,X4,X5:=op(X):

  X1p:=LieBracket(X3,X1);
  X2p:=LieBracket(X3,X2);
  X1pp:=LieBracket(X3,X1p);
  X2pp:=LieBracket(X3,X2p);

  tmp:=evalDG(X2pp+1/3*(Hook(X2pp,theta31))*X1p-1/3*(Hook(X2pp,theta32))*X2p):
  tmp1:=evalDG(%-Hook(%,theta21)*X3):
  tmp2:=evalDG(%-Hook(%,theta11)*X2):
  tmp3:=evalDG(%-Hook(%,theta10)*X1):

  beta22:=Hook(tmp1,theta11);
  beta21:=Hook(tmp2,theta10);

  tmp:=evalDG(X1pp+1/3*(Hook(X1pp,theta31))*X1p-1/3*(Hook(X1pp,theta32))*X2p):
  tmp1:=evalDG(%-Hook(%,theta21)*X3):
  tmp2:=evalDG(%-Hook(%,theta11)*X2):
  tmp3:=evalDG(%-Hook(%,theta10)*X1):


  beta12:=Hook(tmp1,theta11);
  beta11:=Hook(tmp2,theta10);

  alpha:=Matrix([[-1/3*(Hook(X1pp,theta31)),1/3*(Hook(X1pp,theta32))],[-1/3*Hook(X2pp,theta31),1/3*Hook(X2pp,theta32)]]);
  beta:=Matrix([[beta11,beta12],[beta21,beta22]]);

  H:=simplify(1/4*alpha^2+beta);

  T:=simplify(H-1/2*Trace(H)*IdentityMatrix(2));

end:</Text-field>
</Input>
</Group>
<Group labelreference="L1029" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section><Text-field style="Text" layout="Normal"></Text-field>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Classification of XXO-structures (E,D) with non-trivial isotropy (and vanishing hom.2 fundamental torsion) &amp; D being G2-flat</Text-field></Title>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Semisimple cases</Text-field></Title>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Lemma 4.1 (Use this to normalize S = S0.)</Text-field></Title>
<Group hide-input="false" labelreference="L2866" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">S0:=evalDG(Z1+c*H);
map(v-&gt;op(GetComponents(LieBracket(S0,v),[v])),gpb);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNTMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYnLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZaLUYjNiQtRiw2Ji1JKG1mZW5jZWRHRiQ2JC1GLDYnRlYtSSNtbkdGJDYkUSIxRidGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGWUZlbi1GLzYlUSJjRidGMkY1RjxGPC1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRl1wLUYvNiVRI1oxRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZccEZecC1GW282JC1GLDYoLUYsNidGVkZfby1GOTYtUSIrRidGPEY+RkFGQ0ZFRkdGSUZLRllGZW5GZm9GPC1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRlxwL0ZRUSwwLjMzMzMzMzNlbUYnRl9wLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPEZpcUZcckY8RmNvLUYjNiQtRiw2KC1GYG82JFEiMkYnRjxGaW9GZm9GaW8tRi82JVEjWjJGJ0YyRjVGPC1GLDYoRmRwRmdwLUZbbzYkLUYsNigtRiw2JkZickZpb0Zmb0Y8RmNxRmVyRmlxRlxyRjxGPEZpcUZcckY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGZ3AtRltvNiQtRiw2Ji1GW282Ji1GLDYoLUZbbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZjcS1GLzYlUSRhbGdGJ0YyRjVGY3EtRltvNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGaXFGXHJGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmlxRlxyRjxGPEZfdUZidUZjcS1GW282Ji1GLDYoLUZbbzYmLUYsNigtRltvNiYtRiw2JkZfb0ZpcUZcckY8RjxGX3VGYnVGY3EtRiw2JkZfby1GOTYtUSgmbWludXM7RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW5GZm9GPEZpcUZcckY8RjxGX3VGYnVGY3EtRltvNiYtRiw2KC1GW282Ji1GLDYmRmJyRmlxRlxyRjxGPEZfdUZidUZjcUZec0ZpcUZcckY8RjxGX3VGYnVGaXFGXHJGPEY8Rl91RmJ1RmlxRlxyRjxGPEZfdUZidUZpcUZcckY8RjxGaXFGXHJGPEY8RmBz">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNTMEdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiYtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1GLzYkLUY1NiUtSShtZmVuY2VkR0YwNiMtRjU2JkY3LUkjbW5HRjA2I1EiMUYoLUY4NiNRJyZwbHVzO0YoLUkjbWlHRjA2I1EiY0YoLUY4NiNRMSZJbnZpc2libGVUaW1lcztGKC1GTDYjUSNaMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GVjYjNyMtSStfREdwcm9kdWN0R0YoNiQsJiIiIiEiIkkiY0dGKEZcb0kjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDczMTg2NTI4MEdGKEZILUYvNiQtRjU2Jy1GRTYjUSIyRihGT0ZLRk8tRkw2I1EjWjJGKC1GVjYjNyMtRi82JEZmby1GVjYjNyMtRmluNiQsJComIiIjRlxvRl5vRlxvRlxvSSNaMkc2Iy9GYm9JLV9uNDczMTg0NzQyNEdGKC1GVjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3I0ZcbywmRlxvRlxvRl5vRl1vNyQ3I0ZqcEZocEZhcQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiYtSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRImNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRidGNC1GODYtUSIsRidGNEY7L0Y/RlVGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiZGTy1GODYtUScmcGx1cztGJ0Y0RjtGPkZARkJGREZGRkhGSkZNRjBGNEZYLUYxNiRRIjJGJ0Y0RlgtRiw2Jy1GODYtUSomdW1pbnVzMDtGJ0Y0RjtGPkZARkJGREZGRkhGSkZNRk9GXG8tRjE2JFEiM0YnRjRGNEZYLUYsNiZGT0Zcb0Znb0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjRGNC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NycsJiIiIkYkSSJjRzYiISIiLCZGJUYkRiRGJCIiIywmRiVGJyIiJEYkLCZGJUYkRitGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2796" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">Generic case</Text-field></Title>
<Group hide-input="false" labelreference="L2834" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Generic case: c^2 not 1 or 9

S:=S0+add(s||i*gpb[i],i=1..5):
pS:=expgp(S,add(x||i*gpb[i],i=1..5)):
map(v-&gt;Hook(pS,v),[pi10,pi11]);
solve(%,[x1,x2]); # Normalize s1=s2=0
S:=eval(S,[s1=0,s2=0]);
pS:=DGsimplify(eval(pS,[s1=0,s2=0,x1=0,x2=0]));
map(v-&gt;Hook(pS,v),[pi21,pi31,pi32]);
solve(%,[x3,x4,x5]); # Normalize s3=s4=s5=0
S:=eval(S,[s3=0,s4=0,s5=0]);
pS:=DGsimplify(eval(pS,[s3=0,s4=0,s5=0,x3=0,x4=0,x5=0]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtRiw2Ji1JI21pR0YkNiVRI3gxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y6USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZTLUYzNiVRImNGJ0Y2RjlGQC1GPTYtUScmcGx1cztGJ0ZARkJGRUZHRklGS0ZNRk8vRlJRLDAuMjIyMjIyMmVtRicvRlVGZ24tRjM2JVEjczFGJ0Y2RjktRj02LVEoJm1pbnVzO0YnRkBGQkZFRkdGSUZLRk1GT0ZmbkZobkYyRkAtRj02LVEiLEYnRkBGQi9GRkY4RkdGSUZLRk1GT0ZRL0ZVUSwwLjMzMzMzMzNlbUYnLUYsNiktRj02LVEqJnVtaW51czA7RidGQEZCRkVGR0ZJRktGTUZPRmZuRmhuLUYsNiYtRjM2JVEjeDJGJ0Y2RjlGPEZWRkBGWS1GMzYlUSNzMkYnRjZGOUZcb0ZccEZALyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZERkBGQC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyQsKComSSJjRzYiIiIiSSN4MUdGJkYnRidJI3MxR0YmRidGKCEiIiwoKiZGJUYnSSN4MkdGJkYnRipJI3MyR0YmRidGLUYq</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSVtcm93R0YkNigtRi42Ji1JI21pR0YkNiVRI3gxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUy1GLjYlLUY9Ni1RKiZ1bWludXMwO0YnRkBGQkZFRkdGSUZLRk1GTy9GUlEsMC4yMjIyMjIyZW1GJy9GVUZmbi1JJm1mcmFjR0YkNigtRjM2JVEjczFGJ0Y2RjktRi42J0ZYLUkjbW5HRiQ2JFEiMUYnRkAtRj02LVEnJnBsdXM7RidGQEZCRkVGR0ZJRktGTUZPRmVuRmduLUYzNiVRImNGJ0Y2RjlGQC8lLmxpbmV0aGlja25lc3NHRmNvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5wLyUpYmV2ZWxsZWRHRkRGQEZALUY9Ni1RIixGJ0ZARkIvRkZGOEZHRklGS0ZNRk8vRlJRJjAuMGVtRicvRlVRLDAuMzMzMzMzM2VtRictRi42Ji1GMzYlUSN4MkYnRjZGOUY8LUZpbjYoLUYzNiVRI3MyRidGNkY5LUYuNiZGZ29GZG9GYG9GQEZqb0ZccEZfcEZhcEZALyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZERkBGQC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGQEZcckZfcg==">NyM3JC9JI3gxRzYiLCQqJkkjczFHNiIiIiIsJiIiIiEiIkkiY0c2IiIiIiEiIiEiIi9JI3gyRzYiKiZJI3MyRzYiIiIiLCZJImNHNiIiIiIiIiIiIiIhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJTR0YoLCotSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMTYmLUkjbW9HRjE2I1EqJnVtaW51czA7RigtRjA2JC1GNjYlLUkobWZlbmNlZEdGMTYjLUY2NiZGOC1JI21uR0YxNiNRIjFGKC1GOTYjUScmcGx1cztGKC1JI21pR0YxNiNRImNGKC1GOTYjUTEmSW52aXNpYmxlVGltZXM7RigtRk02I1EjWjFGKC1JJl9Ib2xkR0YxNiM3Iy1GMDYkRj4tRlc2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCYiIiIhIiJJImNHRihGXW9JI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ3MTYyNzkyNjRHRihGSS1GMDYkLUY2NictRkY2I1EiMkYoRlBGTEZQLUZNNiNRI1oyRigtRlc2IzcjLUYwNiRGZ28tRlc2IzcjLUZqbjYkLCQqJiIiI0Zdb0Zfb0Zdb0Zdb0kjWjJHNiMvRmNvSS1fbjQ3MTU0MzUwNzJHRigtRlc2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyNGXW8sJkZdb0Zdb0Zfb0ZebzckNyNGW3FGaXBGXW8qJkkjczNHRihGXW8tRjA2JC1GTTYjUSRFMjFGKC1GVzYjNyMtRmRxNiM3JEZncTcjNyQ3IyIiJ0Zdb0Zdb0ZdbyomSSNzNEdGKEZdby1GMDYkLUZNNiNRJEUzMUYoLUZXNiM3Iy1GZHE2IzckRmdxNyM3JDcjIiIoRl1vRl1vRl1vKiZJI3M1R0YoRl1vLUYwNiQtRk02I1EkRTMyRigtRlc2IzcjLUZkcTYjNyRGZ3E3IzckNyMiIilGXW9GXW9GXW83IywqRmNxRl1vKiZGYnJGXW9GW3NGXW9GXW8qJkZjc0Zdb0ZcdEZdb0ZdbyomRmR0Rl1vRl11Rl1vRl1v</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNwU0dGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiwtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1GLzYkLUY1NiUtSShtZmVuY2VkR0YwNiMtRjU2JkY3LUkjbW5HRjA2I1EiMUYoLUY4NiNRJyZwbHVzO0YoLUkjbWlHRjA2I1EiY0YoLUY4NiNRMSZJbnZpc2libGVUaW1lcztGKC1GTDYjUSNaMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GVjYjNyMtSStfREdwcm9kdWN0R0YoNiQsJiIiIiEiIkkiY0dGKEZcb0kjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDcyNDk0NTM0NEdGKEZILUYvNiQtRjU2Jy1GRTYjUSIyRihGT0ZLRk8tRkw2I1EjWjJGKC1GVjYjNyMtRi82JEZmby1GVjYjNyMtRmluNiQsJComIiIjRlxvRl5vRlxvRlxvSSNaMkc2Iy9GYm9JLV9uNDg2NzkzMTEzNkdGKEZILUYvNiQtRjU2JS1GQDYjLUY1NiUtRkw2I1EjczNGKC1GODYjUSgmbWludXM7RigtRjU2JUZob0ZPLUZMNiNRI3gzRihGTy1GTDYjUSRFMjFGKC1GVjYjNyMtRi82JEZhcS1GVjYjNyMtRmluNiQsJkkjczNHRihGXG8qJkZqcEZcb0kjeDNHRihGXG9GXW9JJEUyMUc2Iy9GYm9JLV9uNDg2NzkxMTkwNEdGKEZILUYvNiQtRjU2JS1GQDYjLUY1NictRjU2JS1GTDYjUSN4NEYoRk9GS0ZILUZMNiNRI3M0RihGanEtRjU2JS1GRTYjUSIzRihGT0ZhdEZPLUZMNiNRJEUzMUYoLUZWNiM3Iy1GLzYkRmlzLUZWNiM3Iy1GaW42JCwoKiZGXm9GXG9JI3g0R0YoRlxvRlxvSSNzNEdGKEZcbyomIiIkRlxvRlt2RlxvRl1vSSRFMzFHNiMvRmJvSS1fbjQ4NjYxMjgzNTJHRihGanEtRi82JC1GNTYlLUZANiMtRjU2Jy1GNTYlLUZMNiNRI3g1RihGT0ZLRmpxLUZMNiNRI3M1RihGSC1GNTYlRml0Rk9GXXdGTy1GTDYjUSRFMzJGKC1GVjYjNyMtRi82JEZldi1GVjYjNyMtRmluNiQsKComRl5vRlxvSSN4NUdGKEZcb0Zcb0kjczVHRihGXW8qJkZedkZcb0ZkeEZcb0Zcb0kkRTMyRzYjL0Zib0ktX240ODY2MTA0OTI4R0YoLUZWNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyc3JDcjRlxvLCZGXG9GXG9GXm9GXW83JDcjRmpwRmhwNyQ3IyIiJ0ZfczckNyMiIihGaXU3JDcjIiIpLChGY3hGXW9GZXhGXG9GZnhGXW9GXXk=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSNtaUdGJDYlUSNzM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKCZtaW51cztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGUS1GLDYmLUkjbW5HRiQ2JFEiMkYnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0Zobi1GMTYlUSN4M0YnRjRGN0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTUZnbi9GU1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYsNiYtRjE2JVEjeDRGJ0Y0RjdGWi1GMTYlUSJjRidGNEY3Rj4tRjs2LVEnJnBsdXM7RidGPkZARkNGRUZHRklGS0ZNRk9GUi1GMTYlUSNzNEYnRjRGN0Y6LUYsNiYtRlc2JFEiM0YnRj5GWkZnb0Y+Rj5GXW8tRiw2KS1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSLUYsNiYtRjE2JVEjeDVGJ0Y0RjdGWkZqb0Y+Rl1wLUYxNiVRI3M1RidGNEY3RjotRiw2JkZlcEZaRl9xRj5GPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyUsJkkjczNHNiIiIiIqJiIiI0YmSSN4M0dGJUYmISIiLCgqJkkiY0dGJUYmSSN4NEdGJUYmRiZJI3M0R0YlRiYqJiIiJEYmRi5GJkYqLCgqJkYtRiZJI3g1R0YlRiZGKkkjczVHRiVGJiomRjFGJkY0RiZGKg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSVtcm93R0YkNiotRi42Ji1JI21pR0YkNiVRI3gzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUy1JJm1mcmFjR0YkNigtRjM2JVEjczNGJ0Y2RjktSSNtbkdGJDYkUSIyRidGQC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX28vJSliZXZlbGxlZEdGREZALUY9Ni1RIixGJ0ZARkIvRkZGOEZHRklGS0ZNRk8vRlJRJjAuMGVtRicvRlVRLDAuMzMzMzMzM2VtRictRi42Ji1GMzYlUSN4NEYnRjZGOUY8LUYuNiUtRj02LVEqJnVtaW51czA7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmdwLUZXNigtRjM2JVEjczRGJ0Y2RjktRi42Ji1GMzYlUSJjRidGNkY5LUY9Ni1RKCZtaW51cztGJ0ZARkJGRUZHRklGS0ZNRk9GZnBGaHAtRmduNiRRIjNGJ0ZARkBGam5GXW9GYG9GYm9GQEZARmRvLUYuNiYtRjM2JVEjeDVGJ0Y2RjlGPC1GVzYoLUYzNiVRI3M1RidGNkY5LUYuNiZGYHEtRj02LVEnJnBsdXM7RidGQEZCRkVGR0ZJRktGTUZPRmZwRmhwRmZxRkBGam5GXW9GYG9GYm9GQC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGREZARkAvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRkBGXXNGYHM=">NyM3JS9JI3gzRzYiLCQqJiMiIiIiIiMiIiJJI3MzRzYiIiIiIiIiL0kjeDRHNiIsJComSSNzNEc2IiIiIiwmSSJjRzYiIiIiIiIkISIiISIiISIiL0kjeDVHNiIqJkkjczVHNiIiIiIsJkkiY0c2IiIiIiIiJCIiIiEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNictRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlotRiM2JC1GLDYmLUkobWZlbmNlZEdGJDYkLUYsNidGVi1JI21uR0YkNiRRIjFGJ0Y8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGS0ZZRmVuLUYvNiVRImNGJ0YyRjVGPEY8LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGXXAtRi82JVEjWjFGJ0YyRjVGPC1GLDYoLUYvNiVRK19ER3Byb2R1Y3RGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLRlxwRl5wLUZbbzYkLUYsNigtRiw2J0ZWRl9vLUY5Ni1RIitGJ0Y8Rj5GQUZDRkVGR0ZJRktGWUZlbkZmb0Y8LUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGXHAvRlFRLDAuMzMzMzMzM2VtRidGX3AvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmlxRlxyRjxGY28tRiM2JC1GLDYoLUZgbzYkUSIyRidGPEZpb0Zmb0Zpby1GLzYlUSNaMkYnRjJGNUY8LUYsNihGZHBGZ3AtRltvNiQtRiw2KC1GLDYmRmJyRmlvRmZvRjxGY3FGZXJGaXFGXHJGPEY8RmlxRlxyRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZncC1GW282JC1GLDYmLUZbbzYmLUYsNigtRltvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRmNxLUYvNiVRJGFsZ0YnRjJGNUZjcS1GW282Ji1GLDYmLUYvNiVRIUYnRjJGNUZpcUZcckY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaXFGXHJGPEY8Rl91RmJ1RmNxLUZbbzYmLUYsNigtRltvNiYtRiw2KC1GW282Ji1GLDYmRl9vRmlxRlxyRjxGPEZfdUZidUZjcS1GLDYmRl9vLUY5Ni1RKCZtaW51cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGWUZlbkZmb0Y8RmlxRlxyRjxGPEZfdUZidUZjcS1GW282Ji1GLDYoLUZbbzYmLUYsNiZGYnJGaXFGXHJGPEY8Rl91RmJ1RmNxRl5zRmlxRlxyRjxGPEZfdUZidUZpcUZcckY8RjxGX3VGYnVGaXFGXHJGPEY8Rl91RmJ1RmlxRlxyRjxGPEZpcUZcckY8RjxGYHM=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJTR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2Ji1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtRjU2JS1JKG1mZW5jZWRHRjA2Iy1GNTYmRjctSSNtbkdGMDYjUSIxRigtRjg2I1EnJnBsdXM7RigtSSNtaUdGMDYjUSJjRigtRjg2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZMNiNRI1oxRigtSSZfSG9sZEdGMDYjNyMtRi82JEY9LUZWNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwmIiIiISIiSSJjR0YoRlxvSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240ODQxMzk3NjMyR0YoRkgtRi82JC1GNTYnLUZFNiNRIjJGKEZPRktGTy1GTDYjUSNaMkYoLUZWNiM3Iy1GLzYkRmZvLUZWNiM3Iy1GaW42JCwkKiYiIiNGXG9GXm9GXG9GXG9JI1oyRzYjL0Zib0ktX240ODQxMzc5Nzc2R0YoLUZWNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyQ3JDcjRlxvLCZGXG9GXG9GXm9GXW83JDcjRmpwRmhwRmFx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNwU0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYnLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZaLUYjNiQtRiw2Ji1JKG1mZW5jZWRHRiQ2JC1GLDYnRlYtSSNtbkdGJDYkUSIxRidGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGWUZlbi1GLzYlUSJjRidGMkY1RjxGPC1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRl1wLUYvNiVRI1oxRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZccEZecC1GW282JC1GLDYoLUYsNidGVkZfby1GOTYtUSIrRidGPEY+RkFGQ0ZFRkdGSUZLRllGZW5GZm9GPC1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRlxwL0ZRUSwwLjMzMzMzMzNlbUYnRl9wLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPEZpcUZcckY8RmNvLUYjNiQtRiw2KC1GYG82JFEiMkYnRjxGaW9GZm9GaW8tRi82JVEjWjJGJ0YyRjVGPC1GLDYoRmRwRmdwLUZbbzYkLUYsNigtRiw2JkZickZpb0Zmb0Y8RmNxRmVyRmlxRlxyRjxGPEZpcUZcckY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGZ3AtRltvNiQtRiw2Ji1GW282Ji1GLDYoLUZbbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZjcS1GLzYlUSRhbGdGJ0YyRjVGY3EtRltvNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGaXFGXHJGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmlxRlxyRjxGPEZfdUZidUZjcS1GW282Ji1GLDYoLUZbbzYmLUYsNigtRltvNiYtRiw2JkZfb0ZpcUZcckY8RjxGX3VGYnVGY3EtRiw2JkZfby1GOTYtUSgmbWludXM7RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW5GZm9GPEZpcUZcckY8RjxGX3VGYnVGY3EtRltvNiYtRiw2KC1GW282Ji1GLDYmRmJyRmlxRlxyRjxGPEZfdUZidUZjcUZec0ZpcUZcckY8RjxGX3VGYnVGaXFGXHJGPEY8Rl91RmJ1RmlxRlxyRjxGPEZfdUZidUZpcUZcckY8RjxGaXFGXHJGPEY8RmBz">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNwU0dGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiYtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1GLzYkLUY1NiUtSShtZmVuY2VkR0YwNiMtRjU2JkY3LUkjbW5HRjA2I1EiMUYoLUY4NiNRJyZwbHVzO0YoLUkjbWlHRjA2I1EiY0YoLUY4NiNRMSZJbnZpc2libGVUaW1lcztGKC1GTDYjUSNaMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GVjYjNyMtSStfREdwcm9kdWN0R0YoNiQsJiIiIiEiIkkiY0dGKEZcb0kjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDc0NTgxNzY5NkdGKEZILUYvNiQtRjU2Jy1GRTYjUSIyRihGT0ZLRk8tRkw2I1EjWjJGKC1GVjYjNyMtRi82JEZmby1GVjYjNyMtRmluNiQsJComIiIjRlxvRl5vRlxvRlxvSSNaMkc2Iy9GYm9JLV9uNDc0NTc3OTM2MEdGKC1GVjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3I0ZcbywmRlxvRlxvRl5vRl1vNyQ3I0ZqcEZocEZhcQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2840" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">Non-generic cases</Text-field></Title>
<Group labelreference="L2836" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Non-generic cases.  Assume Z1 not in s0.  Then dim(s0)&lt;=2, and WLOG, s0 is contained in &lt;S0,F01&gt;.</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2832" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">S:=evalDG(eval(S0/2,c=-1)+s*E11);
# Take an element X2 in f of the form X2=F11 mod p.
LieBracket(S,F11); # modulo g^1
# s=0 is forced.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNigtRiM2JC1GLzYlUSNaMUYnRjJGNS1GLDYoLUYvNiVRK19ER3Byb2R1Y3RGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRl5vLUkobWZlbmNlZEdGJDYkLUYsNiZGWC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGZW9GaG9GPC1GOTYtUSgmbWludXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRl5wLUYjNiQtRi82JVEjWjJGJ0YyRjUtRiw2KEZnbkZqbi1GYW82JC1GLDYmRmJwRmVvRmhvRjxGPEZlb0Zob0Y8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGS0ZdcEZfcC1GIzYkLUYsNiYtRi82JVEic0YnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLRl1vRl9vLUYvNiVRJEUxMUYnRjJGNUY8LUYsNihGZ25Gam4tRmFvNiQtRiw2KEZicS1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRl1vL0ZRUSwwLjMzMzMzMzNlbUYnRmhxRmVvRmhvRjxGPEZlb0Zob0Y8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGam4tRmFvNiQtRiw2Ji1GYW82Ji1GLDYoLUZhbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0Zhci1GLzYlUSRhbGdGJ0YyRjVGYXItRmFvNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGZW9GaG9GPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVvRmhvRjxGPEZmdEZpdEZhci1GYW82Ji1GLDYqLUZhbzYmLUYsNigtRmFvNiYtRiw2Ji1JI21uR0YkNiRRIjFGJ0Y8RmVvRmhvRjxGPEZmdEZpdEZhckZodUZlb0Zob0Y8RjxGZnRGaXRGYXItRmFvNiYtRiw2KC1GYW82Ji1GLDYmLUZpdTYkUSIyRidGPEZlb0Zob0Y8RjxGZnRGaXRGYXItRiw2JS1GOTYtUSomdW1pbnVzMDtGJ0Y8Rj5GQUZDRkVGR0ZJRktGXXBGX3BGaHVGPEZlb0Zob0Y8RjxGZnRGaXRGYXItRmFvNiYtRiw2KC1GYW82Ji1GLDYmLUZpdTYkUSI1RidGPEZlb0Zob0Y8RjxGZnRGaXRGYXJGYnFGZW9GaG9GPEY8RmZ0Rml0RmVvRmhvRjxGPEZmdEZpdEZlb0Zob0Y8RjxGZnRGaXRGZW9GaG9GPEY8RmVvRmhvRjxGPEZncg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJTR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2Jy1GLzYkLUkjbWlHRjA2I1EjWjFGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRj42IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240ODQ1MTExNTIwR0YoLUkjbW9HRjA2I1EoJm1pbnVzO0YoLUYvNiQtRjo2I1EjWjJGKC1GPjYjNyMtRi82JEZULUY+NiM3Iy1GRzYjSSNaMkc2Iy9GTEktX240ODQ1MTA0NjQwR0YoLUZPNiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GOjYjUSJzRigtRk82I1ExJkludmlzaWJsZVRpbWVzO0YoLUY6NiNRJEUxMUYoLUY+NiM3Iy1GLzYkRmRvLUY+NiM3Iy1GRzYkSSJzR0YoSSRFMTFHNiMvRkxJLV9uNDg0MTgyOTE4NEdGKC1GPjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjclNyQ3IyIiIkZccjckNyMiIiMhIiI3JDcjIiImRmlwRmBx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNiYtSSNtaUdGJDYlUSJzRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUYvNi1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjVGOEY6RjxGPkZARkIvRkVRJjAuMGVtRicvRkhGWi1GTjYlUSNaMUYnRlFGVEYyLUYsNigtRk42JVErX0RHcHJvZHVjdEYnRlFGVC1GLzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YyRjVGOEY6RjxGPkZARkJGWUZlbi1JKG1mZW5jZWRHRiQ2JC1GLDYoRk0tRi82LVEiLEYnRjJGNS9GOUZTRjpGPEY+RkBGQkZZL0ZIUSwwLjMzMzMzMzNlbUYnRmZuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y3RjJGMkZccEZfcEYyLUYvNi1RJyZwbHVzO0YnRjJGNUY4RjpGPEY+RkBGQkZERkctRiM2JC1GLDYoLUkjbW5HRiQ2JFEiM0YnRjJGVkZNRlYtRk42JVEjWjJGJ0ZRRlRGMi1GLDYoRltvRl5vLUZibzYkLUYsNigtRiw2JkZocEZWRk1GMkZmb0ZccUZccEZfcEYyRjJGXHBGX3BGMkYyLUYsNigtRk42JVEkX0RHRidGUUZURl5vLUZibzYkLUYsNiYtRmJvNiYtRiw2KC1GYm82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGZm8tRk42JVEkYWxnRidGUUZURmZvLUZibzYmLUYsNiYtRk42JVEhRidGUUZURlxwRl9wRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZccEZfcEYyRjJGZnNGaXNGZm8tRmJvNiYtRiw2KC1GYm82Ji1GLDYoLUZibzYmLUYsNiYtRmlwNiRRIjFGJ0YyRlxwRl9wRjJGMkZmc0Zpc0Zmby1GLDYnRi5GTUZccEZfcEYyRlxwRl9wRjJGMkZmc0Zpc0Zmby1GYm82Ji1GLDYoLUZibzYmLUYsNiYtRmlwNiRRIjJGJ0YyRlxwRl9wRjJGMkZmc0Zpc0Zmb0ZlcUZccEZfcEYyRjJGZnNGaXNGXHBGX3BGMkYyRmZzRmlzRlxwRl9wRjJGMkZmc0Zpc0ZccEZfcEYyRjJGXHBGX3BGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkjbWlHRi42I1Eic0YoLUY2NiNRMSZJbnZpc2libGVUaW1lcztGKC1GPjYjUSNaMUYoLUkmX0hvbGRHRi42IzcjLUYtNiRGOy1GSDYjNyMtSStfREdwcm9kdWN0R0YoNiRJInNHRihJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ4MzY5NDYxNzZHRigtRjY2I1EnJnBsdXM7RigtRi02JC1GMzYnLUkjbW5HRi42I1EiM0YoRkFGPUZBLUY+NiNRI1oyRigtRkg2IzcjLUYtNiRGaG4tRkg2IzcjLUZRNiQsJComIiIkIiIiRlNGXnBGXnBJI1oyRzYjL0ZXSS1fbjQ4MzY5NDEwODhHRigtRkg2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyNGXnAsJEZTISIiNyQ3IyIiI0ZbcEZlcA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2833" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">S:=evalDG(eval(S0/2,c=1)+s*E10);
# Take an element X1 in f of the form X1=F10 mod p.
LieBracket(S,F10); # modulo g^1
# s=0 is forced.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNiYtRiM2JC1GLzYlUSNaMkYnRjJGNS1GLDYoLUYvNiVRK19ER3Byb2R1Y3RGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRl5vLUkobWZlbmNlZEdGJDYkLUYsNiZGWC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGZW9GaG9GPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXnAtRiM2JC1GLDYmLUYvNiVRInNGJ0YyRjUtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGS0Zdb0Zfby1GLzYlUSRFMTBGJ0YyRjVGPC1GLDYoRmduRmpuLUZhbzYkLUYsNihGZHAtRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zdby9GUVEsMC4zMzMzMzMzZW1GJ0ZqcEZlb0Zob0Y8RjxGZW9GaG9GPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmpuLUZhbzYkLUYsNiYtRmFvNiYtRiw2KC1GYW82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGY3EtRi82JVEkYWxnRidGMkY1RmNxLUZhbzYmLUYsNiYtRi82JVEhRidGMkY1RmVvRmhvRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zlb0Zob0Y8RjxGaHNGW3RGY3EtRmFvNiYtRiw2KC1GYW82Ji1GLDYoLUZhbzYmLUYsNiYtSSNtbkdGJDYkUSIyRidGPEZlb0Zob0Y8RjxGaHNGW3RGY3EtRlt1NiRRIjFGJ0Y8RmVvRmhvRjxGPEZoc0ZbdEZjcS1GYW82Ji1GLDYoLUZhbzYmLUYsNiYtRlt1NiRRIjRGJ0Y8RmVvRmhvRjxGPEZoc0ZbdEZjcUZkcEZlb0Zob0Y8RjxGaHNGW3RGZW9GaG9GPEY8RmhzRlt0RmVvRmhvRjxGPEZoc0ZbdEZlb0Zob0Y8RjxGZW9GaG9GPEY8Rmlx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJTR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2JS1GLzYkLUkjbWlHRjA2I1EjWjJGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRj42IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSNaMkc2Iy9JJ19sb2NhbEdGJkktX240NTYwMzE0NjI0R0YoLUkjbW9HRjA2I1EnJnBsdXM7RigtRi82JC1GNTYlLUY6NiNRInNGKC1GTzYjUTEmSW52aXNpYmxlVGltZXM7RigtRjo2I1EkRTEwRigtRj42IzcjLUYvNiRGVC1GPjYjNyMtRkc2JEkic0dGKEkkRTEwRzYjL0ZMSS1fbjQ3Mzc4NTI5NjBHRigtRj42IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIiMiIiI3JDcjIiIlRmNvRmpv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1GLDYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y2LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSNtaUdGJDYlUSJzRicvJSdpdGFsaWNHUSV0cnVlRicvRjdRJ2l0YWxpY0YnRjktRlI2JVEjWjFGJ0ZVRlhGNi1GLDYoLUZSNiVRK19ER3Byb2R1Y3RGJ0ZVRlgtRjo2LVEwJkFwcGx5RnVuY3Rpb247RidGNkY9RkBGQkZERkZGSEZKRkxGTy1JKG1mZW5jZWRHRiQ2JC1GLDYoLUYsNiZGMkY5RlFGNi1GOjYtUSIsRidGNkY9L0ZBRldGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGWi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y2RjZGXHBGX3BGNi1GOjYtUSgmbWludXM7RidGNkY9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmVwLUYjNiQtRiw2KC1GMzYkUSIzRidGNkY5RlFGOS1GUjYlUSNaMkYnRlVGWEY2LUYsNihGaW5GXG8tRmBvNiQtRiw2KC1GLDYmRltxRjlGUUY2RmZvRl5xRlxwRl9wRjZGNkZccEZfcEY2RjYtRiw2KC1GUjYlUSRfREdGJ0ZVRlhGXG8tRmBvNiQtRiw2Ji1GYG82Ji1GLDYoLUZgbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0Zmby1GUjYlUSRhbGdGJ0ZVRlhGZm8tRmBvNiYtRiw2Ji1GUjYlUSFGJ0ZVRlhGXHBGX3BGNkY2LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlxwRl9wRjZGNkZoc0ZbdEZmby1GYG82Ji1GLDYoLUZgbzYmLUYsNigtRmBvNiYtRiw2Ji1GMzYkUSIxRidGNkZccEZfcEY2RjZGaHNGW3RGZm9GZG9GXHBGX3BGNkY2RmhzRlt0RmZvLUZgbzYmLUYsNigtRmBvNiYtRiw2JkYyRlxwRl9wRjZGNkZoc0ZbdEZmby1GLDYnLUY6Ni1RKiZ1bWludXMwO0YnRjZGPUZARkJGREZGRkhGSkZkcEZmcEZncUZccEZfcEY2RlxwRl9wRjZGNkZoc0ZbdEZccEZfcEY2RjZGaHNGW3RGXHBGX3BGNkY2RmhzRlt0RlxwRl9wRjZGNkZccEZfcEY2">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2Jy1JI21uR0YuNiNRIjJGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRInNGKEY9LUZCNiNRI1oxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY3LUZJNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwkKiYiIiMiIiJJInNHRihGV0ZXSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240NzI4ODYyMTc2R0YoLUY+NiNRKCZtaW51cztGKC1GLTYkLUYzNictRjo2I1EiM0YoRj1GQUY9LUZCNiNRI1oyRigtRkk2IzcjLUYtNiRGXW8tRkk2IzcjLUZSNiQsJComIiIkRldGWEZXRldJI1oyRzYjL0ZmbkktX240NzI4ODUxMTM2R0YoLUZJNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyQ3JDcjRldGVDckNyNGViwkRmBwISIiRmhw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2844" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">S:=evalDG(eval(S0/2,c=-3)+s*E32);
# Take an element X5 in f of the form X5=F32 mod p.
LieBracket(S,F32); # modulo g^1
# s=0 is forced.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNigtRiM2JC1GLDYmLUkjbW5HRiQ2JFEiMkYnRjwtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZcby1GLzYlUSNaMUYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGW29GXW8tSShtZmVuY2VkR0YkNiQtRiw2KEZaLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGW28vRlFRLDAuMzMzMzMzM2VtRidGXm8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmRwRmdwRjwtRjk2LVEoJm1pbnVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZdcS1GIzYkLUYsNiYtRmVuNiRRIjNGJ0Y8RmhuLUYvNiVRI1oyRidGMkY1RjwtRiw2KEZjb0Zmby1Gam82JC1GLDYoRmNxRl5wRmZxRmRwRmdwRjxGPEZkcEZncEY8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGS0ZccUZecS1GIzYkLUYsNiYtRi82JVEic0YnRjJGNUZobi1GLzYlUSRFMzJGJ0YyRjVGPC1GLDYoRmNvRmZvLUZqbzYkLUYsNihGZnJGXnBGaXJGZHBGZ3BGPEY8RmRwRmdwRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZmby1Gam82JC1GLDYmLUZqbzYmLUYsNigtRmpvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRl5wLUYvNiVRJGFsZ0YnRjJGNUZecC1Gam82Ji1GLDYmLUYvNiVRIUYnRjJGNUZkcEZncEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZHBGZ3BGPEY8RmF1RmR1Rl5wLUZqbzYmLUYsNiotRmpvNiYtRiw2KC1Gam82Ji1GLDYmLUZlbjYkUSIxRidGPEZkcEZncEY8RjxGYXVGZHVGXnBGWkZkcEZncEY8RjxGYXVGZHVGXnAtRmpvNiYtRiw2KC1Gam82Ji1GLDYmRlpGZHBGZ3BGPEY8RmF1RmR1Rl5wLUYsNiUtRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLRlxxRl5xRmNxRjxGZHBGZ3BGPEY8RmF1RmR1Rl5wLUZqbzYmLUYsNigtRmpvNiYtRiw2Ji1GZW42JFEiOEYnRjxGZHBGZ3BGPEY8RmF1RmR1Rl5wRmZyRmRwRmdwRjxGPEZhdUZkdUZkcEZncEY8RjxGYXVGZHVGZHBGZ3BGPEY8RmF1RmR1RmRwRmdwRjxGPEZkcEZncEY8RjxGYnM=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJTR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2Jy1GLzYkLUY1NiUtSSNtbkdGMDYjUSIyRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGMDYjUSNaMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GSDYjNyMtSStfREdwcm9kdWN0R0YoNiQiIiNJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ3MzYyMjAxMjhHRigtRkA2I1EoJm1pbnVzO0YoLUYvNiQtRjU2JS1GPDYjUSIzRihGPy1GRDYjUSNaMkYoLUZINiM3Iy1GLzYkRmhuLUZINiM3Iy1GUTYkIiIkSSNaMkc2Iy9GV0ktX240NTYwMjYwOTYwR0YoLUZANiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GRDYjUSJzRihGPy1GRDYjUSRFMzJGKC1GSDYjNyMtRi82JEZkcC1GSDYjNyMtRlE2JEkic0dGKEkkRTMyRzYjL0ZXSS1fbjQ3NDIyMTQzNjhHRigtRkg2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiJGUzckNyNGUyEiJDckNyMiIilGZnFGXXI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYvNiVRI1oyRidGMkY1RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLRk1GUC1JKG1mZW5jZWRHRiQ2JC1GLDYmLUZobjYmLUYsNigtRmhuNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGTS9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGaG8tRmhuNiYtRiw2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhwRltxRjxGPEZdcUZgcUZoby1GaG42Ji1GLDYmLUZobjYmLUYsNigtRmhuNiYtRiw2Ji1JI21uR0YkNiRRIjJGJ0Y8RmhwRltxRjxGPEZdcUZgcUZob0YuRmhwRltxRjxGPEZdcUZgcUZocEZbcUY8RjxGXXFGYHFGaHBGW3FGPEY8Rl1xRmBxRmhwRltxRjxGPEZocEZbcUY8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUkjbWlHRi42I1Eic0YoLUkjbW9HRi42I1ExJkludmlzaWJsZVRpbWVzO0YoLUY2NiNRI1oyRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiI0kic0dGKEZD</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2877" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">S:=evalDG(eval(S0/2,c=3)+s*E31);
# Take an element X4 in f of the form X4=F31 mod p.
LieBracket(S,F31); # modulo g^1
# s=0 is forced.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNiktRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlotRiM2JC1GLzYlUSNaMUYnRjJGNS1GLDYoLUYvNiVRK19ER3Byb2R1Y3RGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmRvLUkobWZlbmNlZEdGJDYkLUYsNiZGaG4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RltwRl5wRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW4tRiM2JC1GLDYmLUkjbW5HRiQ2JFEiM0YnRjwtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGS0Zjb0Zlby1GLzYlUSNaMkYnRjJGNUY8LUYsNihGXW9GYG8tRmdvNiQtRiw2KEZncC1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmNvL0ZRUSwwLjMzMzMzMzNlbUYnRl5xRltwRl5wRjxGPEZbcEZecEY8RmBwLUYjNiQtRiw2Ji1GLzYlUSJzRidGMkY1RltxLUYvNiVRJEUzMUYnRjJGNUY8LUYsNihGXW9GYG8tRmdvNiQtRiw2KEZhckZncUZkckZbcEZecEY8RjxGW3BGXnBGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmBvLUZnbzYkLUYsNiYtRmdvNiYtRiw2KC1GZ282Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGZ3EtRi82JVEkYWxnRidGMkY1RmdxLUZnbzYmLUYsNiYtRi82JVEhRidGMkY1RltwRl5wRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZbcEZecEY8RjxGXHVGX3VGZ3EtRmdvNiYtRiw2Ki1GZ282Ji1GLDYoLUZnbzYmLUYsNiYtRmhwNiRRIjFGJ0Y8RltwRl5wRjxGPEZcdUZfdUZncS1GLDYlRlZGXnZGPEZbcEZecEY8RjxGXHVGX3VGZ3EtRmdvNiYtRiw2KC1GZ282Ji1GLDYmLUZocDYkUSIyRidGPEZbcEZecEY8RjxGXHVGX3VGZ3FGZ3BGW3BGXnBGPEY8Rlx1Rl91RmdxLUZnbzYmLUYsNigtRmdvNiYtRiw2Ji1GaHA2JFEiN0YnRjxGW3BGXnBGPEY8Rlx1Rl91RmdxRmFyRltwRl5wRjxGPEZcdUZfdUZbcEZecEY8RjxGXHVGX3VGW3BGXnBGPEY8Rlx1Rl91RltwRl5wRjxGPEZbcEZecEY8RjxGXXM=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJTR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2KC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtSSNtaUdGMDYjUSNaMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GQjYjNyMtSStfREdwcm9kdWN0R0YoNiNJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ3MjI2MjE4MjRHRigtRjg2I1EnJnBsdXM7RigtRi82JC1GNTYlLUkjbW5HRjA2I1EiM0YoLUY4NiNRMSZJbnZpc2libGVUaW1lcztGKC1GPjYjUSNaMkYoLUZCNiM3Iy1GLzYkRlctRkI2IzcjLUZLNiQiIiRJI1oyRzYjL0ZQSS1fbjQ3MjI2MTA4NDhHRihGUi1GLzYkLUY1NiUtRj42I1Eic0YoRmduLUY+NiNRJEUzMUYoLUZCNiM3Iy1GLzYkRl5wLUZCNiM3Iy1GSzYkSSJzR0YoSSRFMzFHNiMvRlBJLV9uNDcyMjYwMzU1MkdGKC1GQjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjclNyQ3IyIiIiEiIjckNyMiIiNGZ283JDcjIiIoRmBxRmdx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1GLDYmLUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUy1GMzYlUSNaMUYnRjZGOUZALUYsNigtRjM2JVErX0RHcHJvZHVjdEYnRjZGOS1GPTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0ZARkJGRUZHRklGS0ZNRk9GUUZULUkobWZlbmNlZEdGJDYkLUYsNihGMi1GPTYtUSIsRidGQEZCL0ZGRjhGR0ZJRktGTUZPRlEvRlVRLDAuMzMzMzMzM2VtRidGVi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGREZARkBGZm9GaW9GQC1GPTYtUSgmbWludXM7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRl9wLUYjNiQtRiw2JkYyRjwtRjM2JVEjWjJGJ0Y2RjlGQC1GLDYoRmVuRmhuLUZcbzYkLUYsNihGMkZgb0ZlcEZmb0Zpb0ZARkBGZm9GaW9GQEZALUYsNigtRjM2JVEkX0RHRidGNkY5RmhuLUZcbzYkLUYsNiYtRlxvNiYtRiw2KC1GXG82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGYG8tRjM2JVEkYWxnRidGNkY5RmBvLUZcbzYmLUYsNiYtRjM2JVEhRidGNkY5RmZvRmlvRkBGQC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zmb0Zpb0ZARkBGXXNGYHNGYG8tRlxvNiYtRiw2KC1GXG82Ji1GLDYoLUZcbzYmLUYsNiYtSSNtbkdGJDYkUSIxRidGQEZmb0Zpb0ZARkBGXXNGYHNGYG9GMkZmb0Zpb0ZARkBGXXNGYHNGYG8tRlxvNiYtRiw2KC1GXG82Ji1GLDYmLUZgdDYkUSIyRidGQEZmb0Zpb0ZARkBGXXNGYHNGYG8tRiw2Jy1GPTYtUSomdW1pbnVzMDtGJ0ZARkJGRUZHRklGS0ZNRk9GXnBGYHBGMkZmb0Zpb0ZARmZvRmlvRkBGQEZdc0Zgc0Zmb0Zpb0ZARkBGXXNGYHNGZm9GaW9GQEZARl1zRmBzRmZvRmlvRkBGQEZmb0Zpb0ZA">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2JS1JI21pR0YuNiNRInNGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1GOjYjUSNaMUYoLUkmX0hvbGRHRi42IzcjLUYtNiRGNy1GRTYjNyMtSStfREdwcm9kdWN0R0YoNiRJInNHRihJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ3NDQ0MzYxOTJHRigtRj42I1EoJm1pbnVzO0YoLUYtNiQtRjM2JUY5Rj0tRjo2I1EjWjJGKC1GRTYjNyMtRi02JEZlbi1GRTYjNyMtRk42JEZQSSNaMkc2Iy9GVEktX240NzQ0NDIyOTEyR0YoLUZFNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyQ3JDcjIiIiRlA3JDcjIiIjLCRGUCEiIkZqbw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2846" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Assume Z1 not in s0, so dim(s0)&lt;=3.
S:=evalDG(H+s*E21);
# Take an element X3 in f of the form X3=F21 mod p.
LieBracket(S,F21); # modulo g^1
# s=0 is forced.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNiktRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlotRiM2JC1GLzYlUSNaMUYnRjJGNS1GLDYoLUYvNiVRK19ER3Byb2R1Y3RGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmRvLUkobWZlbmNlZEdGJDYkLUYsNiZGaG4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RltwRl5wRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW4tRiM2JC1GLDYmLUkjbW5HRiQ2JFEiMkYnRjwtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGS0Zjb0Zlby1GLzYlUSNaMkYnRjJGNUY8LUYsNihGXW9GYG8tRmdvNiQtRiw2KEZncC1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmNvL0ZRUSwwLjMzMzMzMzNlbUYnRl5xRltwRl5wRjxGPEZbcEZecEY8RmBwLUYjNiQtRiw2Ji1GLzYlUSJzRidGMkY1RltxLUYvNiVRJEUyMUYnRjJGNUY8LUYsNihGXW9GYG8tRmdvNiQtRiw2KEZhckZncUZkckZbcEZecEY8RjxGW3BGXnBGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmBvLUZnbzYkLUYsNiYtRmdvNiYtRiw2KC1GZ282Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGZ3EtRi82JVEkYWxnRidGMkY1RmdxLUZnbzYmLUYsNiYtRi82JVEhRidGMkY1RltwRl5wRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZbcEZecEY8RjxGXHVGX3VGZ3EtRmdvNiYtRiw2Ki1GZ282Ji1GLDYoLUZnbzYmLUYsNiYtRmhwNiRRIjFGJ0Y8RltwRl5wRjxGPEZcdUZfdUZncS1GLDYlRlZGXnZGPEZbcEZecEY8RjxGXHVGX3VGZ3EtRmdvNiYtRiw2KC1GZ282Ji1GLDYmRmdwRltwRl5wRjxGPEZcdUZfdUZncUZncEZbcEZecEY8RjxGXHVGX3VGZ3EtRmdvNiYtRiw2KC1GZ282Ji1GLDYmLUZocDYkUSI2RidGPEZbcEZecEY8RjxGXHVGX3VGZ3FGYXJGW3BGXnBGPEY8Rlx1Rl91RltwRl5wRjxGPEZcdUZfdUZbcEZecEY8RjxGXHVGX3VGW3BGXnBGPEY8RltwRl5wRjxGPEZdcw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJTR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2KC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtSSNtaUdGMDYjUSNaMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GQjYjNyMtSStfREdwcm9kdWN0R0YoNiNJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ3MjkxNzI2MDhHRigtRjg2I1EnJnBsdXM7RigtRi82JC1GNTYlLUkjbW5HRjA2I1EiMkYoLUY4NiNRMSZJbnZpc2libGVUaW1lcztGKC1GPjYjUSNaMkYoLUZCNiM3Iy1GLzYkRlctRkI2IzcjLUZLNiQiIiNJI1oyRzYjL0ZQSS1fbjQ3Mjg3NzI1MTJHRihGUi1GLzYkLUY1NiUtRj42I1Eic0YoRmduLUY+NiNRJEUyMUYoLUZCNiM3Iy1GLzYkRl5wLUZCNiM3Iy1GSzYkSSJzR0YoSSRFMjFHNiMvRlBJLV9uNDcyODQ0OTgyNEdGKC1GQjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjclNyQ3IyIiIiEiIjckNyNGZ29GZ283JDcjIiInRmBxRmdx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYvNiVRI1oxRidGMkY1RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLRk1GUC1JKG1mZW5jZWRHRiQ2JC1GLDYmLUZobjYmLUYsNigtRmhuNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGTS9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGaG8tRmhuNiYtRiw2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhwRltxRjxGPEZdcUZgcUZoby1GaG42Ji1GLDYmLUZobjYmLUYsNigtRmhuNiYtRiw2Ji1JI21uR0YkNiRRIjFGJ0Y8RmhwRltxRjxGPEZdcUZgcUZob0YuRmhwRltxRjxGPEZdcUZgcUZocEZbcUY8RjxGXXFGYHFGaHBGW3FGPEY8Rl1xRmBxRmhwRltxRjxGPEZocEZbcUY8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUkjbWlHRi42I1Eic0YoLUkjbW9HRi42I1ExJkludmlzaWJsZVRpbWVzO0YoLUY2NiNRI1oxRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiIkkic0dGKEZD</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2853" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Z1 in s0 (<Font foreground="[153,204,0]">M9 model</Font>)</Text-field></Title>
<Group hide-input="false" labelreference="L2802" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">S:=Z1:
for i in [F10,F11,F21,F31,F32] do
  i,defEV(S,i,pb);
od;

# No zero eigenvalues, so:
fmb:=[F10,F11,F21,F31,F32]:

# E = &lt;F21 mod f0&gt; since F21 spans the -2 eigenspace of ad(Z1).</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMTBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIzEwRidGQUZicEZlcEZBRkFGZ3BGanBGYm8tRmpxNiRRIjFGJ0ZBRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzY2Rl1yRmJvRl1yRmJvRl1yRmJvRl1yRmJvLUZqcTYkUSIyRidGQUZib0ZnckZiby1GanE2JFEiM0YnRkFGYm8tRmpxNiRRIjRGJ0ZBRmJvRl1zRmJwRmVwRkFGQS9GaHBRJyZsc3FiO0YnL0ZbcVEnJnJzcWI7RidGQQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjEwRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNSIiIjcrRkZGRkZGRkYiIiNGSCIiJCIiJUZKNyRGOkZH</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIzExRidGQUZicEZlcEZBRkFGZ3BGanBGYm8tRmpxNiRRIjFGJ0ZBRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzY2Rl1yRmJvRl1yRmJvRl1yRmJvRl1yRmJvLUZqcTYkUSIyRidGQUZib0ZnckZiby1GanE2JFEiM0YnRkFGYm8tRmpxNiRRIjRGJ0ZBRmJvRl1zRmJwRmVwRkFGQS9GaHBRJyZsc3FiO0YnL0ZbcVEnJnJzcWI7RidGQQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjExRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNiIiIjcrRkZGRkZGRkYiIiNGSCIiJCIiJUZKNyRGOkZH</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIzEyRidGQUZicEZlcEZBRkFGZ3BGanBGYm8tRmpxNiRRIjFGJ0ZBRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzY2LUZqcTYkUSIyRidGQUZib0ZnckZib0ZnckZib0ZnckZiby1GanE2JFEiM0YnRkFGYm9GanJGYm8tRmpxNiRRIjRGJ0ZBRmJvLUZqcTYkUSI1RidGQUZib0Zgc0ZicEZlcEZBRkEvRmhwUScmbHNxYjtGJy9GW3FRJyZyc3FiO0YnRkE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjIxRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNyIiIjcrIiIjRkhGSEZIIiIkRkkiIiUiIiZGSzckRjpGRw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIzEzRidGQUZicEZlcEZBRkFGZ3BGanBGYm8tRmpxNiRRIjFGJ0ZBRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzY2LUZqcTYkUSIzRidGQUZib0ZnckZib0ZnckZib0ZnckZiby1GanE2JFEiNEYnRkFGYm9GanJGYm8tRmpxNiRRIjVGJ0ZBRmJvLUZqcTYkUSI2RidGQUZib0Zgc0ZicEZlcEZBRkEvRmhwUScmbHNxYjtGJy9GW3FRJyZyc3FiO0YnRkE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjMxRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjOCIiIjcrIiIkRkhGSEZIIiIlRkkiIiYiIidGSzckRjpGRw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIzE0RidGQUZicEZlcEZBRkFGZ3BGanBGYm8tRmpxNiRRIjFGJ0ZBRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzY2LUZqcTYkUSIzRidGQUZib0ZnckZib0ZnckZib0ZnckZiby1GanE2JFEiNEYnRkFGYm9GanJGYm8tRmpxNiRRIjVGJ0ZBRmJvLUZqcTYkUSI2RidGQUZib0Zgc0ZicEZlcEZBRkEvRmhwUScmbHNxYjtGJy9GW3FRJyZyc3FiO0YnRkE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjMyRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjOSIiIjcrIiIkRkhGSEZIIiIlRkkiIiYiIidGSzckRjpGRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2801" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">for i in [F01,Z1,H,E01] do
  i,defEV(S,i,gpb);
od;

# No zero eigenvalues, so f0 is contained in [F01,Z1,H,E01].
# Embed into the largest possibility: 
f0b:=[F01,Z1,H,E01]: # M9 model</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIjlGJ0ZBRmJwRmVwRkFGQUZncEZqcEZiby1GanE2JFEiMUYnRkFGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmJwRmVwRkEtRj42LVEoJmNvbW1hO0YnRkFGQ0Zlb0ZIRkpGTEZORlBGUkZmby1GWDYmLUYjNi5GXXJGYm9GXXJGYm8tRmpxNiRRIjJGJ0ZBRmJvLUZqcTYkUSIzRidGQUZib0ZqckZicEZlcEZBRkEvRmhwUScmbHNxYjtGJy9GW3FRJyZyc3FiO0YnRkE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjAxRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiKiIiIjcnRkZGRiIiIyIiJEZJNyRGOkZH</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSNaMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYoLUYvNiVRJF9ER0YnRjJGNS1JI21vR0YkNi1RMCZBcHBseUZ1bmN0aW9uO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULUkobWZlbmNlZEdGJDYkLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY+Ni1RIixGJ0ZBRkMvRkdGNEZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGYm8tRlg2Ji1GIzYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYnBGZXBGQUZBRmdwRmpwRmJvLUZYNiYtRiM2Ji1GWDYmLUYjNigtRlg2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRkFGYnBGZXBGQUZBRmdwRmpwRmJvRmlxRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzYuRmlxRmJvRmlxRmJvLUZqcTYkUSIyRidGQUZiby1GanE2JFEiM0YnRkFGYm9GZ3JGYnBGZXBGQUZBL0ZocFEnJmxzcWI7RicvRltxUScmcnNxYjtGJ0ZB">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EjWjFGKC1JJl9Ib2xkR0YuNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIiRkU3J0ZFRkUiIiMiIiRGSDckRjpGRg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtRiM2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZILUYsNiQtSSNtaUdGJDYlUSNaMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GIzYoLUZONiVRK19ER3Byb2R1Y3RGJ0ZRRlQtRjE2LVEwJkFwcGx5RnVuY3Rpb247RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRmluLUkobWZlbmNlZEdGJDYkLUYjNiZGTS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY0RjRGYG9GY29GNC1GMTYtUScmcGx1cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUYsNiQtRiM2Ji1JI21uR0YkNiRRIjJGJ0Y0LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkRGaG5Gam4tRk42JVEjWjJGJ0ZRRlRGNC1GIzYoRlhGZW4tRlxvNiQtRiM2KEZccC1GMTYtUSIsRidGNEY3L0Y7RlNGPEY+RkBGQkZERmhuL0ZKUSwwLjMzMzMzMzNlbUYnRmNwRmBvRmNvRjRGNEZgb0Zjb0Y0RjQtRiM2KC1GTjYlUSRfREdGJ0ZRRlRGZW4tRlxvNiQtRiM2Ji1GXG82Ji1GIzYoLUZcbzYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZccS1GTjYlUSRhbGdGJ0ZRRlRGXHEtRlxvNiYtRiM2Ji1GTjYlUSFGJ0ZRRlRGYG9GY29GNEY0LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRjRGNEZhc0Zkc0ZccS1GXG82Ji1GIzYoLUZcbzYmLUYjNigtRlxvNiYtRiM2Ji1GXXA2JFEiMUYnRjRGYG9GY29GNEY0RmFzRmRzRlxxLUYjNiVGMEZjdEY0RmBvRmNvRjRGNEZhc0Zkc0ZccS1GXG82Ji1GIzYoLUZcbzYmLUYjNiZGXHBGYG9GY29GNEY0RmFzRmRzRlxxRlxwRmBvRmNvRjRGNEZhc0Zkc0Zgb0Zjb0Y0RjRGYXNGZHNGYG9GY29GNEY0RmFzRmRzRmBvRmNvRjRGNEZgb0Zjb0Y0LUYxNi1RKCZjb21tYTtGJ0Y0RjdGX3FGPEY+RkBGQkZERmhuRmBxLUZcbzYmLUYjNi5GY3RGXHFGY3RGXHFGXHBGXHEtRl1wNiRRIjNGJ0Y0RlxxRmd1RmBvRmNvRjRGNC9GYnNRJyZsc3FiO0YnL0Zlc1EnJnJzcWI7RidGNA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1JI21pR0YuNiNRI1oxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY7LUZANiM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg1NDkxMDg4MEdGKC1GNjYjUScmcGx1cztGKC1GLTYkLUYzNiUtSSNtbkdGLjYjUSIyRigtRjY2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY8NiNRI1oyRigtRkA2IzcjLUYtNiRGVS1GQDYjNyMtRkk2JCIiI0kjWjJHNiMvRk5JLV9uNDg1NDkxNjI4OEdGKC1GQDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3IyIiIiEiIjckNyNGZW9GZW83J0ZocEZocEZlbyIiJEZdcTckRl1wRlxx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRFMDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIjNGJ0ZBRmJwRmVwRkFGQUZncEZqcEZiby1GanE2JFEiMUYnRkFGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmJwRmVwRkEtRj42LVEoJmNvbW1hO0YnRkFGQ0Zlb0ZIRkpGTEZORlBGUkZmby1GWDYmLUYjNi5GXXJGYm9GXXJGYm8tRmpxNiRRIjJGJ0ZBRmJvRmlxRmJvRmlxRmJwRmVwRkFGQS9GaHBRJyZsc3FiO0YnL0ZbcVEnJnJzcWI7RidGQQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRTAxRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiJCIiIjcnRkZGRiIiI0ZFRkU3JEY6Rkc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2799" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Z1 not in s0, H in s0 (<Font foreground="[153,204,0]">M8 and M6S models</Font>)</Text-field></Title>
<Group hide-input="false" labelreference="L2819" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">S:=H: # Residual freedom: exp(&lt;E21&gt;)
for i in [F10,F11] do
  i,defEV(S,i,pb);
od;

# Deformations:

X1:=evalDG(F10+t1*E11+t2*E32); # in f^{-1}
X2:=evalDG(F11+t3*E10+t4*E31); # in f^{-1}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMTBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIzEwRidGQUZicEZlcEZBRkFGZ3BGanBGYm8tRmpxNiRRIjFGJ0ZBRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzY2LUZqcTYkUSsmdW1pbnVzMDszRidGQUZiby1GanE2JFErJnVtaW51czA7MUYnRkFGYm9GanJGYm9GXXJGYm8tRmpxNiRRKyZ1bWludXMwOzJGJ0ZBRmJvLUZqcTYkUSIwRidGQUZib0ZqckZib0Zdc0Zib0Zgc0ZicEZlcEZBRkEvRmhwUScmbHNxYjtGJy9GW3FRJyZyc3FiO0YnRkE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjEwRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNSIiIjcrISIkISIiRklGRiEiIyIiIUZJRkpGSzckRjpGRw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIzExRidGQUZicEZlcEZBRkFGZ3BGanBGYm8tRmpxNiRRIjFGJ0ZBRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzY2LUZqcTYkUSsmdW1pbnVzMDsxRidGQUZib0ZdckZib0ZdckZiby1GanE2JFEiM0YnRkFGYm8tRmpxNiRRIjBGJ0ZBRmJvLUZqcTYkUSIyRidGQUZib0ZdckZib0Zdc0Zib0Zgc0ZicEZlcEZBRkEvRmhwUScmbHNxYjtGJy9GW3FRJyZyc3FiO0YnRkE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjExRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNiIiIjcrISIiRkZGRiIiJCIiISIiI0ZGRkpGSzckRjpGRw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYoLUYjNiQtRiw2Ji1GLzYlUSN0MUYnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRltvLUYvNiVRJEUxMUYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGam5GXG8tSShtZmVuY2VkR0YkNiQtRiw2KEZaLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGam4vRlFRLDAuMzMzMzMzM2VtRidGXW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmNwRmZwRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlxxLUYjNiQtRiw2Ji1GLzYlUSN0MkYnRjJGNUZnbi1GLzYlUSRFMzJGJ0YyRjVGPC1GLDYoRmJvRmVvLUZpbzYkLUYsNihGYnFGXXBGZXFGY3BGZnBGPEY8RmNwRmZwRjxGaHAtRiM2JC1GLzYlUSRGMTBGJ0YyRjUtRiw2KEZib0Zlby1GaW82JC1GLDYmRmByRmNwRmZwRjxGPEZjcEZmcEY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGZW8tRmlvNiQtRiw2Ji1GaW82Ji1GLDYoLUZpbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZdcC1GLzYlUSRhbGdGJ0YyRjVGXXAtRmlvNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGY3BGZnBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNwRmZwRjxGPEZodEZbdUZdcC1GaW82Ji1GLDYqLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1JI21uR0YkNiRRIjVGJ0Y8RmNwRmZwRjxGPEZodEZbdUZdcEZaRmNwRmZwRjxGPEZodEZbdUZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtRlt2NiRRIjhGJ0Y8RmNwRmZwRjxGPEZodEZbdUZdcEZicUZjcEZmcEY8RjxGaHRGW3VGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUZbdjYkUSMxMEYnRjxGY3BGZnBGPEY8Rmh0Rlt1Rl1wLUZbdjYkUSIxRidGPEZjcEZmcEY8RjxGaHRGW3VGY3BGZnBGPEY8Rmh0Rlt1RmNwRmZwRjxGPEZodEZbdUZjcEZmcEY8RjxGY3BGZnBGPEY8Rmly">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMUdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNictRi82JC1GNTYlLUkjbWlHRjA2I1EjdDFGKC1JI21vR0YwNiNRMSZJbnZpc2libGVUaW1lcztGKC1GPDYjUSRFMTFGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRkc2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSN0MUdGKEkkRTExRzYjL0knX2xvY2FsR0YmSS1fbjQ4NDk4ODM0ODhHRigtRkA2I1EnJnBsdXM7RigtRi82JC1GNTYlLUY8NiNRI3QyRihGPy1GPDYjUSRFMzJGKC1GRzYjNyMtRi82JEZnbi1GRzYjNyMtRlA2JEkjdDJHRihJJEUzMkc2Iy9GVkktX240ODQ5ODk0OTEyR0YoRlgtRi82JC1GPDYjUSRGMTBGKC1GRzYjNyMtRi82JEZgcC1GRzYjNyMtRlA2I0kkRjEwRzYjL0ZWSS1fbjQ4NDk5NzE4NzJHRigtRkc2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiZGUjckNyMiIilGaW83JDcjIiM1IiIiRmNx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYoLUYjNiQtRiw2Ji1GLzYlUSN0M0YnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRltvLUYvNiVRJEUxMEYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGam5GXG8tSShtZmVuY2VkR0YkNiQtRiw2KEZaLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGam4vRlFRLDAuMzMzMzMzM2VtRidGXW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmNwRmZwRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlxxLUYjNiQtRiw2Ji1GLzYlUSN0NEYnRjJGNUZnbi1GLzYlUSRFMzFGJ0YyRjVGPC1GLDYoRmJvRmVvLUZpbzYkLUYsNihGYnFGXXBGZXFGY3BGZnBGPEY8RmNwRmZwRjxGaHAtRiM2JC1GLzYlUSRGMTFGJ0YyRjUtRiw2KEZib0Zlby1GaW82JC1GLDYmRmByRmNwRmZwRjxGPEZjcEZmcEY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGZW8tRmlvNiQtRiw2Ji1GaW82Ji1GLDYoLUZpbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZdcC1GLzYlUSRhbGdGJ0YyRjVGXXAtRmlvNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGY3BGZnBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNwRmZwRjxGPEZodEZbdUZdcC1GaW82Ji1GLDYqLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y8RmNwRmZwRjxGPEZodEZbdUZdcEZaRmNwRmZwRjxGPEZodEZbdUZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtRlt2NiRRIjdGJ0Y8RmNwRmZwRjxGPEZodEZbdUZdcEZicUZjcEZmcEY8RjxGaHRGW3VGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUZbdjYkUSMxMUYnRjxGY3BGZnBGPEY8Rmh0Rlt1Rl1wLUZbdjYkUSIxRidGPEZjcEZmcEY8RjxGaHRGW3VGY3BGZnBGPEY8Rmh0Rlt1RmNwRmZwRjxGPEZodEZbdUZjcEZmcEY8RjxGY3BGZnBGPEY8Rmly">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMkdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNictRi82JC1GNTYlLUkjbWlHRjA2I1EjdDNGKC1JI21vR0YwNiNRMSZJbnZpc2libGVUaW1lcztGKC1GPDYjUSRFMTBGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRkc2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSN0M0dGKEkkRTEwRzYjL0knX2xvY2FsR0YmSS1fbjQ4NTIyNzIzNTJHRigtRkA2I1EnJnBsdXM7RigtRi82JC1GNTYlLUY8NiNRI3Q0RihGPy1GPDYjUSRFMzFGKC1GRzYjNyMtRi82JEZnbi1GRzYjNyMtRlA2JEkjdDRHRihJJEUzMUc2Iy9GVkktX240ODU0MjAwNzM2R0YoRlgtRi82JC1GPDYjUSRGMTFGKC1GRzYjNyMtRi82JEZgcC1GRzYjNyMtRlA2I0kkRjExRzYjL0ZWSS1fbjQ4NTQ1NDgwNjRHRigtRkc2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiVGUjckNyMiIihGaW83JDcjIiM2IiIiRmNx</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2770" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Use exp(x*E21)

expgp(X1,x*E21);
expgp(X2,x*E21);

# Normalize so that c1=c3.

X1:=eval(X1,[t1=a,t3=a]);
X2:=eval(X2,[t1=a,t3=a]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYnLUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtRjM2JS1JI21uR0YuNiNRIjJGKC1GPzYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGLjYjUSJ4RigtRj82I1EnJnBsdXM7RigtRkw2I1EjdDFGKEZILUZMNiNRJEUxMUYoLUkmX0hvbGRHRi42IzcjLUYtNiRGNy1GWTYjNyMtSStfREdwcm9kdWN0R0YoNiQsJiomIiIjIiIiSSJ4R0YoRmFvISIiSSN0MUdGKEZhb0kkRTExRzYjL0knX2xvY2FsR0YmSS1fbjQ4NTk5NTg0MDBHRigtRj82I1EoJm1pbnVzO0YoLUYtNiQtRjM2JS1GOjYjLUYzNictRjM2Jy1GRTYjUSIzRihGSEZLRkhGUkZqby1GMzYlRmdwRkgtSSVtc3VwR0YuNiRGS0ZERmpvLUZMNiNRI3QyRihGSC1GTDYjUSRFMzJGKC1GWTYjNyMtRi02JEZfcC1GWTYjNyMtRlxvNiQsKCooIiIkRmFvRmRvRmFvRmJvRmFvRmFvKiZGYXJGYW8pRmJvRmBvRmFvRmNvSSN0MkdGKEZjb0kkRTMyRzYjL0Zob0ktX240ODU5OTc3MjgwR0YoRk8tRi02JC1GTDYjUSRGMTBGKC1GWTYjNyMtRi02JEZbcy1GWTYjNyMtRlxvNiNJJEYxMEc2Iy9GaG9JLV9uNDc0MzgwNDAzMkdGKC1GWTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjclNyQ3IyIiJkZebzckNyMiIiksKEZgckZjb0ZickZhb0ZkckZhbzckNyMiIzVGYW9GXnQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtRiM2JC1GLDYmLUkobWZlbmNlZEdGJDYkLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZVLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y+USdpdGFsaWNGJ0Y9LUZBNi1RJyZwbHVzO0YnRj1GREZHRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zfby1GWTYlUSN0M0YnRmZuRmluRj1GPUZALUZZNiVRJEUxMEYnRmZuRmluRj0tRiw2KC1GWTYlUStfREdwcm9kdWN0RidGZm5GaW4tRkE2LVEwJkFwcGx5RnVuY3Rpb247RidGPUZERkdGSUZLRk1GT0ZRRlNGVi1GMzYkLUYsNigtRiw2JkY3LUZBNi1RIitGJ0Y9RkRGR0ZJRktGTUZPRlFGXm9GYG9GYW9GPS1GQTYtUSIsRidGPUZEL0ZIRmhuRklGS0ZNRk9GUUZTL0ZXUSwwLjMzMzMzMzNlbUYnRmRvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRj1GPUZecUZhcUY9RltvLUYjNiQtRiw2Ji1GMzYkLUYsNigtRiw2KC1GOjYkUSIzRidGPUZARlhGQEZhb0Y9RltvLUYsNiZGXXJGQC1JJW1zdXBHRiQ2JUZYRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRj1GW28tRlk2JVEjdDRGJ0ZmbkZpbkY9Rj1GQC1GWTYlUSRFMzFGJ0ZmbkZpbkY9LUYsNihGaW9GXHAtRjM2JC1GLDYoLUYsNigtRiw2KEZdckZARmFvRkBGWEY9RmVwRmByRmVwRmhyRj1GaHBGW3NGXnFGYXFGPUY9Rl5xRmFxRj1GW28tRiM2JC1GWTYlUSRGMTFGJ0ZmbkZpbi1GLDYoRmlvRlxwLUYzNiQtRiw2JkZqc0ZecUZhcUY9Rj1GXnFGYXFGPUY9LUYsNigtRlk2JVEkX0RHRidGZm5GaW5GXHAtRjM2JC1GLDYmLUYzNiYtRiw2KC1GMzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZocC1GWTYlUSRhbGdGJ0ZmbkZpbkZocC1GMzYmLUYsNiYtRlk2JVEhRidGZm5GaW5GXnFGYXFGPUY9LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5xRmFxRj1GPUZidkZldkZocC1GMzYmLUYsNiotRjM2Ji1GLDYoLUYzNiYtRiw2Ji1GOjYkUSI0RidGPUZecUZhcUY9Rj1GYnZGZXZGaHBGY3BGXnFGYXFGPUY9RmJ2RmV2RmhwLUYzNiYtRiw2KC1GMzYmLUYsNiYtRjo2JFEiN0YnRj1GXnFGYXFGPUY9RmJ2RmV2RmhwRmRzRl5xRmFxRj1GPUZidkZldkZocC1GMzYmLUYsNigtRjM2Ji1GLDYmLUY6NiRRIzExRidGPUZecUZhcUY9Rj1GYnZGZXZGaHAtRjo2JFEiMUYnRj1GXnFGYXFGPUY9RmJ2RmV2Rl5xRmFxRj1GPUZidkZldkZecUZhcUY9Rj1GYnZGZXZGXnFGYXFGPUY9Rl5xRmFxRj0=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYnLUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYlLUYzNiUtSSNtbkdGLjYjUSIyRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGLjYjUSJ4RigtRkU2I1EnJnBsdXM7RigtRkk2I1EjdDNGKEZELUZJNiNRJEUxMEYoLUkmX0hvbGRHRi42IzcjLUYtNiRGNy1GVjYjNyMtSStfREdwcm9kdWN0R0YoNiQsJiomIiIjIiIiSSJ4R0YoRl5vRl5vSSN0M0dGKEZeb0kkRTEwRzYjL0knX2xvY2FsR0YmSS1fbjQ4NTUyMDkzNzZHRihGTC1GLTYkLUYzNiUtRjo2Iy1GMzYnLUYzNictRkE2I1EiM0YoRkRGSEZERk9GTC1GMzYlRmBwRkQtSSVtc3VwR0YuNiRGSEZARkwtRkk2I1EjdDRGKEZELUZJNiNRJEUzMUYoLUZWNiM3Iy1GLTYkRmhvLUZWNiM3Iy1GaW42JCwoKigiIiRGXm9GYG9GXm9GX29GXm9GXm8qJkZqcUZebylGX29GXW9GXm9GXm9JI3Q0R0YoRl5vSSRFMzFHNiMvRmRvSS1fbjQ4NTUxODcxMzZHRihGTC1GLTYkLUZJNiNRJEYxMUYoLUZWNiM3Iy1GLTYkRmRyLUZWNiM3Iy1GaW42I0kkRjExRzYjL0Zkb0ktX240ODU1MTYwMDAwR0YoLUZWNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjIiIlRltvNyQ3IyIiKEZocTckNyMiIzZGXm9GZ3M=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYoLUYjNiQtRiw2Ji1GLzYlUSJhRidGMkY1LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGW28tRi82JVEkRTExRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZqbkZcby1JKG1mZW5jZWRHRiQ2JC1GLDYoRlotRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zqbi9GUVEsMC4zMzMzMzMzZW1GJ0Zdby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGY3BGZnBGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXHEtRiM2JC1GLDYmLUYvNiVRI3QyRidGMkY1RmduLUYvNiVRJEUzMkYnRjJGNUY8LUYsNihGYm9GZW8tRmlvNiQtRiw2KEZicUZdcEZlcUZjcEZmcEY8RjxGY3BGZnBGPEZocC1GIzYkLUYvNiVRJEYxMEYnRjJGNS1GLDYoRmJvRmVvLUZpbzYkLUYsNiZGYHJGY3BGZnBGPEY8RmNwRmZwRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZlby1GaW82JC1GLDYmLUZpbzYmLUYsNigtRmlvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRl1wLUYvNiVRJGFsZ0YnRjJGNUZdcC1GaW82Ji1GLDYmLUYvNiVRIUYnRjJGNUZjcEZmcEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGZnBGPEY8Rmh0Rlt1Rl1wLUZpbzYmLUYsNiotRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUkjbW5HRiQ2JFEiNUYnRjxGY3BGZnBGPEY8Rmh0Rlt1Rl1wRlpGY3BGZnBGPEY8Rmh0Rlt1Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1GW3Y2JFEiOEYnRjxGY3BGZnBGPEY8Rmh0Rlt1Rl1wRmJxRmNwRmZwRjxGPEZodEZbdUZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtRlt2NiRRIzEwRidGPEZjcEZmcEY8RjxGaHRGW3VGXXAtRlt2NiRRIjFGJ0Y8RmNwRmZwRjxGPEZodEZbdUZjcEZmcEY8RjxGaHRGW3VGY3BGZnBGPEY8Rmh0Rlt1RmNwRmZwRjxGPEZjcEZmcEY8RjxGaXI=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMUdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNictRi82JC1GNTYlLUkjbWlHRjA2I1EiYUYoLUkjbW9HRjA2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY8NiNRJEUxMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GRzYjNyMtSStfREdwcm9kdWN0R0YoNiRJImFHRihJJEUxMUc2Iy9JJ19sb2NhbEdGJkktX240NzI2NzgyODE2R0YoLUZANiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GPDYjUSN0MkYoRj8tRjw2I1EkRTMyRigtRkc2IzcjLUYvNiRGZ24tRkc2IzcjLUZQNiRJI3QyR0YoSSRFMzJHNiMvRlZJLV9uNDcyNjc2OTY2NEdGKEZYLUYvNiQtRjw2I1EkRjEwRigtRkc2IzcjLUYvNiRGYHAtRkc2IzcjLUZQNiNJJEYxMEc2Iy9GVkktX240NzI2NzU2NDE2R0YoLUZHNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjIiImRlI3JDcjIiIpRmlvNyQ3IyIjNSIiIkZjcQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYoLUYjNiQtRiw2Ji1GLzYlUSJhRidGMkY1LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGW28tRi82JVEkRTEwRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZqbkZcby1JKG1mZW5jZWRHRiQ2JC1GLDYoRlotRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zqbi9GUVEsMC4zMzMzMzMzZW1GJ0Zdby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGY3BGZnBGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXHEtRiM2JC1GLDYmLUYvNiVRI3Q0RidGMkY1RmduLUYvNiVRJEUzMUYnRjJGNUY8LUYsNihGYm9GZW8tRmlvNiQtRiw2KEZicUZdcEZlcUZjcEZmcEY8RjxGY3BGZnBGPEZocC1GIzYkLUYvNiVRJEYxMUYnRjJGNS1GLDYoRmJvRmVvLUZpbzYkLUYsNiZGYHJGY3BGZnBGPEY8RmNwRmZwRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZlby1GaW82JC1GLDYmLUZpbzYmLUYsNigtRmlvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRl1wLUYvNiVRJGFsZ0YnRjJGNUZdcC1GaW82Ji1GLDYmLUYvNiVRIUYnRjJGNUZjcEZmcEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGZnBGPEY8Rmh0Rlt1Rl1wLUZpbzYmLUYsNiotRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUkjbW5HRiQ2JFEiNEYnRjxGY3BGZnBGPEY8Rmh0Rlt1Rl1wRlpGY3BGZnBGPEY8Rmh0Rlt1Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1GW3Y2JFEiN0YnRjxGY3BGZnBGPEY8Rmh0Rlt1Rl1wRmJxRmNwRmZwRjxGPEZodEZbdUZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtRlt2NiRRIzExRidGPEZjcEZmcEY8RjxGaHRGW3VGXXAtRlt2NiRRIjFGJ0Y8RmNwRmZwRjxGPEZodEZbdUZjcEZmcEY8RjxGaHRGW3VGY3BGZnBGPEY8Rmh0Rlt1RmNwRmZwRjxGPEZjcEZmcEY8RjxGaXI=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMkdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNictRi82JC1GNTYlLUkjbWlHRjA2I1EiYUYoLUkjbW9HRjA2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY8NiNRJEUxMEYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GRzYjNyMtSStfREdwcm9kdWN0R0YoNiRJImFHRihJJEUxMEc2Iy9JJ19sb2NhbEdGJkktX240ODY3NDk5MjAwR0YoLUZANiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GPDYjUSN0NEYoRj8tRjw2I1EkRTMxRigtRkc2IzcjLUYvNiRGZ24tRkc2IzcjLUZQNiRJI3Q0R0YoSSRFMzFHNiMvRlZJLV9uNDcyNDcyODA2NEdGKEZYLUYvNiQtRjw2I1EkRjExRigtRkc2IzcjLUYvNiRGYHAtRkc2IzcjLUZQNiNJJEYxMUc2Iy9GVkktX240NzI0NzEwNzIwR0YoLUZHNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjIiIlRlI3JDcjIiIoRmlvNyQ3IyIjNiIiIkZjcQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2769" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Generate more brackets

X3:=map(factor,evalDG(LieBracket(-1/2*X1,X2)+3*a/2*H)); # in f^{-2}
X4:=map(factor,evalDG(LieBracket(1/3*X1,X3)-2*a/3*X1)); # in f^{-3}
X5:=map(factor,evalDG(LieBracket(-1/3*X2,X3)-2*a/3*X2)); # in f^{-3}
fmb:=[X1,X2,X3,X4,X5]:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYmLUYjNiQtRiw2Ji1JKG1mZW5jZWRHRiQ2JC1GLDYoLUkmbWZyYWNHRiQ2KC1GLzYlUSN0NEYnRjJGNS1JI21uR0YkNiRRIjJGJ0Y8LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zoby8lKWJldmVsbGVkR0ZALUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZhcC1Gam42KC1GLzYlUSN0MkYnRjJGNUZfb0Zjb0Zmb0Zpb0ZbcEZdcC1JJW1zdXBHRiQ2JS1GLzYlUSJhRidGMkY1Rl9vLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y8RjwtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZlcS1GLzYlUSRFMjFGJ0YyRjVGPC1GLDYoLUYvNiVRK19ER3Byb2R1Y3RGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLRmRxRmZxLUZlbjYkLUYsNigtRiw2KC1GLDYoLUZqbjYoLUZgbzYkRmVvRjxGX29GY29GZm9GaW9GW3BGYXEtRiw2JEZcb0Y8LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjwtRjk2LVEiK0YnRjxGPkZBRkNGRUZHRklGS0ZgcEZicC1GLDYoRmpyRmFxLUYsNiRGZXBGPEZgc0Zjc0Y8RmVzLUYsNiRGaHBGPEY8LUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGZHEvRlFRLDAuMzMzMzMzM2VtRidGZ3FGYHNGY3NGPEY8RmBzRmNzRjxGXXAtRiM2JC1GLzYlUSRGMjFGJ0YyRjUtRiw2KEZcckZfci1GZW42JC1GLDYmRmZ0RmBzRmNzRjxGPEZgc0Zjc0Y8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGX3ItRmVuNiQtRiw2Ji1GZW42Ji1GLDYoLUZlbjYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZedC1GLzYlUSRhbGdGJ0YyRjVGXnQtRmVuNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGYHNGY3NGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBzRmNzRjxGPEZed0Zhd0ZedC1GZW42Ji1GLDYoLUZlbjYmLUYsNigtRmVuNiYtRiw2Ji1GYG82JFEiNkYnRjxGYHNGY3NGPEY8Rl53RmF3Rl50RmZyRmBzRmNzRjxGPEZed0Zhd0ZedC1GZW42Ji1GLDYoLUZlbjYmLUYsNiYtRmBvNiRRIzEyRidGPEZgc0Zjc0Y8RjxGXndGYXdGXnRGXHNGYHNGY3NGPEY8Rl53RmF3RmBzRmNzRjxGPEZed0Zhd0Zgc0Zjc0Y8RjxGXndGYXdGYHNGY3NGPEY8RmBzRmNzRjxGPEZfdQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYM0dGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiUtRi82JC1GNTYlLUkobWZlbmNlZEdGMDYjLUY1NictSSZtZnJhY0dGMDYkLUkjbWlHRjA2I1EjdDRGKC1JI21uR0YwNiNRIjJGKC1JI21vR0YwNiNRJyZwbHVzO0YoLUZBNiQtRkQ2I1EjdDJGKEZHRkstSSVtc3VwR0YwNiQtRkQ2I1EiYUYoRkctRkw2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZENiNRJEUyMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GW282IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCgqJiMiIiIiIiNGaW9JI3Q0R0YoRmlvRmlvKiZGaG9GaW9JI3QyR0YoRmlvRmlvKiQpSSJhR0YoRmpvRmlvRmlvSSRFMjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg0NzMxNzE4NEdGKEZLLUYvNiQtRkQ2I1EkRjIxRigtRltvNiM3Iy1GLzYkRmhwLUZbbzYjNyMtRmRvNiNJJEYyMUc2Iy9GZHBJLV9uNDgzODg2ODc2OEdGKC1GW282IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIidGZm83JDcjIiM3RmlvRlty</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYNEdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNictRi82JC1GNTYlLUkobWZlbmNlZEdGMDYjLUY1NiUtSSZtZnJhY0dGMDYkLUkjbWlHRjA2I1EjdDRGKC1JI21uR0YwNiNRIjNGKC1JI21vR0YwNiNRJyZwbHVzO0YoLUZBNiQtRjU2JS1GSDYjUSIyRigtRkw2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZENiNRI3QyRihGR0ZWLUZENiNRJEUxMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1Gam42IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCYqJiMiIiIiIiRGaG9JI3Q0R0YoRmhvRmhvKiYjIiIjRmlvRmhvSSN0MkdGKEZob0Zob0kkRTExRzYjL0knX2xvY2FsR0YmSS1fbjQ3MjcxMTgzMzZHRihGSy1GLzYkLUZBNiQtRjU2Jy1GRDYjUSJhRihGVi1GPDYjLUY1NictRjU2JS1GSDYjUSI2RihGVi1JJW1zdXBHRjA2JEZqcEZTLUZMNiNRKCZtaW51cztGKEZZRkstRjU2JUZHRlZGQ0ZWLUZENiNRJEUzMkYoRmNxLUZqbjYjNyMtRi82JEZmcC1Gam42IzcjLUZjbzYkLCQqKCNGaG8iIidGaG9JImFHRihGaG8sKComRl5zRmhvKUZfc0ZdcEZob0Zob0ZecCEiIiomRmlvRmhvRmpvRmhvRmhvRmhvRmhvSSRFMzJHNiMvRmJwSS1fbjQ3NDI1MDE0NzJHRihGSy1GLzYkLUZENiNRJEYzMUYoLUZqbjYjNyMtRi82JEZbdC1Gam42IzcjLUZjbzYjSSRGMzFHNiMvRmJwSS1fbjQ3Mzc0MTIyMjRHRigtRmpuNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjIiImRmVvNyQ3IyIiKUZbczckNyMiIzhGaG9GXnU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYNUdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNictRi82JC1GNTYlLUkobWZlbmNlZEdGMDYjLUY1NiUtSSZtZnJhY0dGMDYkLUY1NiUtSSNtbkdGMDYjUSIyRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGMDYjUSN0NEYoLUZGNiNRIjNGKC1GSjYjUScmcGx1cztGKC1GQTYkLUZONiNRI3QyRihGUUZJLUZONiNRJEUxMEYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1Gam42IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCYqJiMiIiMiIiQiIiJJI3Q0R0YoRmpvRmpvKiYjRmpvRmlvRmpvSSN0MkdGKEZqb0Zqb0kkRTEwRzYjL0knX2xvY2FsR0YmSS1fbjQ4NTA4Mzk5NjhHRihGVC1GLzYkLUZBNiQtRjU2Jy1GTjYjUSJhRihGSS1GPDYjLUY1NictRjU2JS1GRjYjUSI2RihGSS1JJW1zdXBHRjA2JEZqcEZFRlQtRjU2JUZRRklGWS1GSjYjUSgmbWludXM7RihGTUZJLUZONiNRJEUzMUYoRmNxLUZqbjYjNyMtRi82JEZmcC1Gam42IzcjLUZjbzYkLCQqKCNGam8iIidGam9JImFHRihGam8sKComRl5zRmpvKUZfc0Zob0Zqb0ZqbyomRmlvRmpvRl5wRmpvRmpvRltwISIiRmpvRmpvSSRFMzFHNiMvRmJwSS1fbjQ3MzM0Njc2NDhHRihGVC1GLzYkLUZONiNRJEYzMkYoLUZqbjYjNyMtRi82JEZbdC1Gam42IzcjLUZjbzYjSSRGMzJHNiMvRmJwSS1fbjQ4NTQzMjIxNDRHRigtRmpuNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjIiIlRmVvNyQ3IyIiKEZbczckNyMiIzlGam9GXnU=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2768" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">map(factor,evalDG(LieBracket(X1,X5)+a*X3-(t2+t4)*H)); # in f0
# But Z1 is not in gr(f0), so this must be zero,
# i.e. we must have t4=t2:=b with a*b=0.

X1,X2,X3,X4,X5:=op(eval(fmb,[t2=b,t4=b])):
fmb:=[X1,X2,X3,X4,X5]:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYlLUkmbWZyYWNHRi42JC1JI21pR0YuNiNRI3QyRigtSSNtbkdGLjYjUSIzRigtSSNtb0dGLjYjUSgmbWludXM7RigtRj82JC1GQjYjUSN0NEYoRkUtRko2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZCNiNRI1oxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY3LUZZNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwmKiYjIiIiIiIkRmFvSSN0MkdGKEZhb0ZhbyomRmBvRmFvSSN0NEdGKEZhbyEiIkkjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg1ODg0NDczNkdGKEZJLUYtNiQtRj82JC1GMzYpLUZGNiNRIjJGKEZSLUZCNiNRImFGKEZSLUY6NiMtRjM2JUZBLUZKNiNRJyZwbHVzO0YoRk9GUi1GQjYjUSRFMjFGKEZFLUZZNiM3Iy1GLTYkRl5wLUZZNiM3Iy1GXG82JCwkKigjIiIjRmJvRmFvSSJhR0YoRmFvLCZGY29GYW9GZW9GYW9GYW9GYW9JJEUyMUc2Iy9Gam9JLV9uNDg0NTY1MDIwOEdGKC1GWTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3I0Zhb0ZebzckNyMiIicsJEZdckZmb0Zocg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2800" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">Case a=b=0: no new model (embed into M9)</Text-field></Title>
<Group hide-input="false" labelreference="L2813" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">DGsimplify(eval(fmb,[a=0,b=0]));
EV(H,%);
U:=evalDG(add(u[i]*pb[i],i=1..9)):
evalDG(LieBracket(U,F21)+2*u[2]*F21);
GetComponents(%,[F11,F10,Z1,E10,E11]):
solve(%);
DGsimplify(eval(U,%)); # Lies in g0, so we embed into M9</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Jy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGLzYjUSRGMTBGKC1JJl9Ib2xkR0YvNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM1IiIiLUYuNiQtRjQ2I1EkRjExRigtRjg2IzcjLUY8NiM3JEY/NyM3JDcjIiM2RkctRi42JC1GNDYjUSRGMjFGKC1GODYjNyMtRjw2IzckRj83IzckNyMiIzdGRy1GLjYkLUY0NiNRJEYzMUYoLUY4NiM3Iy1GPDYjNyRGPzcjNyQ3IyIjOEZHLUYuNiQtRjQ2I1EkRjMyRigtRjg2IzcjLUY8NiM3JEY/NyM3JDcjIiM5Rkc3IzcnRjtGUEZpbkZob0ZncA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRKyZ1bWludXMwOzFGJ0YyRjUtRi82JFEiMEYnRjJGNUYuRjVGTy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyciIiIhIiIiIiFGI0Yk</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYrLUYtNiQtRjM2JS1JJW1zdWJHRi42JC1JI21pR0YuNiNRInVGKC1JI21uR0YuNiNRIjdGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1GPTYjUSNaMUYoLUkmX0hvbGRHRi42IzcjLUYtNiRGNy1GTDYjNyMtSStfREdwcm9kdWN0R0YoNiQmSSJ1R0YoNiMiIihJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ3NDYxMTI0ODBHRigtRkU2I1EoJm1pbnVzO0YoLUYtNiQtRjM2JS1GOjYkRjwtRkE2I1EiOEYoRkQtRj02I1EkRTEwRigtRkw2IzcjLUYtNiRGX28tRkw2IzcjLUZVNiQmRlg2IyIiKUkkRTEwRzYjL0ZobkktX240NzQ2MTM3NjY0R0YoLUZFNiNRJyZwbHVzO0YoLUYtNiQtRjM2JS1GOjYkRjwtRkE2I1EiOUYoRkQtRj02I1EkRTExRigtRkw2IzcjLUYtNiRGX3EtRkw2IzcjLUZVNiQmRlg2IyIiKkkkRTExRzYjL0ZobkktX240ODY2ODU5NTg0R0YoRmpwLUYtNiQtRjM2Jy1GQTYjUSIyRihGRC1GOjYkRjwtRkE2I1EiNkYoRkQtRj02I1EkRjEwRigtRkw2IzcjLUYtNiRGXHMtRkw2IzcjLUZVNiQsJComIiIjIiIiJkZYNiMiIidGZnRGZnRJJEYxMEc2Iy9GaG5JLV9uNDg2Njc3ODE3NkdGKEZqbi1GLTYkLUYzNidGXnNGRC1GOjYkRjwtRkE2I1EiNUYoRkQtRj02I1EkRjExRigtRkw2IzcjLUYtNiRGYHUtRkw2IzcjLUZVNiQsJComRmV0RmZ0JkZYNiMiIiZGZnRGZnRJJEYxMUc2Iy9GaG5JLV9uNDg2Njc2NDU0NEdGKC1GTDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcnNyQ3I0ZmdEZXNyQ3IyIiJSwkRmNwISIiNyQ3I0ZodkZjcjckNyMiIzVGY3Q3JDcjIiM2LCRGZXZGX3hGX3c=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlRjMtRj42JFEiNkYnRkFGQ0ZGRmhuRkFGam4tRiw2Ji1GMTYlRjMtRj42JFEiN0YnRkFGQ0ZGRmhuRkFGam4tRiw2Ji1GMTYlRjMtRj42JFEiOEYnRkFGQ0ZGRmhuRkFGam4tRiw2Ji1GMTYlRjMtRj42JFEiOUYnRkFGQ0ZGRmhuRkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGQUZBLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCcvJkkidUc2IjYjIiImIiIhLyZGJTYjIiInRikvJkYlNiMiIihGKS8mRiU2IyIiKUYpLyZGJTYjIiIqRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYpLUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtSSVtc3ViR0YuNiQtSSNtaUdGLjYjUSJ1RigtSSNtbkdGLjYjUSIzRigtRj82I1EnJnBsdXM7RigtRkM2JEZFLUZKNiNRIjJGKC1GPzYjUTEmSW52aXNpYmxlVGltZXM7RigtRkY2I1EjWjFGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRmZuNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwmJkkidUdGKDYjIiIkISIiJkZjbzYjIiIjIiIiSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240NzMyODQxMDI0R0YoRk0tRi02JC1GMzYnRlJGVUZCRlUtRkY2I1EjWjJGKC1GZm42IzcjLUYtNiRGYnAtRmZuNiM3Iy1GX282JCwkKiZGaW9Gam9GYm9Gam9Gam9JI1oyRzYjL0ZecEktX240NzI2MjI5MzEyR0YoRk0tRi02JC1GMzYlLUZDNiRGRS1GSjYjUSI0RihGVS1GRjYjUSRFMDFGKC1GZm42IzcjLUYtNiRGaXEtRmZuNiM3Iy1GX282JCZGY282IyIiJUkkRTAxRzYjL0ZecEktX240NzIyNzkwODgwR0YoRk0tRi02JC1GMzYlLUZDNiRGRS1GSjYjUSIxRihGVS1GRjYjUSRGMDFGKC1GZm42IzcjLUYtNiRGZnMtRmZuNiM3Iy1GX282JCZGY282I0Zqb0kkRjAxRzYjL0ZecEktX240NzIyNTQ1NjY0R0YoLUZmbjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcmNyQ3I0Zqb0ZhbzckNyNGaW9GYXE3JDcjRmVvRl1zNyQ3IyIiKkZqdEZidQ==</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">Case 1: a=0, b nonzero (<Font foreground="[153,204,0]">M8 model</Font>)</Text-field></Title>
<Group hide-input="false" labelreference="L2771" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X1; # Use G0-rescaling to normalize b=1</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtRiM2JC1GLDYmLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUy1GMzYlUSRFMTFGJ0Y2RjlGQC1GLDYoLUYzNiVRK19ER3Byb2R1Y3RGJ0Y2RjktRj02LVEwJkFwcGx5RnVuY3Rpb247RidGQEZCRkVGR0ZJRktGTUZPRlFGVC1JKG1mZW5jZWRHRiQ2JC1GLDYoRjItRj02LVEiLEYnRkBGQi9GRkY4RkdGSUZLRk1GT0ZRL0ZVUSwwLjMzMzMzMzNlbUYnRlYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkRGQEZARmZvRmlvRkAtRj02LVEnJnBsdXM7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRl9wLUYjNiQtRiw2Ji1GMzYlUSJiRidGNkY5RjwtRjM2JVEkRTMyRidGNkY5RkAtRiw2KEZlbkZobi1GXG82JC1GLDYoRmVwRmBvRmhwRmZvRmlvRkBGQEZmb0Zpb0ZARltwLUYjNiQtRjM2JVEkRjEwRidGNkY5LUYsNihGZW5GaG4tRlxvNiQtRiw2JkZjcUZmb0Zpb0ZARkBGZm9GaW9GQEZALUYsNigtRjM2JVEkX0RHRidGNkY5RmhuLUZcbzYkLUYsNiYtRlxvNiYtRiw2KC1GXG82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGYG8tRjM2JVEkYWxnRidGNkY5RmBvLUZcbzYmLUYsNiYtRjM2JVEhRidGNkY5RmZvRmlvRkBGQC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zmb0Zpb0ZARkBGW3RGXnRGYG8tRlxvNiYtRiw2Ki1GXG82Ji1GLDYoLUZcbzYmLUYsNiYtSSNtbkdGJDYkUSI1RidGQEZmb0Zpb0ZARkBGW3RGXnRGYG9GMkZmb0Zpb0ZARkBGW3RGXnRGYG8tRlxvNiYtRiw2KC1GXG82Ji1GLDYmLUZedTYkUSI4RidGQEZmb0Zpb0ZARkBGW3RGXnRGYG9GZXBGZm9GaW9GQEZARlt0Rl50RmBvLUZcbzYmLUYsNigtRlxvNiYtRiw2Ji1GXnU2JFEjMTBGJ0ZARmZvRmlvRkBGQEZbdEZedEZgby1GXnU2JFEiMUYnRkBGZm9GaW9GQEZARlt0Rl50RmZvRmlvRkBGQEZbdEZedEZmb0Zpb0ZARkBGW3RGXnRGZm9GaW9GQEZARmZvRmlvRkA=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYnLUYtNiQtRjM2JS1JI21pR0YuNiNRImFGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1GOjYjUSRFMTFGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRkU2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSJhR0YoSSRFMTFHNiMvSSdfbG9jYWxHRiZJLV9uNDc0NTY3NTY0OEdGKC1GPjYjUScmcGx1cztGKC1GLTYkLUYzNiUtRjo2I1EiYkYoRj0tRjo2I1EkRTMyRigtRkU2IzcjLUYtNiRGZW4tRkU2IzcjLUZONiRJImJHRihJJEUzMkc2Iy9GVEktX240NzQ1NjcwNTkyR0YoRlYtRi02JC1GOjYjUSRGMTBGKC1GRTYjNyMtRi02JEZecC1GRTYjNyMtRk42I0kkRjEwRzYjL0ZUSS1fbjQ4NDEwMzY4OTZHRigtRkU2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiZGUDckNyMiIilGZ283JDcjIiM1IiIiRmFx</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2775" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">fmbn:=DGsimplify(eval(fmb,[a=0,b=1]));
EV(H,%);
Y1,Y2,Y3,Y4,Y5:=op(fmbn):
# The eigenvalue for Y3 is distinct from Y1 and Y2, so E=&lt;Y3 mod f0&gt;.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVmbWJuR0YoNyctSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMTYlLUYwNiQtSSNtaUdGMTYjUSRFMzJGKC1JJl9Ib2xkR0YxNiM3Iy1GMDYkRjotRj82IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSRFMzJHNiMvSSdfbG9jYWxHRiZJLV9uNDc0NDY5NDQzMkdGKC1JI21vR0YxNiNRJyZwbHVzO0YoLUYwNiQtRjs2I1EkRjEwRigtRj82IzcjLUYwNiRGVS1GPzYjNyMtRkg2I0kkRjEwRzYjL0ZNSS1fbjQ3NDQ2OTk4NzJHRigtRj82IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIikiIiI3JDcjIiM1Rl9wLUYwNiQtRjY2JS1GMDYkLUY7NiNRJEUzMUYoLUY/NiM3Iy1GMDYkRmlwLUY/NiM3Iy1GSDYjSSRFMzFHNiMvRk1JLV9uNDcyMDI2NDI1NkdGKEZPLUYwNiQtRjs2I1EkRjExRigtRj82IzcjLUYwNiRGXHItRj82IzcjLUZINiNJJEYxMUc2Iy9GTUktX240NzIwMjYxNTA0R0YoLUY/NiM3Iy1GZG82IzckRmdvNyQ3JDcjIiIoRl9wNyQ3IyIjNkZfcC1GMDYkLUY2NiUtRjA2JC1GOzYjUSRFMjFGKC1GPzYjNyMtRjA2JEZgdC1GPzYjNyMtRkg2I0kkRTIxRzYjL0ZNSS1fbjQ4Mzc4NTA1OTJHRihGTy1GMDYkLUY7NiNRJEYyMUYoLUY/NiM3Iy1GMDYkRmN1LUY/NiM3Iy1GSDYjSSRGMjFHNiMvRk1JLV9uNDgzNzgzNTU1MkdGKC1GPzYjNyMtRmRvNiM3JEZnbzckNyQ3IyIiJ0ZfcDckNyMiIzdGX3AtRjA2JC1GNjYlLUYwNiQtRjs2I1EkRTExRigtRj82IzcjLUYwNiRGZ3ctRj82IzcjLUZINiNJJEUxMUc2Iy9GTUktX240NzM4MjEzNzYwR0YoRk8tRjA2JC1GOzYjUSRGMzFGKC1GPzYjNyMtRjA2JEZqeC1GPzYjNyMtRkg2I0kkRjMxRzYjL0ZNSS1fbjQ3MzgyMDY5MTJHRigtRj82IzcjLUZkbzYjNyRGZ283JDckNyMiIiZGX3A3JDcjIiM4Rl9wLUYwNiQtRjY2JS1GMDYkLUY7NiNRJEUxMEYoLUY/NiM3Iy1GMDYkRl5bbC1GPzYjNyMtRkg2I0kkRTEwRzYjL0ZNSS1fbjQ3NDgyNzE5MDRHRihGTy1GMDYkLUY7NiNRJEYzMkYoLUY/NiM3Iy1GMDYkRmFcbC1GPzYjNyMtRkg2I0kkRjMyRzYjL0ZNSS1fbjQ3NDgyNjkxNTJHRigtRj82IzcjLUZkbzYjNyRGZ283JDckNyMiIiVGX3A3JDcjIiM5Rl9wNyM3J0Zjb0Zgc0ZndkZeekZlXWw=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRKyZ1bWludXMwOzFGJ0YyRjUtRi82JFEiMEYnRjJGNUYuRjVGTy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyciIiIhIiIiIiFGI0Yk</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2773" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">LieBracket(Y1/4,Y4); # lies in f0
LieBracket(Y2/4,Y5); # lies in f0

f0bn:=evalDG([%,%%,H]); # f0 (It is no bigger since Z1 is assumed not in s0.)
fmbn;
# This is the M8 model (with E=&lt;F21+E21 mod f0&gt;).</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSNtaUdGJDYlUSRFMDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSVtcm93R0YkNigtRiw2JVEkX0RHRidGL0YyLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZDLyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlItSShtZmVuY2VkR0YkNiQtRjY2Ji1GVjYmLUY2NigtRlY2Ji1GNjYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjw2LVEiLEYnRj9GQS9GRUYxRkZGSEZKRkxGTkZQL0ZUUSwwLjMzMzMzMzNlbUYnLUYsNiVRJGFsZ0YnRi9GMkZgby1GVjYmLUY2NiYtRiw2JVEhRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZDRj9GPy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZgcEZjcEY/Rj9GZXBGaHBGYG8tRlY2Ji1GNjYmLUZWNiYtRjY2KC1GVjYmLUY2NiYtSSNtbkdGJDYkUSIzRidGP0ZgcEZjcEY/Rj9GZXBGaHBGYG8tRmhxNiRRIjFGJ0Y/RmBwRmNwRj9GP0ZlcEZocEZgcEZjcEY/Rj9GZXBGaHBGYHBGY3BGP0Y/RmVwRmhwRmBwRmNwRj9GP0ZgcEZjcEY/">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRTAxRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiJCIiIkY5</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSNtaUdGJDYlUSRGMDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSVtcm93R0YkNigtRiw2JVEkX0RHRidGL0YyLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZDLyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlItSShtZmVuY2VkR0YkNiQtRjY2Ji1GVjYmLUY2NigtRlY2Ji1GNjYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjw2LVEiLEYnRj9GQS9GRUYxRkZGSEZKRkxGTkZQL0ZUUSwwLjMzMzMzMzNlbUYnLUYsNiVRJGFsZ0YnRi9GMkZgby1GVjYmLUY2NiYtRiw2JVEhRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZDRj9GPy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZgcEZjcEY/Rj9GZXBGaHBGYG8tRlY2Ji1GNjYmLUZWNiYtRjY2KC1GVjYmLUY2NiYtSSNtbkdGJDYkUSI5RidGP0ZgcEZjcEY/Rj9GZXBGaHBGYG8tRmhxNiRRIjFGJ0Y/RmBwRmNwRj9GP0ZlcEZocEZgcEZjcEY/Rj9GZXBGaHBGYHBGY3BGP0Y/RmVwRmhwRmBwRmNwRj9GP0ZgcEZjcEY/">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjAxRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiKiIiIkY5</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVmMGJuR0YoNyUtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjE2I1EkRjAxRigtSSZfSG9sZEdGMTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiKiIiIi1GMDYkLUY2NiNRJEUwMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiJEZJLUYwNiQtSSVtcm93R0YxNiYtSSNtb0dGMTYjUSomdW1pbnVzMDtGKC1GMDYkLUY2NiNRI1oxRigtRjo2IzcjLUYwNiRGXm8tRjo2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240NzE3NjE5NjgwR0YoLUZpbjYjUScmcGx1cztGKC1GMDYkLUZmbjYlLUkjbW5HRjE2I1EiMkYoLUZpbjYjUTEmSW52aXNpYmxlVGltZXM7RigtRjY2I1EjWjJGKC1GOjYjNyMtRjA2JEZmcC1GOjYjNyMtRmpvNiQiIiNJI1oyRzYjL0ZfcEktX240NzE2NzY5MDI0R0YoLUY6NiM3Iy1GPjYjNyRGQTckNyQ3I0ZJISIiNyQ3I0ZcckZccjcjNyVGPUZSRmRy</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Jy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiUtRi42JC1JI21pR0YvNiNRJEUzMkYoLUkmX0hvbGRHRi82IzcjLUYuNiRGOC1GPTYjNyMtSStfREdwcm9kdWN0R0YoNiNJJEUzMkc2Iy9JJ19sb2NhbEdGJkktX240NzIzMTgwNDQ4R0YoLUkjbW9HRi82I1EnJnBsdXM7RigtRi42JC1GOTYjUSRGMTBGKC1GPTYjNyMtRi42JEZTLUY9NiM3Iy1GRjYjSSRGMTBHNiMvRktJLV9uNDcyMzE3NzY5NkdGKC1GPTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3IyIiKSIiIjckNyMiIzVGXXAtRi42JC1GNDYlLUYuNiQtRjk2I1EkRTMxRigtRj02IzcjLUYuNiRGZ3AtRj02IzcjLUZGNiNJJEUzMUc2Iy9GS0ktX240NzIzMDY3OTY4R0YoRk0tRi42JC1GOTYjUSRGMTFGKC1GPTYjNyMtRi42JEZqcS1GPTYjNyMtRkY2I0kkRjExRzYjL0ZLSS1fbjQ3MjMwMzY1NDRHRigtRj02IzcjLUZibzYjNyRGZW83JDckNyMiIihGXXA3JDcjIiM2Rl1wLUYuNiQtRjQ2JS1GLjYkLUY5NiNRJEUyMUYoLUY9NiM3Iy1GLjYkRl50LUY9NiM3Iy1GRjYjSSRFMjFHNiMvRktJLV9uNDg1MzYzODM2OEdGKEZNLUYuNiQtRjk2I1EkRjIxRigtRj02IzcjLUYuNiRGYXUtRj02IzcjLUZGNiNJJEYyMUc2Iy9GS0ktX240ODUyODk0MjQwR0YoLUY9NiM3Iy1GYm82IzckRmVvNyQ3JDcjIiInRl1wNyQ3IyIjN0ZdcC1GLjYkLUY0NiUtRi42JC1GOTYjUSRFMTFGKC1GPTYjNyMtRi42JEZldy1GPTYjNyMtRkY2I0kkRTExRzYjL0ZLSS1fbjQ4NTE1NjM5MDRHRihGTS1GLjYkLUY5NiNRJEYzMUYoLUY9NiM3Iy1GLjYkRmh4LUY9NiM3Iy1GRjYjSSRGMzFHNiMvRktJLV9uNDg1MTU0MDY3MkdGKC1GPTYjNyMtRmJvNiM3JEZlbzckNyQ3IyIiJkZdcDckNyMiIzhGXXAtRi42JC1GNDYlLUYuNiQtRjk2I1EkRTEwRigtRj02IzcjLUYuNiRGXFtsLUY9NiM3Iy1GRjYjSSRFMTBHNiMvRktJLV9uNDcyNTMzNTU4NEdGKEZNLUYuNiQtRjk2I1EkRjMyRigtRj02IzcjLUYuNiRGX1xsLUY9NiM3Iy1GRjYjSSRGMzJHNiMvRktJLV9uNDcyNTMzMjgzMkdGKC1GPTYjNyMtRmJvNiM3JEZlbzckNyQ3IyIiJUZdcDckNyMiIzlGXXA3IzcnRmFvRl5zRmV2Rlx6RmNdbA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2778" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">Case 2: a nonzero, b=0 (<Font foreground="[153,204,0]">M6S model</Font>)</Text-field></Title>
<Group hide-input="false" labelreference="L2787" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X1; # Use G0-rescaling to normalize b=1</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtRiM2JC1GLDYmLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUy1GMzYlUSRFMTFGJ0Y2RjlGQC1GLDYoLUYzNiVRK19ER3Byb2R1Y3RGJ0Y2RjktRj02LVEwJkFwcGx5RnVuY3Rpb247RidGQEZCRkVGR0ZJRktGTUZPRlFGVC1JKG1mZW5jZWRHRiQ2JC1GLDYoRjItRj02LVEiLEYnRkBGQi9GRkY4RkdGSUZLRk1GT0ZRL0ZVUSwwLjMzMzMzMzNlbUYnRlYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkRGQEZARmZvRmlvRkAtRj02LVEnJnBsdXM7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRl9wLUYjNiQtRiw2Ji1GMzYlUSJiRidGNkY5RjwtRjM2JVEkRTMyRidGNkY5RkAtRiw2KEZlbkZobi1GXG82JC1GLDYoRmVwRmBvRmhwRmZvRmlvRkBGQEZmb0Zpb0ZARltwLUYjNiQtRjM2JVEkRjEwRidGNkY5LUYsNihGZW5GaG4tRlxvNiQtRiw2JkZjcUZmb0Zpb0ZARkBGZm9GaW9GQEZALUYsNigtRjM2JVEkX0RHRidGNkY5RmhuLUZcbzYkLUYsNiYtRlxvNiYtRiw2KC1GXG82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGYG8tRjM2JVEkYWxnRidGNkY5RmBvLUZcbzYmLUYsNiYtRjM2JVEhRidGNkY5RmZvRmlvRkBGQC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zmb0Zpb0ZARkBGW3RGXnRGYG8tRlxvNiYtRiw2Ki1GXG82Ji1GLDYoLUZcbzYmLUYsNiYtSSNtbkdGJDYkUSI1RidGQEZmb0Zpb0ZARkBGW3RGXnRGYG9GMkZmb0Zpb0ZARkBGW3RGXnRGYG8tRlxvNiYtRiw2KC1GXG82Ji1GLDYmLUZedTYkUSI4RidGQEZmb0Zpb0ZARkBGW3RGXnRGYG9GZXBGZm9GaW9GQEZARlt0Rl50RmBvLUZcbzYmLUYsNigtRlxvNiYtRiw2Ji1GXnU2JFEjMTBGJ0ZARmZvRmlvRkBGQEZbdEZedEZgby1GXnU2JFEiMUYnRkBGZm9GaW9GQEZARlt0Rl50RmZvRmlvRkBGQEZbdEZedEZmb0Zpb0ZARkBGW3RGXnRGZm9GaW9GQEZARmZvRmlvRkA=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYnLUYtNiQtRjM2JS1JI21pR0YuNiNRImFGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1GOjYjUSRFMTFGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRkU2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSJhR0YoSSRFMTFHNiMvSSdfbG9jYWxHRiZJLV9uNDg2NTQ3NTg3MkdGKC1GPjYjUScmcGx1cztGKC1GLTYkLUYzNiUtRjo2I1EiYkYoRj0tRjo2I1EkRTMyRigtRkU2IzcjLUYtNiRGZW4tRkU2IzcjLUZONiRJImJHRihJJEUzMkc2Iy9GVEktX240ODY1NDUwMzM2R0YoRlYtRi02JC1GOjYjUSRGMTBGKC1GRTYjNyMtRi02JEZecC1GRTYjNyMtRk42I0kkRjEwRzYjL0ZUSS1fbjQ4NjUyMjQwOTZHRigtRkU2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiZGUDckNyMiIilGZ283JDcjIiM1IiIiRmFx</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2785" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">fmbn:=DGsimplify(eval(fmb,[a=1,b=0]));
EV(H,%);
Y1,Y2,Y3,Y4,Y5:=op(fmbn):
# The eigenvalue for Y3 is distinct from Y1 and Y2, so E=&lt;Y3 mod f0&gt;.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVmbWJuR0YoNyctSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMTYlLUYwNiQtSSNtaUdGMTYjUSRFMTFGKC1JJl9Ib2xkR0YxNiM3Iy1GMDYkRjotRj82IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSRFMTFHNiMvSSdfbG9jYWxHRiZJLV9uNDczMjM2NzAwOEdGKC1JI21vR0YxNiNRJyZwbHVzO0YoLUYwNiQtRjs2I1EkRjEwRigtRj82IzcjLUYwNiRGVS1GPzYjNyMtRkg2I0kkRjEwRzYjL0ZNSS1fbjQ3MzIzNjQyNTZHRigtRj82IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIiYiIiI3JDcjIiM1Rl9wLUYwNiQtRjY2JS1GMDYkLUY7NiNRJEUxMEYoLUY/NiM3Iy1GMDYkRmlwLUY/NiM3Iy1GSDYjSSRFMTBHNiMvRk1JLV9uNDc0NTI3NTk2OEdGKEZPLUYwNiQtRjs2I1EkRjExRigtRj82IzcjLUYwNiRGXHItRj82IzcjLUZINiNJJEYxMUc2Iy9GTUktX240NzQ1MjgxNDA4R0YoLUY/NiM3Iy1GZG82IzckRmdvNyQ3JDcjIiIlRl9wNyQ3IyIjNkZfcC1GMDYkLUY2NiUtRjA2JC1GOzYjUSRFMjFGKC1GPzYjNyMtRjA2JEZgdC1GPzYjNyMtRkg2I0kkRTIxRzYjL0ZNSS1fbjQ3MjYwODQ1NzZHRihGTy1GMDYkLUY7NiNRJEYyMUYoLUY/NiM3Iy1GMDYkRmN1LUY/NiM3Iy1GSDYjSSRGMjFHNiMvRk1JLV9uNDcyNTUyMDY3MkdGKC1GPzYjNyMtRmRvNiM3JEZnbzckNyQ3IyIiJ0ZfcDckNyMiIzdGX3AtRjA2JC1GNjYlLUYwNiQtRjs2I1EkRTMyRigtRj82IzcjLUYwNiRGZ3ctRj82IzcjLUZINiNJJEUzMkc2Iy9GTUktX240ODYyNDQyNjI0R0YoRk8tRjA2JC1GOzYjUSRGMzFGKC1GPzYjNyMtRjA2JEZqeC1GPzYjNyMtRkg2I0kkRjMxRzYjL0ZNSS1fbjQ4NjE0NDg2NDBHRigtRj82IzcjLUZkbzYjNyRGZ283JDckNyMiIilGX3A3JDcjIiM4Rl9wLUYwNiQtRjY2JS1GMDYkLUY7NiNRJEUzMUYoLUY/NiM3Iy1GMDYkRl5bbC1GPzYjNyMtRkg2I0kkRTMxRzYjL0ZNSS1fbjQ4NDY2MDU4NTZHRihGTy1GMDYkLUY7NiNRJEYzMkYoLUY/NiM3Iy1GMDYkRmFcbC1GPzYjNyMtRkg2I0kkRjMyRzYjL0ZNSS1fbjQ4NDY1MjUyODBHRigtRj82IzcjLUZkbzYjNyRGZ283JDckNyMiIihGX3A3JDcjIiM5Rl9wNyM3J0Zjb0Zgc0ZndkZeekZlXWw=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRKyZ1bWludXMwOzFGJ0YyRjUtRi82JFEiMEYnRjJGNUYuRjVGTy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyciIiIhIiIiIiFGI0Yk</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2798" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">defEV(H,F01,gpb);
defEV(H,E01,gpb);
# No zero eigenvalues</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjNGJ0YyRjUtRi82JFEiMkYnRjJGNUYuRjVGTy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyciIiIiIiQiIiNGI0Yk</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFErJnVtaW51czA7M0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRKyZ1bWludXMwOzFGJ0YyRjUtRi82JFErJnVtaW51czA7MkYnRjJGNUYuRjVGTy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NychIiQhIiIhIiNGI0Yk</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2783" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">evalDG(LieBracket(u1*E01+u2*F01,Y1)-u2*Y2);
evalDG(LieBracket(u1*E01+u2*F01,Y2)-u1*Y1);
# Must have u1=u2=0</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNigtSSNtbkdGJDYkUSIyRidGMi1GLzYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCL0ZFUSYwLjBlbUYnL0ZIRlUtSSNtaUdGJDYlUSN1MkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJ0ZRLUZYNiVRJEUxMEYnRmVuRmhuRjItRiw2KC1GWDYlUStfREdwcm9kdWN0RidGZW5GaG4tRi82LVEwJkFwcGx5RnVuY3Rpb247RidGMkY1RjhGOkY8Rj5GQEZCRlRGVi1JKG1mZW5jZWRHRiQ2JC1GLDYoLUYsNiZGTUZRRldGMi1GLzYtUSIsRidGMkY1L0Y5RmduRjpGPEY+RkBGQkZUL0ZIUSwwLjMzMzMzMzNlbUYnRmpuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y3RjJGMkZicEZlcEYyRjItRiw2KC1GWDYlUSRfREdGJ0ZlbkZobkZiby1GZm82JC1GLDYmLUZmbzYmLUYsNigtRmZvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRlxwLUZYNiVRJGFsZ0YnRmVuRmhuRlxwLUZmbzYmLUYsNiYtRlg2JVEhRidGZW5GaG5GYnBGZXBGMkYyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRjJGMkZmckZpckZccC1GZm82Ji1GLDYmLUZmbzYmLUYsNigtRmZvNiYtRiw2Ji1GTjYkUSI0RidGMkZicEZlcEYyRjJGZnJGaXJGXHAtRiw2J0YuRmpvRmJwRmVwRjJGYnBGZXBGMkYyRmZyRmlyRmJwRmVwRjJGMkZmckZpckZicEZlcEYyRjJGZnJGaXJGYnBGZXBGMkYyRmJwRmVwRjI=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYkLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYnLUkjbW5HRi42I1EiMkYoLUY2NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRI3UyRihGQS1GRTYjUSRFMTBGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjstRkw2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCQqJiIiIyIiIkkjdTJHRihGWkZaSSRFMTBHNiMvSSdfbG9jYWxHRiZJLV9uNDg2ODM4Nzc0NEdGKC1GTDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiJSwkRlghIiJGXW8=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNigtSSNtbkdGJDYkUSIyRidGMi1GLzYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCL0ZFUSYwLjBlbUYnL0ZIRlUtSSNtaUdGJDYlUSN1MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJ0ZRLUZYNiVRJEUxMUYnRmVuRmhuRjItRiw2KC1GWDYlUStfREdwcm9kdWN0RidGZW5GaG4tRi82LVEwJkFwcGx5RnVuY3Rpb247RidGMkY1RjhGOkY8Rj5GQEZCRlRGVi1JKG1mZW5jZWRHRiQ2JC1GLDYoLUYsNiZGTUZRRldGMi1GLzYtUSIsRidGMkY1L0Y5RmduRjpGPEY+RkBGQkZUL0ZIUSwwLjMzMzMzMzNlbUYnRmpuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y3RjJGMkZicEZlcEYyRjItRiw2KC1GWDYlUSRfREdGJ0ZlbkZobkZiby1GZm82JC1GLDYmLUZmbzYmLUYsNigtRmZvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRlxwLUZYNiVRJGFsZ0YnRmVuRmhuRlxwLUZmbzYmLUYsNiYtRlg2JVEhRidGZW5GaG5GYnBGZXBGMkYyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRjJGMkZmckZpckZccC1GZm82Ji1GLDYmLUZmbzYmLUYsNigtRmZvNiYtRiw2Ji1GTjYkUSI1RidGMkZicEZlcEYyRjJGZnJGaXJGXHAtRiw2J0YuRmpvRmJwRmVwRjJGYnBGZXBGMkYyRmZyRmlyRmJwRmVwRjJGMkZmckZpckZicEZlcEYyRjJGZnJGaXJGYnBGZXBGMkYyRmJwRmVwRjI=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYkLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYnLUkjbW5HRi42I1EiMkYoLUY2NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRI3UxRihGQS1GRTYjUSRFMTFGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjstRkw2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCQqJiIiIyIiIkkjdTFHRihGWkZaSSRFMTFHNiMvSSdfbG9jYWxHRiZJLV9uNDczNTMxNDU2MEdGKC1GTDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiJiwkRlghIiJGXW8=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2789" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">f0bn:=evalDG([H]);
fmbn;
# This is the M6S model (with E=&lt;F21+E21 mod f0&gt;)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSVmMGJuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1JKG1mZW5jZWRHRiQ2Ji1GLDYmLUYjNiQtRiw2Jy1GOTYtUSomdW1pbnVzMDtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGaW4tRiM2JC1GLzYlUSNaMUYnRjJGNS1GLDYoLUYvNiVRK19ER3Byb2R1Y3RGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmlvLUZTNiQtRiw2JkZdby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGX3BGYnBGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGaG5Gam4tRiM2JC1GLDYmLUkjbW5HRiQ2JFEiMkYnRjwtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGS0Zob0Zqby1GLzYlUSNaMkYnRjJGNUY8LUYsNihGYm9GZW8tRlM2JC1GLDYoRltxLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGaG8vRlFRLDAuMzMzMzMzM2VtRidGYnFGX3BGYnBGPEY8Rl9wRmJwRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZlby1GUzYkLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRltyLUYvNiVRJGFsZ0YnRjJGNUZbci1GUzYmLUYsNiYtRi82JVEhRidGMkY1Rl9wRmJwRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZfcEZicEY8RjxGYHRGY3RGW3ItRlM2Ji1GLDYoLUZTNiYtRiw2KC1GUzYmLUYsNiYtRlxxNiRRIjFGJ0Y8Rl9wRmJwRjxGPEZgdEZjdEZbci1GLDYlRmVuRmJ1RjxGX3BGYnBGPEY8RmB0RmN0RltyLUZTNiYtRiw2KC1GUzYmLUYsNiZGW3FGX3BGYnBGPEY8RmB0RmN0RltyRltxRl9wRmJwRjxGPEZgdEZjdEZfcEZicEY8RjxGYHRGY3RGX3BGYnBGPEY8RmB0RmN0Rl9wRmJwRjxGPEZfcEZicEY8Rl9wRmJwRjxGPC9GYXRRJyZsc3FiO0YnL0ZkdFEnJnJzcWI7RidGPC1GUzYmLUYsNiZGYXJGX3BGYnBGPEY8RmB0RmN0">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVmMGJuR0YoNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMTYmLUkjbW9HRjE2I1EqJnVtaW51czA7RigtRjA2JC1JI21pR0YxNiNRI1oxRigtSSZfSG9sZEdGMTYjNyMtRjA2JEY+LUZDNiM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDcxNzE4MDY0MEdGKC1GOTYjUScmcGx1cztGKC1GMDYkLUY2NiUtSSNtbkdGMTYjUSIyRigtRjk2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY/NiNRI1oyRigtRkM2IzcjLUYwNiRGWC1GQzYjNyMtRkw2JCIiI0kjWjJHNiMvRlFJLV9uNDcxNzE4NjA0OEdGKC1GQzYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3IyIiIiEiIjckNyNGaG9GaG83I0ZfcA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Jy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiUtRi42JC1JI21pR0YvNiNRJEUxMUYoLUkmX0hvbGRHRi82IzcjLUYuNiRGOC1GPTYjNyMtSStfREdwcm9kdWN0R0YoNiNJJEUxMUc2Iy9JJ19sb2NhbEdGJkktX240NzM1MzAyMTQ0R0YoLUkjbW9HRi82I1EnJnBsdXM7RigtRi42JC1GOTYjUSRGMTBGKC1GPTYjNyMtRi42JEZTLUY9NiM3Iy1GRjYjSSRGMTBHNiMvRktJLV9uNDczNTMwNzU4NEdGKC1GPTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3IyIiJiIiIjckNyMiIzVGXXAtRi42JC1GNDYlLUYuNiQtRjk2I1EkRTEwRigtRj02IzcjLUYuNiRGZ3AtRj02IzcjLUZGNiNJJEUxMEc2Iy9GS0ktX240NzMzMTMzNDcyR0YoRk0tRi42JC1GOTYjUSRGMTFGKC1GPTYjNyMtRi42JEZqcS1GPTYjNyMtRkY2I0kkRjExRzYjL0ZLSS1fbjQ3MzMxMzg5MTJHRigtRj02IzcjLUZibzYjNyRGZW83JDckNyMiIiVGXXA3JDcjIiM2Rl1wLUYuNiQtRjQ2JS1GLjYkLUY5NiNRJEUyMUYoLUY9NiM3Iy1GLjYkRl50LUY9NiM3Iy1GRjYjSSRFMjFHNiMvRktJLV9uNDg0NTAxNzkyMEdGKEZNLUYuNiQtRjk2I1EkRjIxRigtRj02IzcjLUYuNiRGYXUtRj02IzcjLUZGNiNJJEYyMUc2Iy9GS0ktX240ODQ1MDIzMzYwR0YoLUY9NiM3Iy1GYm82IzckRmVvNyQ3JDcjIiInRl1wNyQ3IyIjN0ZdcC1GLjYkLUY0NiUtRi42JC1GOTYjUSRFMzJGKC1GPTYjNyMtRi42JEZldy1GPTYjNyMtRkY2I0kkRTMyRzYjL0ZLSS1fbjQ4NjM3NDcwNDBHRihGTS1GLjYkLUY5NiNRJEYzMUYoLUY9NiM3Iy1GLjYkRmh4LUY9NiM3Iy1GRjYjSSRGMzFHNiMvRktJLV9uNDg2Mzc1MjQ4MEdGKC1GPTYjNyMtRmJvNiM3JEZlbzckNyQ3IyIiKUZdcDckNyMiIzhGXXAtRi42JC1GNDYlLUYuNiQtRjk2I1EkRTMxRigtRj02IzcjLUYuNiRGXFtsLUY9NiM3Iy1GRjYjSSRFMzFHNiMvRktJLV9uNDg2Mzc4NjExMkdGKEZNLUYuNiQtRjk2I1EkRjMyRigtRj02IzcjLUYuNiRGX1xsLUY9NiM3Iy1GRjYjSSRGMzJHNiMvRktJLV9uNDg2Mzc5MTU1MkdGKC1GPTYjNyMtRmJvNiM3JEZlbzckNyQ3IyIiKEZdcDckNyMiIzlGXXA3IzcnRmFvRl5zRmV2Rlx6RmNdbA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2788" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L2804" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Generic cases: Z1 not in s0, S0=Z1+c*H in s0, c^2 &lt;&gt; 0, 1, 9 (<Font foreground="[128,0,0]">No new models</Font>)</Text-field></Title>
<Group hide-input="false" labelreference="L2827" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">S:=evalDG(Z1+c*H);
for i in [F10,F11] do
  i,defEV(S,i,pb);
od;
pb;
# Deformations:

X1:=evalDG(F10+t13*F01+t2*E31); # in f^{-1}
X2:=evalDG(F11+tm13*E01+tm2*E32); # in f^{-1}

# t13 is a complex parameter if c=1/3; t13=0 otherwise
# t2 is a complex parameter if c=2; t2=0 otherwise
# tm13 is a complex parameter if c=-1/3; tm13=0 otherwise
# tm2 is a complex parameter if c=-2; tm2=0 otherwise</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNictRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlotRiM2JC1GLDYmLUkobWZlbmNlZEdGJDYkLUYsNidGVi1JI21uR0YkNiRRIjFGJ0Y8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGS0ZZRmVuLUYvNiVRImNGJ0YyRjVGPEY8LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGXXAtRi82JVEjWjFGJ0YyRjVGPC1GLDYoLUYvNiVRK19ER3Byb2R1Y3RGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLRlxwRl5wLUZbbzYkLUYsNigtRiw2J0ZWRl9vLUY5Ni1RIitGJ0Y8Rj5GQUZDRkVGR0ZJRktGWUZlbkZmb0Y8LUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGXHAvRlFRLDAuMzMzMzMzM2VtRidGX3AvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmlxRlxyRjxGY28tRiM2JC1GLDYoLUZgbzYkUSIyRidGPEZpb0Zmb0Zpby1GLzYlUSNaMkYnRjJGNUY8LUYsNihGZHBGZ3AtRltvNiQtRiw2KC1GLDYmRmJyRmlvRmZvRjxGY3FGZXJGaXFGXHJGPEY8RmlxRlxyRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZncC1GW282JC1GLDYmLUZbbzYmLUYsNigtRltvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRmNxLUYvNiVRJGFsZ0YnRjJGNUZjcS1GW282Ji1GLDYmLUYvNiVRIUYnRjJGNUZpcUZcckY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaXFGXHJGPEY8Rl91RmJ1RmNxLUZbbzYmLUYsNigtRltvNiYtRiw2KC1GW282Ji1GLDYmRl9vRmlxRlxyRjxGPEZfdUZidUZjcS1GLDYmRl9vLUY5Ni1RKCZtaW51cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGWUZlbkZmb0Y8RmlxRlxyRjxGPEZfdUZidUZjcS1GW282Ji1GLDYoLUZbbzYmLUYsNiZGYnJGaXFGXHJGPEY8Rl91RmJ1RmNxRl5zRmlxRlxyRjxGPEZfdUZidUZpcUZcckY8RjxGX3VGYnVGaXFGXHJGPEY8Rl91RmJ1RmlxRlxyRjxGPEZpcUZcckY8RjxGYHM=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJTR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2Ji1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtRjU2JS1JKG1mZW5jZWRHRjA2Iy1GNTYmRjctSSNtbkdGMDYjUSIxRigtRjg2I1EnJnBsdXM7RigtSSNtaUdGMDYjUSJjRigtRjg2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZMNiNRI1oxRigtSSZfSG9sZEdGMDYjNyMtRi82JEY9LUZWNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwmIiIiISIiSSJjR0YoRlxvSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240ODQxNzA1MTUyR0YoRkgtRi82JC1GNTYnLUZFNiNRIjJGKEZPRktGTy1GTDYjUSNaMkYoLUZWNiM3Iy1GLzYkRmZvLUZWNiM3Iy1GaW42JCwkKiYiIiNGXG9GXm9GXG9GXG9JI1oyRzYjL0Zib0ktX240NzQ2MjI2MDE2R0YoLUZWNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyQ3JDcjRlxvLCZGXG9GXG9GXm9GXW83JDcjRmpwRmhwRmFx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMTBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIzEwRidGQUZicEZlcEZBRkFGZ3BGanBGYm8tRmpxNiRRIjFGJ0ZBRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzY2LUYjNiZGXXItRj42LVEoJm1pbnVzO0YnRkFGQ0ZGRkhGSkZMRk5GUC9GU1EsMC4yMjIyMjIyZW1GJy9GVkZdcy1GIzYmLUZqcTYkUSIzRidGQS1GPjYtUTEmSW52aXNpYmxlVGltZXM7RidGQUZDRkZGSEZKRkxGTkZQRlJGVS1GLzYlUSJjRidGMkY1RkFGQUZiby1GIzYmRl1yRmlyRmdzRkFGYm9GanNGYm8tRiM2JkZncy1GPjYtUScmcGx1cztGJ0ZBRkNGRkZIRkpGTEZORlBGXHNGXnNGXXJGQUZiby1GIzYmLUZqcTYkUSIyRidGQUZpci1GIzYmRmN0RmRzRmdzRkFGQUZib0ZjdEZiby1GIzYmRmFzRmlyRmdzRkFGYm8tRiM2Ji1GanE2JFEiNEYnRkFGaXJGZnRGQUZib0ZcdUZicEZlcEZBRkEvRmhwUScmbHNxYjtGJy9GW3FRJyZyc3FiO0YnRkE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjEwRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNSIiIjcrLCZGRkZGKiYiIiRGRkkiY0dGKEZGISIiLCZGRkZGRktGTEZNLCZGS0ZGRkZGRiwmIiIjRkYqJkZQRkZGS0ZGRkxGUCwmRkpGRkZLRkwsJiIiJUZGRlFGTEZUNyRGOkZH</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIzExRidGQUZicEZlcEZBRkFGZ3BGanBGYm8tRmpxNiRRIjFGJ0ZBRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzY2LUYjNiZGXXItRj42LVEoJm1pbnVzO0YnRkFGQ0ZGRkhGSkZMRk5GUC9GU1EsMC4yMjIyMjIyZW1GJy9GVkZdcy1GLzYlUSJjRidGMkY1RkFGYm8tRiM2JkZfcy1GPjYtUScmcGx1cztGJ0ZBRkNGRkZIRkpGTEZORlBGXHNGXnNGXXJGQUZib0Zic0Ziby1GIzYmLUYjNiYtRmpxNiRRIjNGJ0ZBLUY+Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVRl9zRkFGZHNGXXJGQUZiby1GanE2JFEiMkYnRkFGYm8tRiM2Ji1GIzYmRmF0Rl50Rl9zRkFGZHNGYXRGQUZiby1GIzYmRl9zRmRzRlt0RkFGYm8tRmpxNiRRIjRGJ0ZBRmJvLUYjNiZGZnRGZHNGanRGQUZicEZlcEZBRkEvRmhwUScmbHNxYjtGJy9GW3FRJyZyc3FiO0YnRkE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjExRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNiIiIjcrLCZGRkZGSSJjR0YoISIiLCZGSUZGRkZGRkZLLCYqJiIiJEZGRklGRkZGRkZGRiIiIywmKiZGT0ZGRklGRkZGRk9GRiwmRklGRkZORkYiIiUsJkZRRkZGU0ZGNyRGOkZH</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Ky1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGLzYjUSRGMDFGKC1JJl9Ib2xkR0YvNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIqIiIiLUYuNiQtRjQ2I1EjWjFGKC1GODYjNyMtRjw2IzckRj83IzckNyNGR0ZHLCZGSCEiIiomIiIjRkctRi42JC1GNDYjUSNaMkYoLUY4NiM3Iy1GPDYjNyRGPzcjNyQ3I0ZZRkdGR0ZHLUYuNiQtRjQ2I1EkRTAxRigtRjg2IzcjLUY8NiM3JEY/NyM3JDcjIiIkRkctRi42JC1GNDYjUSRFMTBGKC1GODYjNyMtRjw2IzckRj83IzckNyMiIiVGRy1GLjYkLUY0NiNRJEUxMUYoLUY4NiM3Iy1GPDYjNyRGPzcjNyQ3IyIiJkZHLUYuNiQtRjQ2I1EkRTIxRigtRjg2IzcjLUY8NiM3JEY/NyM3JDcjIiInRkctRi42JC1GNDYjUSRFMzFGKC1GODYjNyMtRjw2IzckRj83IzckNyMiIihGRy1GLjYkLUY0NiNRJEUzMkYoLUY4NiM3Iy1GPDYjNyRGPzcjNyQ3IyIiKUZHNyM3K0Y7RlAsJkZQRlcqJkZZRkdGXG9GR0ZHRmpvRmlwRmhxRmdyRmZzRmV0</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYoLUYjNiQtRiw2Ji1GLzYlUSN0MkYnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRltvLUYvNiVRJEUzMUYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGam5GXG8tSShtZmVuY2VkR0YkNiQtRiw2KEZaLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGam4vRlFRLDAuMzMzMzMzM2VtRidGXW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmNwRmZwRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlxxLUYjNiQtRiw2Ji1GLzYlUSR0MTNGJ0YyRjVGZ24tRi82JVEkRjAxRidGMkY1RjwtRiw2KEZib0Zlby1GaW82JC1GLDYoRmJxRl1wRmVxRmNwRmZwRjxGPEZjcEZmcEY8RmhwLUYjNiQtRi82JVEkRjEwRidGMkY1LUYsNihGYm9GZW8tRmlvNiQtRiw2JkZgckZjcEZmcEY8RjxGY3BGZnBGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmVvLUZpbzYkLUYsNiYtRmlvNiYtRiw2KC1GaW82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGXXAtRi82JVEkYWxnRidGMkY1Rl1wLUZpbzYmLUYsNiYtRi82JVEhRidGMkY1RmNwRmZwRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZjcEZmcEY8RjxGaHRGW3VGXXAtRmlvNiYtRiw2Ki1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtSSNtbkdGJDYkUSI3RidGPEZjcEZmcEY8RjxGaHRGW3VGXXBGWkZjcEZmcEY8RjxGaHRGW3VGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUZbdjYkUSI5RidGPEZjcEZmcEY8RjxGaHRGW3VGXXBGYnFGY3BGZnBGPEY8Rmh0Rlt1Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1GW3Y2JFEjMTBGJ0Y8RmNwRmZwRjxGPEZodEZbdUZdcC1GW3Y2JFEiMUYnRjxGY3BGZnBGPEY8Rmh0Rlt1RmNwRmZwRjxGPEZodEZbdUZjcEZmcEY8RjxGaHRGW3VGY3BGZnBGPEY8RmNwRmZwRjxGPEZpcg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMUdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNictRi82JC1GNTYlLUkjbWlHRjA2I1EjdDJGKC1JI21vR0YwNiNRMSZJbnZpc2libGVUaW1lcztGKC1GPDYjUSRFMzFGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRkc2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSN0MkdGKEkkRTMxRzYjL0knX2xvY2FsR0YmSS1fbjQ4ODUzMjk2OTZHRigtRkA2I1EnJnBsdXM7RigtRi82JC1GNTYlLUY8NiNRJHQxM0YoRj8tRjw2I1EkRjAxRigtRkc2IzcjLUYvNiRGZ24tRkc2IzcjLUZQNiRJJHQxM0dGKEkkRjAxRzYjL0ZWSS1fbjQ4ODUzMTY1MTJHRihGWC1GLzYkLUY8NiNRJEYxMEYoLUZHNiM3Iy1GLzYkRmBwLUZHNiM3Iy1GUDYjSSRGMTBHNiMvRlZJLV9uNDg4NTE3MjM1MkdGKC1GRzYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjclNyQ3IyIiKEZSNyQ3IyIiKkZpbzckNyMiIzUiIiJGY3E=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYoLUYjNiQtRiw2Ji1GLzYlUSV0bTEzRidGMkY1LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGW28tRi82JVEkRTAxRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZqbkZcby1JKG1mZW5jZWRHRiQ2JC1GLDYoRlotRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zqbi9GUVEsMC4zMzMzMzMzZW1GJ0Zdby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGY3BGZnBGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXHEtRiM2JC1GLDYmLUYvNiVRJHRtMkYnRjJGNUZnbi1GLzYlUSRFMzJGJ0YyRjVGPC1GLDYoRmJvRmVvLUZpbzYkLUYsNihGYnFGXXBGZXFGY3BGZnBGPEY8RmNwRmZwRjxGaHAtRiM2JC1GLzYlUSRGMTFGJ0YyRjUtRiw2KEZib0Zlby1GaW82JC1GLDYmRmByRmNwRmZwRjxGPEZjcEZmcEY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGZW8tRmlvNiQtRiw2Ji1GaW82Ji1GLDYoLUZpbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZdcC1GLzYlUSRhbGdGJ0YyRjVGXXAtRmlvNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGY3BGZnBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNwRmZwRjxGPEZodEZbdUZdcC1GaW82Ji1GLDYqLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1JI21uR0YkNiRRIjNGJ0Y8RmNwRmZwRjxGPEZodEZbdUZdcEZaRmNwRmZwRjxGPEZodEZbdUZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtRlt2NiRRIjhGJ0Y8RmNwRmZwRjxGPEZodEZbdUZdcEZicUZjcEZmcEY8RjxGaHRGW3VGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUZbdjYkUSMxMUYnRjxGY3BGZnBGPEY8Rmh0Rlt1Rl1wLUZbdjYkUSIxRidGPEZjcEZmcEY8RjxGaHRGW3VGY3BGZnBGPEY8Rmh0Rlt1RmNwRmZwRjxGPEZodEZbdUZjcEZmcEY8RjxGY3BGZnBGPEY8Rmly">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMkdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNictRi82JC1GNTYlLUkjbWlHRjA2I1EldG0xM0YoLUkjbW9HRjA2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY8NiNRJEUwMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GRzYjNyMtSStfREdwcm9kdWN0R0YoNiRJJXRtMTNHRihJJEUwMUc2Iy9JJ19sb2NhbEdGJkktX240ODg0ODcxOTY4R0YoLUZANiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GPDYjUSR0bTJGKEY/LUY8NiNRJEUzMkYoLUZHNiM3Iy1GLzYkRmduLUZHNiM3Iy1GUDYkSSR0bTJHRihJJEUzMkc2Iy9GVkktX240ODg0ODU4OTEyR0YoRlgtRi82JC1GPDYjUSRGMTFGKC1GRzYjNyMtRi82JEZgcC1GRzYjNyMtRlA2I0kkRjExRzYjL0ZWSS1fbjQ4ODQ4NDU3OTJHRigtRkc2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiRGUjckNyMiIilGaW83JDcjIiM2IiIiRmNx</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2814" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">LieBracket(X1,X2); # Product of two parameters above is zero
X3:=F21:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYrLUYtNiQtRjM2Jy1JI21pR0YuNiNRJHQxM0YoLUkjbW9HRi42I1ExJkludmlzaWJsZVRpbWVzO0YoLUY6NiNRJXRtMTNGKEY9LUY6NiNRI1oxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY3LUZINiM3Iy1JK19ER3Byb2R1Y3RHRig2JComSSR0MTNHRigiIiJJJXRtMTNHRihGVUkjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg4NDE3Njg2NEdGKC1GPjYjUSgmbWludXM7RigtRi02JC1GMzYpLUkjbW5HRi42I1EiMkYoRj1GOUY9RkFGPS1GOjYjUSNaMkYoLUZINiM3Iy1GLTYkRltvLUZINiM3Iy1GUTYkLCQqKCIiI0ZVRlRGVUZWRlVGVUkjWjJHNiMvRlpJLV9uNDg4NDE1OTY4MEdGKC1GPjYjUScmcGx1cztGKC1GLTYkLUYzNidGOUY9LUY6NiNRJHRtMkYoRj0tRjo2I1EkRTMxRigtRkg2IzcjLUYtNiRGanAtRkg2IzcjLUZRNiQqJkZURlVJJHRtMkdGKEZVSSRFMzFHNiMvRlpJLV9uNDg4NDE0MzgwOEdGKEZmbi1GLTYkLUYzNictRjo2I1EjdDJGKEY9RkFGPS1GOjYjUSRFMzJGKC1GSDYjNyMtRi02JEZkci1GSDYjNyMtRlE2JComSSN0MkdGKEZVRlZGVUkkRTMyRzYjL0ZaSS1fbjQ4ODQxMjU5ODRHRihGZm4tRi02JC1GMzYlRl1vRj0tRjo2I1EkRjIxRigtRkg2IzcjLUYtNiRGXnQtRkg2IzcjLUZRNiRGYHBJJEYyMUc2Iy9GWkktX240ODgzODY2NDk2R0YoLUZINiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyc3JDcjRlVGUzckNyNGYHAsJEZfcCEiIjckNyMiIihGXHI3JDcjIiIpLCRGZnNGYnY3JDcjIiM3ISIjRmN1</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X4:=LieBracket(1/3*X1,X3);
X5:=LieBracket(-1/3*X2,X3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYnLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZaLUYjNiQtSSZtZnJhY0dGJDYoLUYsNiYtRi82JVEjdDJGJ0YyRjUtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZkby1GLzYlUSRFMTBGJ0YyRjVGPC1JI21uR0YkNiRRIjNGJ0Y8LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0ZALUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGY29GZW8tSShtZmVuY2VkR0YkNiQtRiw2KC1GLDYoLUZpbjYoLUZqbzYkRl9wRjxGaW9GXXBGYHBGY3BGZXBGYG8tRiw2JEZdb0Y8LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjwtRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zjby9GUVEsMC4zMzMzMzMzZW1GJ0Zmb0ZcckZfckY8RjxGXHJGX3JGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGWUZlbi1GIzYkLUYvNiVRJEYzMUYnRjJGNS1GLDYoRmlwRlxxLUZgcTYkLUYsNiZGXHNGXHJGX3JGPEY8RlxyRl9yRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZccS1GYHE2JC1GLDYmLUZgcTYmLUYsNigtRmBxNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRmFyLUYvNiVRJGFsZ0YnRjJGNUZhci1GYHE2Ji1GLDYmLUYvNiVRIUYnRjJGNUZcckZfckY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXHJGX3JGPEY8RmR1Rmd1RmFyLUZgcTYmLUYsNigtRmBxNiYtRiw2KC1GYHE2Ji1GLDYmLUZqbzYkUSI0RidGPEZcckZfckY8RjxGZHVGZ3VGYXItRiw2J0ZWRmRxRlxyRl9yRjxGXHJGX3JGPEY8RmR1Rmd1RmFyLUZgcTYmLUYsNigtRmBxNiYtRiw2Ji1Gam82JFEjMTNGJ0Y8RlxyRl9yRjxGPEZkdUZndUZhckZocUZcckZfckY8RjxGZHVGZ3VGXHJGX3JGPEY8RmR1Rmd1RlxyRl9yRjxGPEZkdUZndUZcckZfckY8RjxGXHJGX3JGPEY8RmVz">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYNEdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiYtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1GLzYkLUkmbWZyYWNHRjA2JC1GNTYlLUkjbWlHRjA2I1EjdDJGKC1GODYjUTEmSW52aXNpYmxlVGltZXM7RigtRkM2I1EkRTEwRigtSSNtbkdGMDYjUSIzRigtSSZfSG9sZEdGMDYjNyMtRi82JEY9LUZRNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwkKiYjIiIiIiIkRmluSSN0MkdGKEZpbkZpbkkkRTEwRzYjL0knX2xvY2FsR0YmSS1fbjQ4ODMxNjA1NzZHRigtRjg2I1EnJnBsdXM7RigtRi82JC1GQzYjUSRGMzFGKC1GUTYjNyMtRi82JEZmby1GUTYjNyMtRlo2I0kkRjMxRzYjL0Zfb0ktX240ODgzMTQwODAwR0YoLUZRNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyQ3JDcjIiIlLCRGZ24hIiI3JDcjIiM4RmluRmlw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYnLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZaLUYjNiQtSSZtZnJhY0dGJDYoLUYsNiYtRi82JVEkdG0yRidGMkY1LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGZG8tRi82JVEkRTExRidGMkY1RjwtSSNtbkdGJDYkUSIzRidGPC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGQC1GLDYoLUYvNiVRK19ER3Byb2R1Y3RGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLRmNvRmVvLUkobWZlbmNlZEdGJDYkLUYsNigtRiw2KC1GaW42KC1Gam82JEZfcEY8RmlvRl1wRmBwRmNwRmVwRmBvLUYsNiRGXW9GPC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8LUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGY28vRlFRLDAuMzMzMzMzM2VtRidGZm9GXHJGX3JGPEY8RlxyRl9yRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW4tRiM2JC1GLzYlUSRGMzJGJ0YyRjUtRiw2KEZpcEZccS1GYHE2JC1GLDYmRlxzRlxyRl9yRjxGPEZcckZfckY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGXHEtRmBxNiQtRiw2Ji1GYHE2Ji1GLDYoLUZgcTYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0Zhci1GLzYlUSRhbGdGJ0YyRjVGYXItRmBxNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGXHJGX3JGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlxyRl9yRjxGPEZkdUZndUZhci1GYHE2Ji1GLDYoLUZgcTYmLUYsNigtRmBxNiYtRiw2Ji1Gam82JFEiNUYnRjxGXHJGX3JGPEY8RmR1Rmd1RmFyLUYsNidGVkZkcUZcckZfckY8RlxyRl9yRjxGPEZkdUZndUZhci1GYHE2Ji1GLDYoLUZgcTYmLUYsNiYtRmpvNiRRIzE0RidGPEZcckZfckY8RjxGZHVGZ3VGYXJGaHFGXHJGX3JGPEY8RmR1Rmd1RlxyRl9yRjxGPEZkdUZndUZcckZfckY8RjxGZHVGZ3VGXHJGX3JGPEY8RlxyRl9yRjxGPEZlcw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYNUdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiYtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1GLzYkLUkmbWZyYWNHRjA2JC1GNTYlLUkjbWlHRjA2I1EkdG0yRigtRjg2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZDNiNRJEUxMUYoLUkjbW5HRjA2I1EiM0YoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GUTYjNyMtSStfREdwcm9kdWN0R0YoNiQsJComIyIiIiIiJEZpbkkkdG0yR0YoRmluRmluSSRFMTFHNiMvSSdfbG9jYWxHRiZJLV9uNDg4Mjg0NjQ2NEdGKC1GODYjUScmcGx1cztGKC1GLzYkLUZDNiNRJEYzMkYoLUZRNiM3Iy1GLzYkRmZvLUZRNiM3Iy1GWjYjSSRGMzJHNiMvRl9vSS1fbjQ4ODI4MzQ4NDhHRigtRlE2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIiYsJEZnbiEiIjckNyMiIzlGaW5GaXA=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2817" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">LieBracket(X1,X4); # in f0 if c=2
LieBracket(X2,X5); # in f0 if c=-2</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtRiM2JC1JJm1mcmFjR0YkNigtRiw2KC1JI21uR0YkNiRRIjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGOS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZRLUkjbWlHRiQ2JVEjdDJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOlEnaXRhbGljRidGPC1GVTYlUSNaMUYnRlhGZW5GOS1GNjYkUSIzRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYm8vJSliZXZlbGxlZEdGQi1GLDYoLUZVNiVRK19ER3Byb2R1Y3RGJ0ZYRmVuLUY9Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGQEZDRkVGR0ZJRktGTUZPRlItSShtZmVuY2VkR0YkNiQtRiw2KC1GLDYoLUYxNihGNUZqbkZdb0Zgb0Zjb0Zlb0Y8LUYsNiRGVEY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRjktRj02LVEiLEYnRjlGQC9GREZaRkVGR0ZJRktGTUZPL0ZTUSwwLjMzMzMzMzNlbUYnRmduRmpwRl1xRjlGOUZqcEZdcUY5LUY9Ni1RKCZtaW51cztGJ0Y5RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGaXEtRiM2JC1GLDYoLUY2NiRRIjJGJ0Y5RjxGVEY8LUZVNiVRI1oyRidGWEZlbkY5LUYsNihGaW9GXHAtRmBwNiQtRiw2KC1GLDYmRl9yRjxGVEY5Rl9xRmJyRmpwRl1xRjlGOUZqcEZdcUY5RmVxLUYjNiQtRiw2Ji1GVTYlUSR0MTNGJ0ZYRmVuRjwtRlU2JVEkRjMyRidGWEZlbkY5LUYsNihGaW9GXHAtRmBwNiQtRiw2KEZhc0ZfcUZkc0ZqcEZdcUY5RjlGanBGXXFGOUY5LUYsNigtRlU2JVEkX0RHRidGWEZlbkZccC1GYHA2JC1GLDYmLUZgcDYmLUYsNigtRmBwNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRl9xLUZVNiVRJGFsZ0YnRlhGZW5GX3EtRmBwNiYtRiw2Ji1GVTYlUSFGJ0ZYRmVuRmpwRl1xRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZqcEZdcUY5RjlGXHZGX3ZGX3EtRmBwNiYtRiw2Ki1GYHA2Ji1GLDYoLUZgcDYmLUYsNiYtRjY2JEZfb0Y5RmpwRl1xRjlGOUZcdkZfdkZfcUZkcEZqcEZdcUY5RjlGXHZGX3ZGX3EtRmBwNiYtRiw2KC1GYHA2Ji1GLDYmRl9yRmpwRl1xRjlGOUZcdkZfdkZfcS1GLDYnLUY9Ni1RKiZ1bWludXMwO0YnRjlGQEZDRkVGR0ZJRktGTUZocUZqcUZbc0ZqcEZdcUY5RmpwRl1xRjlGOUZcdkZfdkZfcS1GYHA2Ji1GLDYoLUZgcDYmLUYsNiYtRjY2JFEjMTRGJ0Y5RmpwRl1xRjlGOUZcdkZfdkZfcS1GLDYnRmp3RmFzRmpwRl1xRjlGanBGXXFGOUY5Rlx2Rl92RmpwRl1xRjlGOUZcdkZfdkZqcEZdcUY5RjlGXHZGX3ZGanBGXXFGOUY5RmpwRl1xRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYnLUYtNiQtSSZtZnJhY0dGLjYkLUYzNictSSNtbkdGLjYjUSI1RigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGLjYjUSN0MkYoRkAtRkU2I1EjWjFGKC1GPTYjUSIzRigtSSZfSG9sZEdGLjYjNyMtRi02JEY3LUZPNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwkKiYjIiImIiIkIiIiSSN0MkdGKEZpbkZpbkkjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg4MjUyNjQzMkdGKC1GQTYjUSgmbWludXM7RigtRi02JC1GMzYnLUY9NiNRIjJGKEZARkRGQC1GRTYjUSNaMkYoLUZPNiM3Iy1GLTYkRmVvLUZPNiM3Iy1GWDYkLCQqJiIiI0ZpbkZqbkZpbkZpbkkjWjJHNiMvRl5vSS1fbjQ4ODI1MTQ4NDhHRihGYG8tRi02JC1GMzYlLUZFNiNRJHQxM0YoRkAtRkU2I1EkRjMyRigtRk82IzcjLUYtNiRGYHEtRk82IzcjLUZYNiRJJHQxM0dGKEkkRjMyRzYjL0Zeb0ktX240ODgyMDkwMTEyR0YoLUZPNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjRmluRlo3JDcjRmlwLCRGaHAhIiI3JDcjIiM5LCRGYnJGaHNGaXI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYoLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1JJm1mcmFjR0YuNiQtRjM2JS1JI21pR0YuNiNRJHRtMkYoLUY2NiNRMSZJbnZpc2libGVUaW1lcztGKC1GQTYjUSNaMUYoLUkjbW5HRi42I1EiM0YoLUkmX0hvbGRHRi42IzcjLUYtNiRGOy1GTzYjNyMtSStfREdwcm9kdWN0R0YoNiQsJComIyIiIiIiJEZnbkkkdG0yR0YoRmduRmduSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240ODgxNjczODg4R0YoLUY2NiNRJyZwbHVzO0YoLUYtNiQtRjM2Jy1GSzYjUSIyRihGREZARkQtRkE2I1EjWjJGKC1GTzYjNyMtRi02JEZkby1GTzYjNyMtRlg2JCwkKiYiIiNGZ25GaW5GZ25GZ25JI1oyRzYjL0Zdb0ktX240ODgxNjU0MDQ4R0YoLUY2NiNRKCZtaW51cztGKC1GLTYkLUYzNiUtRkE2I1EldG0xM0YoRkQtRkE2I1EkRjMxRigtRk82IzcjLUYtNiRGYnEtRk82IzcjLUZYNiRJJXRtMTNHRihJJEYzMUc2Iy9GXW9JLV9uNDg4MTY0MzAwOEdGKC1GTzYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjclNyQ3I0ZnbiwkRmVuISIiNyQ3I0ZocEZmcDckNyMiIzgsJEZkckZoc0Zbcw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2830" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">eval(S,c=2);  # Must have a2=0
eval(S,c=-2); # Must have am2=0</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUkjbWlHRiQ2JVEjWjFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRictRiw2KC1GTDYlUStfREdwcm9kdWN0RidGT0ZSLUYvNi1RMCZBcHBseUZ1bmN0aW9uO0YnRjJGNUY4RjpGPEY+RkBGQi9GRVEmMC4wZW1GJy9GSEZnbi1JKG1mZW5jZWRHRiQ2JC1GLDYmRksvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjdGMkYyRl5vRmFvRjItRi82LVEnJnBsdXM7RidGMkY1RjhGOkY8Rj5GQEZCRkRGRy1GIzYkLUYsNiYtSSNtbkdGJDYkUSI0RidGMi1GLzYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCRmZuRmhuLUZMNiVRI1oyRidGT0ZSRjItRiw2KEZWRlktRmpuNiQtRiw2KEZqby1GLzYtUSIsRidGMkY1L0Y5RlFGOkY8Rj5GQEZCRmZuL0ZIUSwwLjMzMzMzMzNlbUYnRmFwRl5vRmFvRjJGMkZeb0Zhb0YyRjItRiw2KC1GTDYlUSRfREdGJ0ZPRlJGWS1Gam42JC1GLDYmLUZqbjYmLUYsNigtRmpuNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRmpwLUZMNiVRJGFsZ0YnRk9GUkZqcC1Gam42Ji1GLDYmLUZMNiVRIUYnRk9GUkZeb0Zhb0YyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXm9GYW9GMkYyRl9zRmJzRmpwLUZqbjYmLUYsNigtRmpuNiYtRiw2KC1Gam42Ji1GLDYmLUZbcDYkUSIxRidGMkZeb0Zhb0YyRjJGX3NGYnNGanAtRiw2JUYuRmF0RjJGXm9GYW9GMkYyRl9zRmJzRmpwLUZqbjYmLUYsNigtRmpuNiYtRiw2Ji1GW3A2JFEiMkYnRjJGXm9GYW9GMkYyRl9zRmJzRmpwRmpvRl5vRmFvRjJGMkZfc0Zic0Zeb0Zhb0YyRjJGX3NGYnNGXm9GYW9GMkYyRl9zRmJzRl5vRmFvRjJGMkZeb0Zhb0Yy">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1JI21pR0YuNiNRI1oxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY7LUZANiM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg4MTA4MjYyNEdGKC1GNjYjUScmcGx1cztGKC1GLTYkLUYzNiUtSSNtbkdGLjYjUSI0RigtRjY2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY8NiNRI1oyRigtRkA2IzcjLUYtNiRGVS1GQDYjNyMtRkk2JCIiJUkjWjJHNiMvRk5JLV9uNDg4MTA3OTg0MEdGKC1GQDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3IyIiIiEiIjckNyMiIiNGZW9GXHA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1GLDYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y2LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSNtaUdGJDYlUSNaMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y3USdpdGFsaWNGJ0Y2LUYsNigtRlI2JVErX0RHcHJvZHVjdEYnRlVGWC1GOjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y2Rj1GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYkLUYsNihGMi1GOjYtUSIsRidGNkY9L0ZBRldGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGUS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y2RjZGZ29Gam9GNi1GOjYtUSgmbWludXM7RidGNkY9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmBwLUYjNiQtRiw2Ji1GMzYkUSI0RidGNkY5LUZSNiVRI1oyRidGVUZYRjYtRiw2KEZmbkZpbi1GXW82JC1GLDYoRmZwRmFvRmlwRmdvRmpvRjZGNkZnb0Zqb0Y2RjYtRiw2KC1GUjYlUSRfREdGJ0ZVRlhGaW4tRl1vNiQtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0Zhby1GUjYlUSRhbGdGJ0ZVRlhGYW8tRl1vNiYtRiw2Ji1GUjYlUSFGJ0ZVRlhGZ29Gam9GNkY2LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvRmpvRjZGNkZhc0Zkc0Zhby1GXW82Ji1GLDYoLUZdbzYmLUYsNigtRl1vNiYtRiw2Ji1GMzYkUSIxRidGNkZnb0Zqb0Y2RjZGYXNGZHNGYW9GMkZnb0Zqb0Y2RjZGYXNGZHNGYW8tRl1vNiYtRiw2KC1GXW82Ji1GLDYmLUYzNiRRIjJGJ0Y2RmdvRmpvRjZGNkZhc0Zkc0Zhby1GLDYlLUY6Ni1RKiZ1bWludXMwO0YnRjZGPUZARkJGREZGRkhGSkZfcEZhcEZmcEY2RmdvRmpvRjZGNkZhc0Zkc0Znb0Zqb0Y2RjZGYXNGZHNGZ29Gam9GNkY2RmFzRmRzRmdvRmpvRjZGNkZnb0Zqb0Y2">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2JS1JI21uR0YuNiNRIjNGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRI1oxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY3LUZGNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCIiJEkjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg4MTAzODk3NkdGKC1GPjYjUSgmbWludXM7RigtRi02JC1GMzYlLUY6NiNRIjRGKEY9LUZCNiNRI1oyRigtRkY2IzcjLUYtNiRGZm4tRkY2IzcjLUZPNiQiIiVJI1oyRzYjL0ZVSS1fbjQ4ODEwMjM0ODhHRigtRkY2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIiJGUTckNyMiIiMhIiVGX3A=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2825" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">fmb:=DGsimplify(eval([X1,X2,X3,X4,X5],[t2=0,tm2=0]));
X1,X2,X3,X4,X5:=op(fmb):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRmbWJHRig3Jy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YxNiUtRjA2JC1GNjYlLUkjbWlHRjE2I1EkdDEzRigtSSNtb0dGMTYjUTEmSW52aXNpYmxlVGltZXM7RigtRj02I1EkRjAxRigtSSZfSG9sZEdGMTYjNyMtRjA2JEY6LUZINiM3Iy1JK19ER3Byb2R1Y3RHRig2JEkkdDEzR0YoSSRGMDFHNiMvSSdfbG9jYWxHRiZJLV9uNDg4MDYxMTkzNkdGKC1GQTYjUScmcGx1cztGKC1GMDYkLUY9NiNRJEYxMEYoLUZINiM3Iy1GMDYkRmhuLUZINiM3Iy1GUTYjSSRGMTBHNiMvRldJLV9uNDg4MDEwMzEwNEdGKC1GSDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3IyIiKkZTNyQ3IyIjNSIiIi1GMDYkLUY2NiUtRjA2JC1GNjYlLUY9NiNRJXRtMTNGKEZALUY9NiNRJEUwMUYoLUZINiM3Iy1GMDYkRmJxLUZINiM3Iy1GUTYkSSV0bTEzR0YoSSRFMDFHNiMvRldJLV9uNDg4MDA2NTA1NkdGKEZZLUYwNiQtRj02I1EkRjExRigtRkg2IzcjLUYwNiRGW3MtRkg2IzcjLUZRNiNJJEYxMUc2Iy9GV0ktX240ODgwMDYwMDMyR0YoLUZINiM3Iy1GXXA2IzckRmBwNyQ3JDcjIiIkRmRyNyQ3IyIjNkZbcS1GMDYkLUY9NiNRJEYyMUYoLUZINiM3Iy1GXXA2IzckRmBwNyM3JDcjIiM3RltxLUYwNiQtRj02I1EkRjMxRigtRkg2IzcjLUZdcDYjNyRGYHA3IzckNyMiIzhGW3EtRjA2JC1GPTYjUSRGMzJGKC1GSDYjNyMtRl1wNiM3JEZgcDcjNyQ3IyIjOUZbcTcjNydGXHBGX3RGYXVGYHZGX3c=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2822" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">EV(S,[F21,F11,F10]); # Distinct S-eigenvalues, so must have E=&lt;F21 mod f0&gt;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFErJnVtaW51czA7MkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNictRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlYtSSNtaUdGJDYlUSJjRicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnLUY2Ni1RKCZtaW51cztGJ0YyRjlGVEY/RkFGQ0ZFRkdGVUZXLUYvNiRRIjFGJ0YyRjJGNS1GLDYnRlFGXW8tRjY2LVEnJnBsdXM7RidGMkY5RlRGP0ZBRkNGRUZHRlVGV0ZYRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyUhIiMsJkkiY0c2IiEiIiIiIkYnLCZGKEYnRiVGKA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2776" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># If dim(f0)=1, then there is an inclusion into the M9 model.

# Suppose now that dim(f0)=2.

defEV(S,F01,gpb);
N:=evalDG(F01+nm13*E11);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiYtSSNtaUdGJDYlUSJjRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEnJnBsdXM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlEtSSNtbkdGJDYkUSIxRidGPkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2Ji1GLDYmLUZVNiRRIjNGJ0Y+LUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GZm4vRlNGZ25GMEY+RjpGVEY+RlgtRiw2Ji1GLDYmLUZVNiRRIjJGJ0Y+RmFvRjBGPkY6RmlvRj5GWC1GLDYmRjBGOkZeb0Y+RlgtRiw2JkZcb0Y6Rl5vRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NycsJkkiY0c2IiIiIkYmRiYsJiomIiIkRiZGJEYmRiZGJkYmLCYqJiIiI0YmRiRGJkYmRixGJiwmRiRGJkYpRiYsJkYoRiZGKUYm</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJORicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNiYtRiM2JC1GLDYmLUYvNiVRJW5tMTNGJ0YyRjUtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZbby1GLzYlUSRFMTFGJ0YyRjVGPC1GLDYoLUYvNiVRK19ER3Byb2R1Y3RGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLRmpuRlxvLUkobWZlbmNlZEdGJDYkLUYsNihGWi1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmpuL0ZRUSwwLjMzMzMzMzNlbUYnRl1vLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPEZjcEZmcEY8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZccS1GIzYkLUYvNiVRJEYwMUYnRjJGNS1GLDYoRmJvRmVvLUZpbzYkLUYsNiZGYHFGY3BGZnBGPEY8RmNwRmZwRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZlby1GaW82JC1GLDYmLUZpbzYmLUYsNigtRmlvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRl1wLUYvNiVRJGFsZ0YnRjJGNUZdcC1GaW82Ji1GLDYmLUYvNiVRIUYnRjJGNUZjcEZmcEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGZnBGPEY8RmhzRlt0Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUkjbW5HRiQ2JFEiNUYnRjxGY3BGZnBGPEY8RmhzRlt0Rl1wRlpGY3BGZnBGPEY8RmhzRlt0Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1GW3U2JFEiOUYnRjxGY3BGZnBGPEY8RmhzRlt0Rl1wLUZbdTYkUSIxRidGPEZjcEZmcEY8RjxGaHNGW3RGY3BGZnBGPEY8RmhzRlt0RmNwRmZwRjxGPEZoc0ZbdEZjcEZmcEY8RjxGY3BGZnBGPEY8Rmlx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJOR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2JS1GLzYkLUY1NiUtSSNtaUdGMDYjUSVubTEzRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRjw2I1EkRTExRigtSSZfSG9sZEdGMDYjNyMtRi82JEY5LUZHNiM3Iy1JK19ER3Byb2R1Y3RHRig2JEklbm0xM0dGKEkkRTExRzYjL0knX2xvY2FsR0YmSS1fbjQ4NzM0Mjg5MjhHRigtRkA2I1EnJnBsdXM7RigtRi82JC1GPDYjUSRGMDFGKC1GRzYjNyMtRi82JEZnbi1GRzYjNyMtRlA2I0kkRjAxRzYjL0ZWSS1fbjQ4NzM0MTU4NzJHRigtRkc2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIiZGUjckNyMiIioiIiJGam8=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2826" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">evalDG(LieBracket(N,X1)-X2); # am13=-3*bm13
evalDG(LieBracket(N,X2));
DGsimplify(eval(%,tm13=-3*nm13));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNiYtSShtZmVuY2VkR0YkNiQtRiw2Ji1JI21pR0YkNiVRJXRtMTNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRictRi82LVEnJnBsdXM7RidGMkY1RjhGOkY8Rj5GQEZCRkRGRy1GLDYmLUkjbW5HRiQ2JFEiM0YnRjItRi82LVExJkludmlzaWJsZVRpbWVzO0YnRjJGNUY4RjpGPEY+RkBGQi9GRVEmMC4wZW1GJy9GSEZiby1GUzYlUSVubTEzRidGVkZZRjJGMkYyRl5vLUZTNiVRJEUwMUYnRlZGWUYyLUYsNigtRlM2JVErX0RHcHJvZHVjdEYnRlZGWS1GLzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YyRjVGOEY6RjxGPkZARkJGYW9GY28tRk42JC1GLDYoLUYsNiZGUi1GLzYtUSIrRidGMkY1RjhGOkY8Rj5GQEZCRkRGR0ZobkYyLUYvNi1RIixGJ0YyRjUvRjlGWEY6RjxGPkZARkJGYW8vRkhRLDAuMzMzMzMzM2VtRidGZ28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjdGMkYyRmFxRmRxRjJGZW4tRiM2JC1GLDYoRmRvRl5vLUZTNiVRJHQxM0YnRlZGWUZeby1GUzYlUSRFMTBGJ0ZWRllGMi1GLDYoRlxwRl9wLUZONiQtRiw2KC1GLDYmRmRvRl5vRmpxRjJGW3FGXXJGYXFGZHFGMkYyRmFxRmRxRjJGMi1GLDYoLUZTNiVRJF9ER0YnRlZGWUZfcC1GTjYkLUYsNiYtRk42Ji1GLDYoLUZONiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRltxLUZTNiVRJGFsZ0YnRlZGWUZbcS1GTjYmLUYsNiYtRlM2JVEhRidGVkZZRmFxRmRxRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhcUZkcUYyRjJGZ3RGanRGW3EtRk42Ji1GLDYoLUZONiYtRiw2KC1GTjYmLUYsNiZGam5GYXFGZHFGMkYyRmd0Rmp0RltxLUYsNidGLkZSLUYvNi1RKCZtaW51cztGJ0YyRjVGOEY6RjxGPkZARkJGREZHRmhuRjJGYXFGZHFGMkYyRmd0Rmp0RltxLUZONiYtRiw2KC1GTjYmLUYsNiYtRltvNiRRIjRGJ0YyRmFxRmRxRjJGMkZndEZqdEZbcUZmckZhcUZkcUYyRjJGZ3RGanRGYXFGZHFGMkYyRmd0Rmp0RmFxRmRxRjJGMkZndEZqdEZhcUZkcUYyRjJGYXFGZHFGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkobWZlbmNlZEdGLjYjLUYzNiUtSSNtaUdGLjYjUSV0bTEzRigtRjY2I1EnJnBsdXM7RigtRjM2JS1JI21uR0YuNiNRIjNGKC1GNjYjUTEmSW52aXNpYmxlVGltZXM7RigtRkM2I1Elbm0xM0YoRk8tRkM2I1EkRTAxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY7LUZZNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwmSSV0bTEzR0YoIiIiKiYiIiRGYG9JJW5tMTNHRihGYG9GYG9JJEUwMUc2Iy9JJ19sb2NhbEdGJkktX240ODczMTAyMDQ4R0YoRkYtRi02JC1GMzYnRlJGTy1GQzYjUSR0MTNGKEZPLUZDNiNRJEUxMEYoLUZZNiM3Iy1GLTYkRltwLUZZNiM3Iy1GXG82JComRmNvRmBvSSR0MTNHRihGYG9JJEUxMEc2Iy9GZ29JLV9uNDg3MzA4ODA2NEdGKC1GWTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3I0ZibywmRl9vISIiRmFvRmJyNyQ3IyIiJUZdcUZlcQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNiYtSShtZmVuY2VkR0YkNiQtRiw2J0YuLUkjbWlHRiQ2JVEldG0xM0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GLzYtUScmcGx1cztGJ0YyRjVGOEY6RjxGPkZARkJGREZHLUZTNiVRJW5tMTNGJ0ZWRllGMkYyLUYvNi1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjVGOEY6RjxGPkZARkIvRkVRJjAuMGVtRicvRkhGX28tRlM2JVEjWjFGJ0ZWRllGMi1GLDYoLUZTNiVRK19ER3Byb2R1Y3RGJ0ZWRlktRi82LVEwJkFwcGx5RnVuY3Rpb247RidGMkY1RjhGOkY8Rj5GQEZCRl5vRmBvLUZONiQtRiw2KC1GLDYnRi5GUi1GLzYtUSIrRidGMkY1RjhGOkY8Rj5GQEZCRkRGR0ZobkYyLUYvNi1RIixGJ0YyRjUvRjlGWEY6RjxGPkZARkJGXm8vRkhRLDAuMzMzMzMzM2VtRidGYW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjdGMkYyRltxRl5xRjJGZW4tRiM2JC1GLDYmLUZONiQtRiw2J0YuLUYsNiYtSSNtbkdGJDYkUSIyRidGMkZbb0ZSRjJGZW4tRiw2Ji1GW3I2JFEiM0YnRjJGW29GaG5GMkYyRjJGW28tRlM2JVEjWjJGJ0ZWRllGMi1GLDYoRmZvRmlvLUZONiQtRiw2KC1GLDYnRi5GaHFGYnBGXnJGMkZlcEZjckZbcUZecUYyRjJGW3FGXnFGMkYyLUYsNigtRlM2JVEkX0RHRidGVkZZRmlvLUZONiQtRiw2Ji1GTjYmLUYsNigtRk42Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGZXAtRlM2JVEkYWxnRidGVkZZRmVwLUZONiYtRiw2Ji1GUzYlUSFGJ0ZWRllGW3FGXnFGMkYyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRltxRl5xRjJGMkZddUZgdUZlcC1GTjYmLUYsNigtRk42Ji1GLDYoLUZONiYtRiw2Ji1GW3I2JFEiMUYnRjJGW3FGXnFGMkYyRl11RmB1RmVwLUYsNiZGUi1GLzYtUSgmbWludXM7RidGMkY1RjhGOkY8Rj5GQEZCRkRGR0ZobkYyRltxRl5xRjJGMkZddUZgdUZlcC1GTjYmLUYsNigtRk42Ji1GLDYmRmpxRltxRl5xRjJGMkZddUZgdUZlcEZcc0ZbcUZecUYyRjJGXXVGYHVGW3FGXnFGMkYyRl11RmB1RltxRl5xRjJGMkZddUZgdUZbcUZecUYyRjJGW3FGXnFGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkobWZlbmNlZEdGLjYjLUYzNiZGNS1JI21pR0YuNiNRJXRtMTNGKC1GNjYjUScmcGx1cztGKC1GQzYjUSVubTEzRigtRjY2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZDNiNRI1oxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY7LUZTNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwmSSV0bTEzR0YoISIiSSVubTEzR0YoIiIiSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240ODcyMzYxNTY4R0YoRkYtRi02JC1GMzYlLUY+NiMtRjM2JkY1LUYzNiUtSSNtbkdGLjYjUSIyRihGTEZCRkYtRjM2JS1GXXA2I1EiM0YoRkxGSUZMLUZDNiNRI1oyRigtRlM2IzcjLUYtNiRGZG8tRlM2IzcjLUZmbjYkLCYqJiIiI0Zcb0ZpbkZcb0ZqbiomIiIkRlxvRltvRlxvRlxvSSNaMkc2Iy9GYG9JLV9uNDg3MjM0NjQ2NEdGKC1GUzYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3I0ZcbywmRmluRlxvRltvRmpuNyQ3I0ZkcUZicUZdcg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNigtSSNtbkdGJDYkUSI0RidGMi1GLzYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCL0ZFUSYwLjBlbUYnL0ZIRlUtSSNtaUdGJDYlUSVubTEzRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnRlEtRlg2JVEjWjFGJ0ZlbkZobkYyLUYsNigtRlg2JVErX0RHcHJvZHVjdEYnRmVuRmhuLUYvNi1RMCZBcHBseUZ1bmN0aW9uO0YnRjJGNUY4RjpGPEY+RkBGQkZURlYtSShtZmVuY2VkR0YkNiQtRiw2KC1GLDYmRk1GUUZXRjItRi82LVEiLEYnRjJGNS9GOUZnbkY6RjxGPkZARkJGVC9GSFEsMC4zMzMzMzMzZW1GJ0Zqbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGN0YyRjJGYnBGZXBGMi1GLzYtUScmcGx1cztGJ0YyRjVGOEY6RjxGPkZARkJGREZHLUYjNiQtRiw2KC1GTjYkUSI5RidGMkZRRldGUS1GWDYlUSNaMkYnRmVuRmhuRjItRiw2KEZfb0Ziby1GZm82JC1GLDYoLUYsNiZGXnFGUUZXRjJGXHBGYXFGYnBGZXBGMkYyRmJwRmVwRjJGMi1GLDYoLUZYNiVRJF9ER0YnRmVuRmhuRmJvLUZmbzYkLUYsNiYtRmZvNiYtRiw2KC1GZm82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGXHAtRlg2JVEkYWxnRidGZW5GaG5GXHAtRmZvNiYtRiw2Ji1GWDYlUSFGJ0ZlbkZobkZicEZlcEYyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYnBGZXBGMkYyRlt0Rl50RlxwLUZmbzYmLUYsNigtRmZvNiYtRiw2KC1GZm82Ji1GLDYmLUZONiRRIjFGJ0YyRmJwRmVwRjJGMkZbdEZedEZccC1GLDYnRi5Gam9GYnBGZXBGMkZicEZlcEYyRjJGW3RGXnRGXHAtRmZvNiYtRiw2KC1GZm82Ji1GLDYmLUZONiRRIjJGJ0YyRmJwRmVwRjJGMkZbdEZedEZccEZqcUZicEZlcEYyRjJGW3RGXnRGYnBGZXBGMkYyRlt0Rl50RmJwRmVwRjJGMkZbdEZedEZicEZlcEYyRjJGYnBGZXBGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYnLUkjbW5HRi42I1EiNEYoLUY2NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRJW5tMTNGKEZBLUZFNiNRI1oxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY7LUZMNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwkKiYiIiUiIiJJJW5tMTNHRihGWkZaSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240ODcyMDQ0NDQ4R0YoLUY2NiNRJyZwbHVzO0YoLUYtNiQtRjM2Jy1GPjYjUSI5RihGQUZERkEtRkU2I1EjWjJGKC1GTDYjNyMtRi02JEZgby1GTDYjNyMtRlU2JCwkKiYiIipGWkZlbkZaRlpJI1oyRzYjL0ZpbkktX240ODcyMDI1MjQ4R0YoLUZMNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyQ3JDcjRlosJEZYISIiNyQ3IyIiI0ZicEZbcQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2823" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">eval(S,c=-1/3); # Must have nm13=0</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1JJm1mcmFjR0YkNigtRiw2Ji1JI21uR0YkNiRRIjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGOS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZRLUkjbWlHRiQ2JVEjWjFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOlEnaXRhbGljRidGOS1GNjYkUSIzRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX28vJSliZXZlbGxlZEdGQi1GLDYoLUZVNiVRK19ER3Byb2R1Y3RGJ0ZYRmVuLUY9Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGQEZDRkVGR0ZJRktGTUZPRlItSShtZmVuY2VkR0YkNiQtRiw2KC1GMTYoRjVGZ25Gam5GXW9GYG9GYm8tRj02LVEiLEYnRjlGQC9GREZaRkVGR0ZJRktGTUZPL0ZTUSwwLjMzMzMzMzNlbUYnRlQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGOUY5RmlwRlxxRjktRj02LVEoJm1pbnVzO0YnRjlGQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0ZicS1GIzYkLUYxNigtRiw2Ji1GNjYkUSIyRidGOUY8LUZVNiVRI1oyRidGWEZlbkY5RmduRmpuRl1vRmBvRmJvLUYsNihGZm9GaW8tRl1wNiQtRiw2KC1GMTYoRmpxRmduRmpuRl1vRmBvRmJvRmNwRl1yRmlwRlxxRjlGOUZpcEZccUY5RjktRiw2KC1GVTYlUSRfREdGJ0ZYRmVuRmlvLUZdcDYkLUYsNiYtRl1wNiYtRiw2KC1GXXA2Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGY3AtRlU2JVEkYWxnRidGWEZlbkZjcC1GXXA2Ji1GLDYmLUZVNiVRIUYnRlhGZW5GaXBGXHFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmlwRlxxRjlGOUZndEZqdEZjcC1GXXA2Ji1GLDYoLUZdcDYmLUYsNigtRl1wNiYtRiw2Ji1GNjYkRlxvRjlGaXBGXHFGOUY5Rmd0Rmp0RmNwRmFwRmlwRlxxRjlGOUZndEZqdEZjcC1GXXA2Ji1GLDYoLUZdcDYmLUYsNiZGanFGaXBGXHFGOUY5Rmd0Rmp0RmNwLUYsNictRj02LVEqJnVtaW51czA7RidGOUZARkNGRUZHRklGS0ZNRmFxRmNxRmZyRmlwRlxxRjlGaXBGXHFGOUY5Rmd0Rmp0RmlwRlxxRjlGOUZndEZqdEZpcEZccUY5RjlGZ3RGanRGaXBGXHFGOUY5RmlwRlxxRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtSSZtZnJhY0dGLjYkLUYzNiUtSSNtbkdGLjYjUSI0RigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGLjYjUSNaMUYoLUY9NiNRIjNGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRkw2IzcjLUkrX0RHcHJvZHVjdEdGKDYkIyIiJSIiJEkjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg3MTczNDk0NEdGKC1GQTYjUSgmbWludXM7RigtRi02JC1GODYkLUYzNiUtRj02I1EiMkYoRkAtRkU2I1EjWjJGKEZILUZMNiM3Iy1GLTYkRl5vLUZMNiM3Iy1GVTYkIyIiI0ZZSSNaMkc2Iy9GZ25JLV9uNDg3MTcyNzEwNEdGKC1GTDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3IyIiIkZXNyQ3I0ZjcCMhIiNGWUZqcA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2824" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Again, there is an inclusion into M9.</Text-field>
</Input>
</Group>
<Group labelreference="L2772" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Non-generic cases: Z1 not in s0, S0=Z1+c*H in s0, c^2 = 1 or 9 (<Font foreground="[153,204,0]">M7 model</Font>)</Text-field></Title>
<Group hide-input="false" labelreference="L2861" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2875" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># If dim(f0)=1, then there exists a G0-transformation
# sending (Z1,H) -&gt; (Z1,-H), so it induces c -&gt; -c.
# So for c=-1 and c=-3, it suffices to assume dim(f0)=2.</Text-field>
</Input>
</Group>
<Group labelreference="L2845" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">c = 3 (no new model: embed into M9)</Text-field></Title>
<Group hide-input="false" labelreference="L2854" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">S:=evalDG(eval(1/2*(Z1+c*H),c=3)); # Freedom: exp(&lt;E31&gt;)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNictRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlotRiM2JC1GLzYlUSNaMUYnRjJGNS1GLDYoLUYvNiVRK19ER3Byb2R1Y3RGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmRvLUkobWZlbmNlZEdGJDYkLUYsNiZGaG4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RltwRl5wRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW4tRiM2JC1GLDYmLUkjbW5HRiQ2JFEiM0YnRjwtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGS0Zjb0Zlby1GLzYlUSNaMkYnRjJGNUY8LUYsNihGXW9GYG8tRmdvNiQtRiw2KEZncC1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmNvL0ZRUSwwLjMzMzMzMzNlbUYnRl5xRltwRl5wRjxGPEZbcEZecEY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGYG8tRmdvNiQtRiw2Ji1GZ282Ji1GLDYoLUZnbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZncS1GLzYlUSRhbGdGJ0YyRjVGZ3EtRmdvNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGW3BGXnBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRltwRl5wRjxGPEZcdEZfdEZncS1GZ282Ji1GLDYoLUZnbzYmLUYsNigtRmdvNiYtRiw2Ji1GaHA2JFEiMUYnRjxGW3BGXnBGPEY8Rlx0Rl90RmdxLUYsNiVGVkZedUY8RltwRl5wRjxGPEZcdEZfdEZncS1GZ282Ji1GLDYoLUZnbzYmLUYsNiYtRmhwNiRRIjJGJ0Y8RltwRl5wRjxGPEZcdEZfdEZncUZncEZbcEZecEY8RjxGXHRGX3RGW3BGXnBGPEY8Rlx0Rl90RltwRl5wRjxGPEZcdEZfdEZbcEZecEY8RjxGW3BGXnBGPEY8Rl1y">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJTR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2Ji1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtSSNtaUdGMDYjUSNaMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GQjYjNyMtSStfREdwcm9kdWN0R0YoNiNJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ3MzI5Mzg0NjRHRigtRjg2I1EnJnBsdXM7RigtRi82JC1GNTYlLUkjbW5HRjA2I1EiM0YoLUY4NiNRMSZJbnZpc2libGVUaW1lcztGKC1GPjYjUSNaMkYoLUZCNiM3Iy1GLzYkRlctRkI2IzcjLUZLNiQiIiRJI1oyRzYjL0ZQSS1fbjQ3MzI5NDM4NzJHRigtRkI2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIiIhIiI3JDcjIiIjRmdvRl5w</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2848" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># If dim(f0)=2, then we have:
defEV(S,F01,gpb);
N:=F01;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjVGJ0YyRjUtRi82JFEiNEYnRjJGNS1GLzYkUSIzRidGMkY1LUYvNiRRIjZGJ0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyciIiMiIiYiIiUiIiQiIic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJORicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYvNiVRJEYwMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGam4tSShtZmVuY2VkR0YkNiQtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmluL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZdcC1GXW82Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXFGYHFGPEY8RmJxRmVxRl1wLUZdbzYmLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYmLUkjbW5HRiQ2JFEiOUYnRjxGXXFGYHFGPEY8RmJxRmVxRl1wLUZlcjYkUSIxRidGPEZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGXXFGYHFGPEY8Rlc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJOR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YwNiNRJEYwMUYoLUkmX0hvbGRHRjA2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIioiIiJGOw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2852" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">defEV(S,F10,pb);
defEV(S,F11,pb);
defEV(S,F21,pb);

X1:=evalDG(F10+t*E21);
X2:=evalDG(F11);
X3:=LieBracket(-1/2*X1,X2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY2LUkjbW5HRiQ2JFErJnVtaW51czA7NEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRKyZ1bWludXMwOzFGJ0YyRjVGT0Y1LUYvNiRRIjJGJ0YyRjUtRi82JFErJnVtaW51czA7MkYnRjJGNS1GLzYkUSIxRidGMkY1LUYvNiRRIjBGJ0YyRjVGT0Y1RlIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyshIiUhIiJGJCIiIyEiIyIiIiIiIUYkRiU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY2LUkjbW5HRiQ2JFErJnVtaW51czA7MUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjJGJ0YyRjVGT0Y1LUYvNiRRIjVGJ0YyRjUtRi82JFEiMUYnRjJGNS1GLzYkUSI0RidGMkY1LUYvNiRRIjNGJ0YyRjVGT0Y1RlIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyshIiIiIiNGJCIiJiIiIiIiJSIiJEYkRiU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY2LUkjbW5HRiQ2JFErJnVtaW51czA7MkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjFGJ0YyRjVGT0Y1LUYvNiRRIjRGJ0YyRjUtRi82JFEiMEYnRjJGNS1GLzYkUSIzRidGMkY1LUYvNiRRIjJGJ0YyRjVGT0Y1RlIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyshIiMiIiJGJCIiJSIiISIiJCIiI0YkRiU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYmLUYjNiQtRiw2Ji1GLzYlUSJhRidGMkY1LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGW28tRi82JVEkRTIxRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZqbkZcby1JKG1mZW5jZWRHRiQ2JC1GLDYoRlotRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zqbi9GUVEsMC4zMzMzMzMzZW1GJ0Zdby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGY3BGZnBGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXHEtRiM2JC1GLzYlUSRGMTBGJ0YyRjUtRiw2KEZib0Zlby1GaW82JC1GLDYmRmBxRmNwRmZwRjxGPEZjcEZmcEY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGZW8tRmlvNiQtRiw2Ji1GaW82Ji1GLDYoLUZpbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZdcC1GLzYlUSRhbGdGJ0YyRjVGXXAtRmlvNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGY3BGZnBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNwRmZwRjxGPEZoc0ZbdEZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1JI21uR0YkNiRRIjZGJ0Y8RmNwRmZwRjxGPEZoc0ZbdEZdcEZaRmNwRmZwRjxGPEZoc0ZbdEZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtRlt1NiRRIzEwRidGPEZjcEZmcEY8RjxGaHNGW3RGXXAtRlt1NiRRIjFGJ0Y8RmNwRmZwRjxGPEZoc0ZbdEZjcEZmcEY8RjxGaHNGW3RGY3BGZnBGPEY8RmhzRlt0RmNwRmZwRjxGPEZjcEZmcEY8RjxGaXE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMUdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiUtRi82JC1GNTYlLUkjbWlHRjA2I1EiYUYoLUkjbW9HRjA2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY8NiNRJEUyMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GRzYjNyMtSStfREdwcm9kdWN0R0YoNiRJImFHRihJJEUyMUc2Iy9JJ19sb2NhbEdGJkktX240ODY3OTk3Mzc2R0YoLUZANiNRJyZwbHVzO0YoLUYvNiQtRjw2I1EkRjEwRigtRkc2IzcjLUYvNiRGZ24tRkc2IzcjLUZQNiNJJEYxMEc2Iy9GVkktX240ODY3OTg0MTkyR0YoLUZHNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyQ3JDcjIiInRlI3JDcjIiM1IiIiRmpv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLzYlUSRGMTFGJ0YyRjUtRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmpuLUkobWZlbmNlZEdGJDYkLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zpbi9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGXXAtRl1vNiYtRiw2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1xRmBxRjxGPEZicUZlcUZdcC1GXW82Ji1GLDYmLUZdbzYmLUYsNigtRl1vNiYtRiw2Ji1JI21uR0YkNiRRIzExRidGPEZdcUZgcUY8RjxGYnFGZXFGXXAtRmVyNiRRIjFGJ0Y8Rl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZdcUZgcUY8RjxGVw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMkdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMDYjUSRGMTFGKC1JJl9Ib2xkR0YwNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM2IiIiRjs=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYnLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZaLUYjNiQtRiw2Ji1GLzYlUSJhRidGMkY1LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGYW8tRi82JVEkRTEwRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0Zgb0Ziby1JKG1mZW5jZWRHRiQ2JC1GLDYoRmpuLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGYG8vRlFRLDAuMzMzMzMzM2VtRidGY28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmlwRlxxRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW4tRiM2JC1GLzYlUSRGMjFGJ0YyRjUtRiw2KEZob0ZbcC1GX3A2JC1GLDYmRmNxRmlwRlxxRjxGPEZpcEZccUY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGW3AtRl9wNiQtRiw2Ji1GX3A2Ji1GLDYoLUZfcDYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZjcC1GLzYlUSRhbGdGJ0YyRjVGY3AtRl9wNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGaXBGXHFGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmlwRlxxRjxGPEZbdEZedEZjcC1GX3A2Ji1GLDYoLUZfcDYmLUYsNigtRl9wNiYtRiw2Ji1JI21uR0YkNiRRIjRGJ0Y8RmlwRlxxRjxGPEZbdEZedEZjcC1GLDYnRlZGam5GaXBGXHFGPEZpcEZccUY8RjxGW3RGXnRGY3AtRl9wNiYtRiw2KC1GX3A2Ji1GLDYmLUZedTYkUSMxMkYnRjxGaXBGXHFGPEY8Rlt0Rl50RmNwLUZedTYkUSIxRidGPEZpcEZccUY8RjxGW3RGXnRGaXBGXHFGPEY8Rlt0Rl50RmlwRlxxRjxGPEZbdEZedEZpcEZccUY8RjxGaXBGXHFGPEY8Rlxy">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYM0dGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiYtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1GLzYkLUY1NiUtSSNtaUdGMDYjUSJhRigtRjg2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZANiNRJEUxMEYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GSjYjNyMtSStfREdwcm9kdWN0R0YoNiRJImFHRihJJEUxMEc2Iy9JJ19sb2NhbEdGJkktX240ODUxNzc2NTEyR0YoLUY4NiNRJyZwbHVzO0YoLUYvNiQtRkA2I1EkRjIxRigtRko2IzcjLUYvNiRGam4tRko2IzcjLUZTNiNJJEYyMUc2Iy9GWUktX240ODQ5NDIwMzUyR0YoLUZKNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyQ3JDcjIiIlLCRGVSEiIjckNyMiIzciIiJGXXA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2856" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Use exp(&lt;E31&gt;) to normalize t=0.
# Get embedding into M9.</Text-field>
</Input>
</Group>
<Group labelreference="L2847" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">c = -3 (no new model: embed into M9)</Text-field></Title>
<Group hide-input="false" labelreference="L2860" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">S:=evalDG(eval(1/2*(Z1+c*H),c=-3)); # Freedom: exp(&lt;E32&gt;)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNiYtRiM2JC1GLDYmLUkjbW5HRiQ2JFEiMkYnRjwtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZcby1GLzYlUSNaMUYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGW29GXW8tSShtZmVuY2VkR0YkNiQtRiw2KEZaLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGW28vRlFRLDAuMzMzMzMzM2VtRidGXm8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmRwRmdwRjwtRjk2LVEoJm1pbnVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZdcS1GIzYkLUYsNiYtRmVuNiRRIjNGJ0Y8RmhuLUYvNiVRI1oyRidGMkY1RjwtRiw2KEZjb0Zmby1Gam82JC1GLDYoRmNxRl5wRmZxRmRwRmdwRjxGPEZkcEZncEY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGZm8tRmpvNiQtRiw2Ji1Gam82Ji1GLDYoLUZqbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZecC1GLzYlUSRhbGdGJ0YyRjVGXnAtRmpvNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGZHBGZ3BGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmRwRmdwRjxGPEZedEZhdEZecC1Gam82Ji1GLDYoLUZqbzYmLUYsNigtRmpvNiYtRiw2Ji1GZW42JFEiMUYnRjxGZHBGZ3BGPEY8Rl50RmF0Rl5wRlpGZHBGZ3BGPEY8Rl50RmF0Rl5wLUZqbzYmLUYsNigtRmpvNiYtRiw2JkZaRmRwRmdwRjxGPEZedEZhdEZecC1GLDYlLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGS0ZccUZecUZjcUY8RmRwRmdwRjxGPEZedEZhdEZkcEZncEY8RjxGXnRGYXRGZHBGZ3BGPEY8Rl50RmF0RmRwRmdwRjxGPEZkcEZncEY8RjxGX3I=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJTR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2JS1GLzYkLUY1NiUtSSNtbkdGMDYjUSIyRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGMDYjUSNaMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GSDYjNyMtSStfREdwcm9kdWN0R0YoNiQiIiNJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ4NjYyNTY3NjhHRigtRkA2I1EoJm1pbnVzO0YoLUYvNiQtRjU2JS1GPDYjUSIzRihGPy1GRDYjUSNaMkYoLUZINiM3Iy1GLzYkRmhuLUZINiM3Iy1GUTYkIiIkSSNaMkc2Iy9GV0ktX240ODY2ODE5NDI0R0YoLUZINiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyQ3JDcjIiIiRlM3JDcjRlMhIiRGYXA=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2850" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># We assume dim(f0)=2.
defEV(S,F01,gpb);
N:=evalDG(F01+n*E31);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFErJnVtaW51czA7MUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRKyZ1bWludXMwOzRGJ0YyRjUtRi82JFErJnVtaW51czA7MkYnRjJGNS1GLzYkUSIwRidGMkY1LUYvNiRRKyZ1bWludXMwOzNGJ0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NychIiIhIiUhIiMiIiEhIiQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJORicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNiYtRiM2JC1GLDYmLUYvNiVRIm5GJ0YyRjUtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZbby1GLzYlUSRFMzFGJ0YyRjVGPC1GLDYoLUYvNiVRK19ER3Byb2R1Y3RGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLRmpuRlxvLUkobWZlbmNlZEdGJDYkLUYsNihGWi1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmpuL0ZRUSwwLjMzMzMzMzNlbUYnRl1vLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPEZjcEZmcEY8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZccS1GIzYkLUYvNiVRJEYwMUYnRjJGNS1GLDYoRmJvRmVvLUZpbzYkLUYsNiZGYHFGY3BGZnBGPEY8RmNwRmZwRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZlby1GaW82JC1GLDYmLUZpbzYmLUYsNigtRmlvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRl1wLUYvNiVRJGFsZ0YnRjJGNUZdcC1GaW82Ji1GLDYmLUYvNiVRIUYnRjJGNUZjcEZmcEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGZnBGPEY8RmhzRlt0Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUkjbW5HRiQ2JFEiN0YnRjxGY3BGZnBGPEY8RmhzRlt0Rl1wRlpGY3BGZnBGPEY8RmhzRlt0Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1GW3U2JFEiOUYnRjxGY3BGZnBGPEY8RmhzRlt0Rl1wLUZbdTYkUSIxRidGPEZjcEZmcEY8RjxGaHNGW3RGY3BGZnBGPEY8RmhzRlt0RmNwRmZwRjxGPEZoc0ZbdEZjcEZmcEY8RjxGY3BGZnBGPEY8Rmlx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJOR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2JS1GLzYkLUY1NiUtSSNtaUdGMDYjUSJuRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRjw2I1EkRTMxRigtSSZfSG9sZEdGMDYjNyMtRi82JEY5LUZHNiM3Iy1JK19ER3Byb2R1Y3RHRig2JEkibkdGKEkkRTMxRzYjL0knX2xvY2FsR0YmSS1fbjQ3MjgzMDAyMjRHRigtRkA2I1EnJnBsdXM7RigtRi82JC1GPDYjUSRGMDFGKC1GRzYjNyMtRi82JEZnbi1GRzYjNyMtRlA2I0kkRjAxRzYjL0ZWSS1fbjQ3MjgzMTU3NDRHRigtRkc2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIihGUjckNyMiIioiIiJGam8=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2849" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">defEV(S,F10,pb);
defEV(S,F11,pb);
defEV(S,F21,pb);

X1:=evalDG(F10);
X2:=evalDG(F11+t*E21);
X3:=LieBracket(-1/2*X1,X2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY2LUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjJGJ0YyRjVGT0Y1LUYvNiRRKyZ1bWludXMwOzFGJ0YyRjUtRi82JFEiNEYnRjJGNS1GLzYkUSIxRidGMkY1LUYvNiRRIjNGJ0YyRjVGLkY1Rk8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NysiIiYiIiNGJCEiIiIiJSIiIiIiJEYjRiQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY2LUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRKyZ1bWludXMwOzFGJ0YyRjVGT0Y1LUYvNiRRKyZ1bWludXMwOzRGJ0YyRjUtRi82JFEiMUYnRjJGNS1GLzYkUSsmdW1pbnVzMDsyRidGMkY1LUYvNiRRIjBGJ0YyRjVGLkY1Rk8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NysiIiMhIiJGJCEiJSIiIiEiIyIiIUYjRiQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY2LUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjFGJ0YyRjVGT0Y1LUYvNiRRKyZ1bWludXMwOzJGJ0YyRjUtRi82JFEiM0YnRjJGNS1GLzYkUSIwRidGMkY1LUYvNiRRIjJGJ0YyRjVGLkY1Rk8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NysiIiUiIiJGJCEiIyIiJCIiISIiI0YjRiQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLzYlUSRGMTBGJ0YyRjUtRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmpuLUkobWZlbmNlZEdGJDYkLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zpbi9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGXXAtRl1vNiYtRiw2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1xRmBxRjxGPEZicUZlcUZdcC1GXW82Ji1GLDYmLUZdbzYmLUYsNigtRl1vNiYtRiw2Ji1JI21uR0YkNiRRIzEwRidGPEZdcUZgcUY8RjxGYnFGZXFGXXAtRmVyNiRRIjFGJ0Y8Rl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZdcUZgcUY8RjxGVw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMUdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMDYjUSRGMTBGKC1JJl9Ib2xkR0YwNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM1IiIiRjs=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYmLUYjNiQtRiw2Ji1GLzYlUSJ0RidGMkY1LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGW28tRi82JVEkRTIxRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZqbkZcby1JKG1mZW5jZWRHRiQ2JC1GLDYoRlotRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zqbi9GUVEsMC4zMzMzMzMzZW1GJ0Zdby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGY3BGZnBGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXHEtRiM2JC1GLzYlUSRGMTFGJ0YyRjUtRiw2KEZib0Zlby1GaW82JC1GLDYmRmBxRmNwRmZwRjxGPEZjcEZmcEY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGZW8tRmlvNiQtRiw2Ji1GaW82Ji1GLDYoLUZpbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZdcC1GLzYlUSRhbGdGJ0YyRjVGXXAtRmlvNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGY3BGZnBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNwRmZwRjxGPEZoc0ZbdEZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1JI21uR0YkNiRRIjZGJ0Y8RmNwRmZwRjxGPEZoc0ZbdEZdcEZaRmNwRmZwRjxGPEZoc0ZbdEZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtRlt1NiRRIzExRidGPEZjcEZmcEY8RjxGaHNGW3RGXXAtRlt1NiRRIjFGJ0Y8RmNwRmZwRjxGPEZoc0ZbdEZjcEZmcEY8RjxGaHNGW3RGY3BGZnBGPEY8RmhzRlt0RmNwRmZwRjxGPEZjcEZmcEY8RjxGaXE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMkdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiUtRi82JC1GNTYlLUkjbWlHRjA2I1EidEYoLUkjbW9HRjA2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY8NiNRJEUyMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GRzYjNyMtSStfREdwcm9kdWN0R0YoNiRJInRHRihJJEUyMUc2Iy9JJ19sb2NhbEdGJkktX240ODkxMTUwNDMyR0YoLUZANiNRJyZwbHVzO0YoLUYvNiQtRjw2I1EkRjExRigtRkc2IzcjLUYvNiRGZ24tRkc2IzcjLUZQNiNJJEYxMUc2Iy9GVkktX240ODkxMDU1MzYwR0YoLUZHNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyQ3JDcjIiInRlI3JDcjIiM2IiIiRmpv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYnLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZaLUYjNiQtRiw2Ji1GLzYlUSJ0RidGMkY1LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGYW8tRi82JVEkRTExRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0Zgb0Ziby1JKG1mZW5jZWRHRiQ2JC1GLDYoRmpuLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGYG8vRlFRLDAuMzMzMzMzM2VtRidGY28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmlwRlxxRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW4tRiM2JC1GLzYlUSRGMjFGJ0YyRjUtRiw2KEZob0ZbcC1GX3A2JC1GLDYmRmNxRmlwRlxxRjxGPEZpcEZccUY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGW3AtRl9wNiQtRiw2Ji1GX3A2Ji1GLDYoLUZfcDYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZjcC1GLzYlUSRhbGdGJ0YyRjVGY3AtRl9wNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGaXBGXHFGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmlwRlxxRjxGPEZbdEZedEZjcC1GX3A2Ji1GLDYoLUZfcDYmLUYsNigtRl9wNiYtRiw2Ji1JI21uR0YkNiRRIjVGJ0Y8RmlwRlxxRjxGPEZbdEZedEZjcC1GLDYnRlZGam5GaXBGXHFGPEZpcEZccUY8RjxGW3RGXnRGY3AtRl9wNiYtRiw2KC1GX3A2Ji1GLDYmLUZedTYkUSMxMkYnRjxGaXBGXHFGPEY8Rlt0Rl50RmNwLUZedTYkUSIxRidGPEZpcEZccUY8RjxGW3RGXnRGaXBGXHFGPEY8Rlt0Rl50RmlwRlxxRjxGPEZbdEZedEZpcEZccUY8RjxGaXBGXHFGPEY8Rlxy">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYM0dGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiYtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1GLzYkLUY1NiUtSSNtaUdGMDYjUSJ0RigtRjg2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZANiNRJEUxMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GSjYjNyMtSStfREdwcm9kdWN0R0YoNiRJInRHRihJJEUxMUc2Iy9JJ19sb2NhbEdGJkktX240ODkwNDkxOTY4R0YoLUY4NiNRJyZwbHVzO0YoLUYvNiQtRkA2I1EkRjIxRigtRko2IzcjLUYvNiRGam4tRko2IzcjLUZTNiNJJEYyMUc2Iy9GWUktX240ODkwMzY4MTI4R0YoLUZKNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyQ3JDcjIiImLCRGVSEiIjckNyMiIzciIiJGXXA=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2795" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Use exp(&lt;E32&gt;) to normalize t=0.

eval(LieBracket(N,X3),t=0); # This lies in f1=0, so n=0.

# Get embedding into M9.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNiYtSSNtaUdGJDYlUSJuRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUYvNi1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjVGOEY6RjxGPkZARkIvRkVRJjAuMGVtRicvRkhGWi1GTjYlUSRFMTBGJ0ZRRlRGMi1GLDYoLUZONiVRK19ER3Byb2R1Y3RGJ0ZRRlQtRi82LVEwJkFwcGx5RnVuY3Rpb247RidGMkY1RjhGOkY8Rj5GQEZCRllGZW4tSShtZmVuY2VkR0YkNiQtRiw2KEZNLUYvNi1RIixGJ0YyRjUvRjlGU0Y6RjxGPkZARkJGWS9GSFEsMC4zMzMzMzMzZW1GJ0Zmbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGN0YyRjJGXHBGX3BGMkYyLUYsNigtRk42JVEkX0RHRidGUUZURl5vLUZibzYkLUYsNiYtRmJvNiYtRiw2KC1GYm82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGZm8tRk42JVEkYWxnRidGUUZURmZvLUZibzYmLUYsNiYtRk42JVEhRidGUUZURlxwRl9wRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZccEZfcEYyRjJGYHJGY3JGZm8tRmJvNiYtRiw2Ji1GYm82Ji1GLDYoLUZibzYmLUYsNiYtSSNtbkdGJDYkUSI0RidGMkZccEZfcEYyRjJGYHJGY3JGZm8tRiw2J0YuRk1GXHBGX3BGMkZccEZfcEYyRjJGYHJGY3JGXHBGX3BGMkYyRmByRmNyRlxwRl9wRjJGMkZgckZjckZccEZfcEYyRjJGXHBGX3BGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYkLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkjbWlHRi42I1EibkYoLUY2NiNRMSZJbnZpc2libGVUaW1lcztGKC1GPjYjUSRFMTBGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjstRkg2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSJuR0YoSSRFMTBHNiMvSSdfbG9jYWxHRiZJLV9uNDg4OTM2MjUyOEdGKC1GSDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiJSwkRlMhIiJGZW4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2851" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">c = -1 (no new model: embed into M9)</Text-field></Title>
<Group hide-input="false" labelreference="L2863" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># We may assume dim(f0)=2.

S:=evalDG(eval(1/2*(Z1+c*H),c=-1)); # Freedom: exp(&lt;E11&gt;)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNiYtRiM2JC1GLzYlUSNaMUYnRjJGNS1GLDYoLUYvNiVRK19ER3Byb2R1Y3RGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRl5vLUkobWZlbmNlZEdGJDYkLUYsNiZGWC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGZW9GaG9GPC1GOTYtUSgmbWludXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRl5wLUYjNiQtRi82JVEjWjJGJ0YyRjUtRiw2KEZnbkZqbi1GYW82JC1GLDYmRmJwRmVvRmhvRjxGPEZlb0Zob0Y8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGam4tRmFvNiQtRiw2Ji1GYW82Ji1GLDYoLUZhbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRl1vL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZgci1GYW82Ji1GLDYmLUYvNiVRIUYnRjJGNUZlb0Zob0Y8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZW9GaG9GPEY8RmBzRmNzRmByLUZhbzYmLUYsNigtRmFvNiYtRiw2KC1GYW82Ji1GLDYmLUkjbW5HRiQ2JFEiMUYnRjxGZW9GaG9GPEY8RmBzRmNzRmByRmJ0RmVvRmhvRjxGPEZgc0Zjc0Zgci1GYW82Ji1GLDYoLUZhbzYmLUYsNiYtRmN0NiRRIjJGJ0Y8RmVvRmhvRjxGPEZgc0Zjc0Zgci1GLDYlLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGS0ZdcEZfcEZidEY8RmVvRmhvRjxGPEZgc0Zjc0Zlb0Zob0Y8RjxGYHNGY3NGZW9GaG9GPEY8RmBzRmNzRmVvRmhvRjxGPEZlb0Zob0Y8RjxGW3E=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJTR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2JS1GLzYkLUkjbWlHRjA2I1EjWjFGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRj42IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240ODg3OTk1ODA4R0YoLUkjbW9HRjA2I1EoJm1pbnVzO0YoLUYvNiQtRjo2I1EjWjJGKC1GPjYjNyMtRi82JEZULUY+NiM3Iy1GRzYjSSNaMkc2Iy9GTEktX240ODg3OTkzNjAwR0YoLUY+NiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyQ3JDcjIiIiRl1wNyQ3IyIiIyEiIkZhbw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2874" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">gpb;
defEV(S,F01,gpb);
N:=evalDG(F01+n1*E10+n2*E21+n3*E32);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Jy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGLzYjUSRFMTBGKC1JJl9Ib2xkR0YvNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIlIiIiLUYuNiQtRjQ2I1EkRTExRigtRjg2IzcjLUY8NiM3JEY/NyM3JDcjIiImRkctRi42JC1GNDYjUSRFMjFGKC1GODYjNyMtRjw2IzckRj83IzckNyMiIidGRy1GLjYkLUY0NiNRJEUzMUYoLUY4NiM3Iy1GPDYjNyRGPzcjNyQ3IyIiKEZHLUYuNiQtRjQ2I1EkRTMyRigtRjg2IzcjLUY8NiM3JEY/NyM3JDcjIiIpRkc3IzcnRjtGUEZpbkZob0ZncA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRKyZ1bWludXMwOzFGJ0YyRjVGLkY1LUYvNiRRIjFGJ0YyRjVGLi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyciIiEhIiJGIyIiIkYj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJORicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNiotRiM2JC1GLDYmLUYvNiVRI24xRidGMkY1LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGW28tRi82JVEkRTEwRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZqbkZcby1JKG1mZW5jZWRHRiQ2JC1GLDYoRlotRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zqbi9GUVEsMC4zMzMzMzMzZW1GJ0Zdby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGY3BGZnBGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXHEtRiM2JC1GLDYmLUYvNiVRI24yRidGMkY1RmduLUYvNiVRJEUyMUYnRjJGNUY8LUYsNihGYm9GZW8tRmlvNiQtRiw2KEZicUZdcEZlcUZjcEZmcEY8RjxGY3BGZnBGPEZocC1GIzYkLUYsNiYtRi82JVEjbjNGJ0YyRjVGZ24tRi82JVEkRTMyRidGMkY1RjwtRiw2KEZib0Zlby1GaW82JC1GLDYoRmJyRl1wRmVyRmNwRmZwRjxGPEZjcEZmcEY8RmhwLUYjNiQtRi82JVEkRjAxRidGMkY1LUYsNihGYm9GZW8tRmlvNiQtRiw2JkZgc0ZjcEZmcEY8RjxGY3BGZnBGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmVvLUZpbzYkLUYsNiYtRmlvNiYtRiw2KC1GaW82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGXXAtRi82JVEkYWxnRidGMkY1Rl1wLUZpbzYmLUYsNiYtRi82JVEhRidGMkY1RmNwRmZwRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZjcEZmcEY8RjxGaHVGW3ZGXXAtRmlvNiYtRiw2LC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtSSNtbkdGJDYkUSI0RidGPEZjcEZmcEY8RjxGaHVGW3ZGXXBGWkZjcEZmcEY8RjxGaHVGW3ZGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUZbdzYkUSI2RidGPEZjcEZmcEY8RjxGaHVGW3ZGXXBGYnFGY3BGZnBGPEY8Rmh1Rlt2Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1GW3c2JFEiOEYnRjxGY3BGZnBGPEY8Rmh1Rlt2Rl1wRmJyRmNwRmZwRjxGPEZodUZbdkZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtRlt3NiRRIjlGJ0Y8RmNwRmZwRjxGPEZodUZbdkZdcC1GW3c2JFEiMUYnRjxGY3BGZnBGPEY8Rmh1Rlt2RmNwRmZwRjxGPEZodUZbdkZjcEZmcEY8RjxGaHVGW3ZGY3BGZnBGPEY8RmNwRmZwRjxGPEZpcw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJOR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2KS1GLzYkLUY1NiUtSSNtaUdGMDYjUSNuMUYoLUkjbW9HRjA2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY8NiNRJEUxMEYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GRzYjNyMtSStfREdwcm9kdWN0R0YoNiRJI24xR0YoSSRFMTBHNiMvSSdfbG9jYWxHRiZJLV9uNDczODE2MDE5MkdGKC1GQDYjUScmcGx1cztGKC1GLzYkLUY1NiUtRjw2I1EjbjJGKEY/LUY8NiNRJEUyMUYoLUZHNiM3Iy1GLzYkRmduLUZHNiM3Iy1GUDYkSSNuMkdGKEkkRTIxRzYjL0ZWSS1fbjQ4MzkyODE0MDhHRihGWC1GLzYkLUY1NiUtRjw2I1EjbjNGKEY/LUY8NiNRJEUzMkYoLUZHNiM3Iy1GLzYkRmBwLUZHNiM3Iy1GUDYkSSNuM0dGKEkkRTMyRzYjL0ZWSS1fbjQ3Mjk1MjQxMjhHRihGWC1GLzYkLUY8NiNRJEYwMUYoLUZHNiM3Iy1GLzYkRmlxLUZHNiM3Iy1GUDYjSSRGMDFHNiMvRlZJLV9uNDcyOTUzNTU4NEdGKC1GRzYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcmNyQ3IyIiJUZSNyQ3IyIiJ0ZpbzckNyMiIilGYnE3JDcjIiIqIiIiRlxz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2862" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">pb;
F10,defEV(S,F10,pb);
F11,defEV(S,F11,pb);
F21,defEV(S,F21,pb);

X1:=evalDG(F10+t1*E01);
X2:=evalDG(F11+t2*Z1+t3*E11);
X3:=evalDG(eval(F21+t4*F10+t5*E01,t4=0)); # Normalize t4=0 using exp(&lt;E10&gt;)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Ky1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGLzYjUSRGMDFGKC1JJl9Ib2xkR0YvNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIqIiIiLUYuNiQtRjQ2I1EjWjFGKC1GODYjNyMtRjw2IzckRj83IzckNyNGR0ZHLCZGSCEiIiomIiIjRkctRi42JC1GNDYjUSNaMkYoLUY4NiM3Iy1GPDYjNyRGPzcjNyQ3I0ZZRkdGR0ZHLUYuNiQtRjQ2I1EkRTAxRigtRjg2IzcjLUY8NiM3JEY/NyM3JDcjIiIkRkctRi42JC1GNDYjUSRFMTBGKC1GODYjNyMtRjw2IzckRj83IzckNyMiIiVGRy1GLjYkLUY0NiNRJEUxMUYoLUY4NiM3Iy1GPDYjNyRGPzcjNyQ3IyIiJkZHLUYuNiQtRjQ2I1EkRTIxRigtRjg2IzcjLUY8NiM3JEY/NyM3JDcjIiInRkctRi42JC1GNDYjUSRFMzFGKC1GODYjNyMtRjw2IzckRj83IzckNyMiIihGRy1GLjYkLUY0NiNRJEUzMkYoLUY4NiM3Iy1GPDYjNyRGPzcjNyQ3IyIiKUZHNyM3K0Y7RlAsJkZQRlcqJkZZRkdGXG9GR0ZHRmpvRmlwRmhxRmdyRmZzRmV0</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMTBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIzEwRidGQUZicEZlcEZBRkFGZ3BGanBGYm8tRmpxNiRRIjFGJ0ZBRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzY2LUZqcTYkUSIyRidGQUZib0ZdckZib0ZdckZiby1GanE2JFEiMEYnRkFGYm9GZ3JGYm9GXXJGYm9GZ3JGYm8tRmpxNiRRIjNGJ0ZBRmJvRmdyRmJwRmVwRkFGQS9GaHBRJyZsc3FiO0YnL0ZbcVEnJnJzcWI7RidGQQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjEwRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNSIiIjcrIiIjRkZGRiIiIUZIRkZGSCIiJEZINyRGOkZH</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIzExRidGQUZicEZlcEZBRkFGZ3BGanBGYm8tRmpxNiRRIjFGJ0ZBRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzY2Rl1yRmJvLUZqcTYkUSIwRidGQUZib0ZnckZiby1GanE2JFErJnVtaW51czA7MUYnRkFGYm9GXXJGYm9GZ3JGYm9GXXJGYm8tRmpxNiRRIjJGJ0ZBRmJvRl1yRmJwRmVwRkFGQS9GaHBRJyZsc3FiO0YnL0ZbcVEnJnJzcWI7RidGQQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjExRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNiIiIjcrRkYiIiFGSCEiIkZGRkhGRiIiI0ZGNyRGOkZH</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIzEyRidGQUZicEZlcEZBRkFGZ3BGanBGYm8tRmpxNiRRIjFGJ0ZBRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzY2LUZqcTYkUSIyRidGQUZib0ZdckZib0ZdckZiby1GanE2JFEiMEYnRkFGYm9GZ3JGYm9GXXJGYm9GZ3JGYm8tRmpxNiRRIjNGJ0ZBRmJvRmdyRmJwRmVwRkFGQS9GaHBRJyZsc3FiO0YnL0ZbcVEnJnJzcWI7RidGQQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjIxRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNyIiIjcrIiIjRkZGRiIiIUZIRkZGSCIiJEZINyRGOkZH</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYmLUYjNiQtRiw2Ji1GLzYlUSN0MUYnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRltvLUYvNiVRJEUwMUYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGam5GXG8tSShtZmVuY2VkR0YkNiQtRiw2KEZaLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGam4vRlFRLDAuMzMzMzMzM2VtRidGXW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmNwRmZwRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlxxLUYjNiQtRi82JVEkRjEwRidGMkY1LUYsNihGYm9GZW8tRmlvNiQtRiw2JkZgcUZjcEZmcEY8RjxGY3BGZnBGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmVvLUZpbzYkLUYsNiYtRmlvNiYtRiw2KC1GaW82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGXXAtRi82JVEkYWxnRidGMkY1Rl1wLUZpbzYmLUYsNiYtRi82JVEhRidGMkY1RmNwRmZwRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZjcEZmcEY8RjxGaHNGW3RGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtSSNtbkdGJDYkUSIzRidGPEZjcEZmcEY8RjxGaHNGW3RGXXBGWkZjcEZmcEY8RjxGaHNGW3RGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUZbdTYkUSMxMEYnRjxGY3BGZnBGPEY8RmhzRlt0Rl1wLUZbdTYkUSIxRidGPEZjcEZmcEY8RjxGaHNGW3RGY3BGZnBGPEY8RmhzRlt0RmNwRmZwRjxGPEZoc0ZbdEZjcEZmcEY8RjxGY3BGZnBGPEY8Rmlx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMUdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiUtRi82JC1GNTYlLUkjbWlHRjA2I1EjdDFGKC1JI21vR0YwNiNRMSZJbnZpc2libGVUaW1lcztGKC1GPDYjUSRFMDFGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRkc2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSN0MUdGKEkkRTAxRzYjL0knX2xvY2FsR0YmSS1fbjQ4ODA5MDUyMTZHRigtRkA2I1EnJnBsdXM7RigtRi82JC1GPDYjUSRGMTBGKC1GRzYjNyMtRi82JEZnbi1GRzYjNyMtRlA2I0kkRjEwRzYjL0ZWSS1fbjQ4ODE5OTM3OTJHRigtRkc2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIiRGUjckNyMiIzUiIiJGam8=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYoLUYjNiQtRiw2Ji1GLzYlUSN0MkYnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRltvLUYvNiVRI1oxRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZqbkZcby1JKG1mZW5jZWRHRiQ2JC1GLDYoRlotRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zqbi9GUVEsMC4zMzMzMzMzZW1GJ0Zdby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGY3BGZnBGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXHEtRiM2JC1GLDYmLUYvNiVRI3QzRidGMkY1RmduLUYvNiVRJEUxMUYnRjJGNUY8LUYsNihGYm9GZW8tRmlvNiQtRiw2KEZicUZdcEZlcUZjcEZmcEY8RjxGY3BGZnBGPEZocC1GIzYkLUYvNiVRJEYxMUYnRjJGNS1GLDYoRmJvRmVvLUZpbzYkLUYsNiZGYHJGY3BGZnBGPEY8RmNwRmZwRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZlby1GaW82JC1GLDYmLUZpbzYmLUYsNigtRmlvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRl1wLUYvNiVRJGFsZ0YnRjJGNUZdcC1GaW82Ji1GLDYmLUYvNiVRIUYnRjJGNUZjcEZmcEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGZnBGPEY8Rmh0Rlt1Rl1wLUZpbzYmLUYsNiotRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUkjbW5HRiQ2JFEiMUYnRjxGY3BGZnBGPEY8Rmh0Rlt1Rl1wRlpGY3BGZnBGPEY8Rmh0Rlt1Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1GW3Y2JFEiNUYnRjxGY3BGZnBGPEY8Rmh0Rlt1Rl1wRmJxRmNwRmZwRjxGPEZodEZbdUZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtRlt2NiRRIzExRidGPEZjcEZmcEY8RjxGaHRGW3VGXXBGanVGY3BGZnBGPEY8Rmh0Rlt1RmNwRmZwRjxGPEZodEZbdUZjcEZmcEY8RjxGaHRGW3VGY3BGZnBGPEY8RmNwRmZwRjxGPEZpcg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMkdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNictRi82JC1GNTYlLUkjbWlHRjA2I1EjdDJGKC1JI21vR0YwNiNRMSZJbnZpc2libGVUaW1lcztGKC1GPDYjUSNaMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GRzYjNyMtSStfREdwcm9kdWN0R0YoNiRJI3QyR0YoSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240ODgyMTIxNzkyR0YoLUZANiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GPDYjUSN0M0YoRj8tRjw2I1EkRTExRigtRkc2IzcjLUYvNiRGZ24tRkc2IzcjLUZQNiRJI3QzR0YoSSRFMTFHNiMvRlZJLV9uNDg4MjkxNTQyNEdGKEZYLUYvNiQtRjw2I1EkRjExRigtRkc2IzcjLUYvNiRGYHAtRkc2IzcjLUZQNiNJJEYxMUc2Iy9GVkktX240ODgyOTI2NzUyR0YoLUZHNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjIiIiRlI3JDcjIiImRmlvNyQ3IyIjNkZfckZjcQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYmLUYjNiQtRiw2Ji1GLzYlUSN0NUYnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRltvLUYvNiVRJEUwMUYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGam5GXG8tSShtZmVuY2VkR0YkNiQtRiw2KEZaLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGam4vRlFRLDAuMzMzMzMzM2VtRidGXW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmNwRmZwRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlxxLUYjNiQtRi82JVEkRjIxRidGMkY1LUYsNihGYm9GZW8tRmlvNiQtRiw2JkZgcUZjcEZmcEY8RjxGY3BGZnBGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmVvLUZpbzYkLUYsNiYtRmlvNiYtRiw2KC1GaW82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGXXAtRi82JVEkYWxnRidGMkY1Rl1wLUZpbzYmLUYsNiYtRi82JVEhRidGMkY1RmNwRmZwRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZjcEZmcEY8RjxGaHNGW3RGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtSSNtbkdGJDYkUSIzRidGPEZjcEZmcEY8RjxGaHNGW3RGXXBGWkZjcEZmcEY8RjxGaHNGW3RGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUZbdTYkUSMxMkYnRjxGY3BGZnBGPEY8RmhzRlt0Rl1wLUZbdTYkUSIxRidGPEZjcEZmcEY8RjxGaHNGW3RGY3BGZnBGPEY8RmhzRlt0RmNwRmZwRjxGPEZoc0ZbdEZjcEZmcEY8RjxGY3BGZnBGPEY8Rmlx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYM0dGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiUtRi82JC1GNTYlLUkjbWlHRjA2I1EjdDVGKC1JI21vR0YwNiNRMSZJbnZpc2libGVUaW1lcztGKC1GPDYjUSRFMDFGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRkc2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSN0NUdGKEkkRTAxRzYjL0knX2xvY2FsR0YmSS1fbjQ4ODM4ODA5OTJHRigtRkA2I1EnJnBsdXM7RigtRi82JC1GPDYjUSRGMjFGKC1GRzYjNyMtRi82JEZnbi1GRzYjNyMtRlA2I0kkRjIxRzYjL0ZWSS1fbjQ4ODM4OTIzMjBHRigtRkc2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIiRGUjckNyMiIzciIiJGam8=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2870" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">map(factor,evalDG(LieBracket(N,X3)-2*t5*S));
DGsimplify(eval(%,b1=0));

N:=DGsimplify(eval(N,[n1=0,n2=t5,n3=0]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtRiM2JC1GLDYmLUkobWZlbmNlZEdGJDYkLUYsNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTy1JI21pR0YkNiVRI3Q1RicvJSdpdGFsaWNHUSV0cnVlRicvRjxRJ2l0YWxpY0YnLUY4Ni1RJyZwbHVzO0YnRjtGPkZBRkNGRUZHRklGS0ZNRlAtRlM2JVEjbjJGJ0ZWRllGO0Y7LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGX28tRlM2JVEjWjFGJ0ZWRllGOy1GLDYoLUZTNiVRK19ER3Byb2R1Y3RGJ0ZWRlktRjg2LVEwJkFwcGx5RnVuY3Rpb247RidGO0Y+RkFGQ0ZFRkdGSUZLRl5vRmBvLUYzNiQtRiw2KC1GLDYnRjdGUi1GODYtUSIrRidGO0Y+RkFGQ0ZFRkdGSUZLRk1GUEZobkY7LUY4Ni1RIixGJ0Y7Rj4vRkJGWEZDRkVGR0ZJRktGXm8vRlFRLDAuMzMzMzMzM2VtRidGYW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGO0Y7RltxRl5xRjtGZW4tRiM2JC1GLDYmLUYzNiQtRiw2Ji1GLDYmLUZTNiVRI24xRidGVkZZRltvRlJGO0Zlbi1GUzYlUSNuM0YnRlZGWUY7RjtGW28tRlM2JVEkRTExRidGVkZZRjstRiw2KEZmb0Zpby1GMzYkLUYsNigtRiw2JkZocUZicEZdckY7RmVwRmByRltxRl5xRjtGO0ZbcUZecUY7LUY4Ni1RKCZtaW51cztGJ0Y7Rj5GQUZDRkVGR0ZJRktGTUZQLUYjNiQtRiw2KC1JI21uR0YkNiRRIjJGJ0Y7RltvRmpxRltvLUZTNiVRJEYxMUYnRlZGWUY7LUYsNihGZm9GaW8tRjM2JC1GLDYoLUYsNiZGYnNGW29GanFGO0ZlcEZmc0ZbcUZecUY7RjtGW3FGXnFGO0Y7LUYsNigtRlM2JVEkX0RHRidGVkZZRmlvLUYzNiQtRiw2Ji1GMzYmLUYsNigtRjM2Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGZXAtRlM2JVEkYWxnRidGVkZZRmVwLUYzNiYtRiw2Ji1GUzYlUSFGJ0ZWRllGW3FGXnFGO0Y7LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRltxRl5xRjtGO0ZgdkZjdkZlcC1GMzYmLUYsNiotRjM2Ji1GLDYoLUYzNiYtRiw2Ji1GY3M2JFEiMUYnRjtGW3FGXnFGO0Y7RmB2RmN2RmVwRmBwRltxRl5xRjtGO0ZgdkZjdkZlcC1GMzYmLUYsNigtRjM2Ji1GLDYmLUZjczYkUSI1RidGO0ZbcUZecUY7RjtGYHZGY3ZGZXBGaXJGW3FGXnFGO0Y7RmB2RmN2RmVwLUYzNiYtRiw2KC1GMzYmLUYsNiYtRmNzNiRRIzExRidGO0ZbcUZecUY7RjtGYHZGY3ZGZXAtRiw2J0Y3Rl90RltxRl5xRjtGW3FGXnFGO0Y7RmB2RmN2RltxRl5xRjtGO0ZgdkZjdkZbcUZecUY7RjtGYHZGY3ZGW3FGXnFGO0Y7RltxRl5xRjs=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYnLUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtSSNtaUdGLjYjUSN0NUYoLUY/NiNRJyZwbHVzO0YoLUZDNiNRI24yRigtRj82I1ExJkludmlzaWJsZVRpbWVzO0YoLUZDNiNRI1oxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY3LUZTNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwmSSN0NUdGKCEiIkkjbjJHRigiIiJJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ4OTAyNDc5MDRHRihGRi1GLTYkLUYzNiUtRjo2Iy1GMzYlLUYzNiUtRkM2I1EjbjFGKEZMRkJGRi1GQzYjUSNuM0YoRkwtRkM2I1EkRTExRigtRlM2IzcjLUYtNiRGZG8tRlM2IzcjLUZmbjYkLCYqJkkjbjFHRihGXG9GaW5GXG9GXG9JI24zR0YoRlxvSSRFMTFHNiMvRmBvSS1fbjQ4OTE5NzM2MDBHRigtRj82I1EoJm1pbnVzO0YoLUYtNiQtRjM2Jy1JI21uR0YuNiNRIjJGKEZMRlxwRkwtRkM2I1EkRjExRigtRlM2IzcjLUYtNiRGXHItRlM2IzcjLUZmbjYkLCQqJiIiI0Zcb0ZhcUZcb0Zcb0kkRjExRzYjL0Zgb0ktX240ODkyMTI2MzY4R0YoLUZTNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjRlxvRmhuNyQ3IyIiJkZfcTckNyMiIzYsJEZgc0ZqbkZocw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtRiM2JC1GLDYmLUkobWZlbmNlZEdGJDYkLUYsNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTy1JI21pR0YkNiVRI3Q1RicvJSdpdGFsaWNHUSV0cnVlRicvRjxRJ2l0YWxpY0YnLUY4Ni1RJyZwbHVzO0YnRjtGPkZBRkNGRUZHRklGS0ZNRlAtRlM2JVEjbjJGJ0ZWRllGO0Y7LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGX28tRlM2JVEjWjFGJ0ZWRllGOy1GLDYoLUZTNiVRK19ER3Byb2R1Y3RGJ0ZWRlktRjg2LVEwJkFwcGx5RnVuY3Rpb247RidGO0Y+RkFGQ0ZFRkdGSUZLRl5vRmBvLUYzNiQtRiw2KC1GLDYnRjdGUi1GODYtUSIrRidGO0Y+RkFGQ0ZFRkdGSUZLRk1GUEZobkY7LUY4Ni1RIixGJ0Y7Rj4vRkJGWEZDRkVGR0ZJRktGXm8vRlFRLDAuMzMzMzMzM2VtRidGYW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGO0Y7RltxRl5xRjtGZW4tRiM2JC1GLDYmLUYzNiQtRiw2Ji1GLDYmLUZTNiVRI24xRidGVkZZRltvRlJGO0Zlbi1GUzYlUSNuM0YnRlZGWUY7RjtGW28tRlM2JVEkRTExRidGVkZZRjstRiw2KEZmb0Zpby1GMzYkLUYsNigtRiw2JkZocUZicEZdckY7RmVwRmByRltxRl5xRjtGO0ZbcUZecUY7LUY4Ni1RKCZtaW51cztGJ0Y7Rj5GQUZDRkVGR0ZJRktGTUZQLUYjNiQtRiw2KC1JI21uR0YkNiRRIjJGJ0Y7RltvRmpxRltvLUZTNiVRJEYxMUYnRlZGWUY7LUYsNihGZm9GaW8tRjM2JC1GLDYoLUYsNiZGYnNGW29GanFGO0ZlcEZmc0ZbcUZecUY7RjtGW3FGXnFGO0Y7LUYsNigtRlM2JVEkX0RHRidGVkZZRmlvLUYzNiQtRiw2Ji1GMzYmLUYsNigtRjM2Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGZXAtRlM2JVEkYWxnRidGVkZZRmVwLUYzNiYtRiw2Ji1GUzYlUSFGJ0ZWRllGW3FGXnFGO0Y7LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRltxRl5xRjtGO0ZgdkZjdkZlcC1GMzYmLUYsNiotRjM2Ji1GLDYoLUYzNiYtRiw2Ji1GY3M2JFEiMUYnRjtGW3FGXnFGO0Y7RmB2RmN2RmVwRmBwRltxRl5xRjtGO0ZgdkZjdkZlcC1GMzYmLUYsNigtRjM2Ji1GLDYmLUZjczYkUSI1RidGO0ZbcUZecUY7RjtGYHZGY3ZGZXBGaXJGW3FGXnFGO0Y7RmB2RmN2RmVwLUYzNiYtRiw2KC1GMzYmLUYsNiYtRmNzNiRRIzExRidGO0ZbcUZecUY7RjtGYHZGY3ZGZXAtRiw2J0Y3Rl90RltxRl5xRjtGW3FGXnFGO0Y7RmB2RmN2RltxRl5xRjtGO0ZgdkZjdkZbcUZecUY7RjtGYHZGY3ZGW3FGXnFGO0Y7RltxRl5xRjs=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYnLUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtSSNtaUdGLjYjUSN0NUYoLUY/NiNRJyZwbHVzO0YoLUZDNiNRI24yRigtRj82I1ExJkludmlzaWJsZVRpbWVzO0YoLUZDNiNRI1oxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY3LUZTNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwmSSN0NUdGKCEiIkkjbjJHRigiIiJJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ4OTM1MDIyNzJHRihGRi1GLTYkLUYzNiUtRjo2Iy1GMzYlLUYzNiUtRkM2I1EjbjFGKEZMRkJGRi1GQzYjUSNuM0YoRkwtRkM2I1EkRTExRigtRlM2IzcjLUYtNiRGZG8tRlM2IzcjLUZmbjYkLCYqJkkjbjFHRihGXG9GaW5GXG9GXG9JI24zR0YoRlxvSSRFMTFHNiMvRmBvSS1fbjQ4OTM1MTk4NDBHRigtRj82I1EoJm1pbnVzO0YoLUYtNiQtRjM2Jy1JI21uR0YuNiNRIjJGKEZMRlxwRkwtRkM2I1EkRjExRigtRlM2IzcjLUYtNiRGXHItRlM2IzcjLUZmbjYkLCQqJiIiI0Zcb0ZhcUZcb0Zcb0kkRjExRzYjL0Zgb0ktX240ODk1MTAyMDQ4R0YoLUZTNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjRlxvRmhuNyQ3IyIiJkZfcTckNyMiIzYsJEZgc0ZqbkZocw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJORicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNiYtRiM2JC1GLDYmLUYvNiVRI3Q1RidGMkY1LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGW28tRi82JVEkRTIxRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZqbkZcby1JKG1mZW5jZWRHRiQ2JC1GLDYoRlotRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zqbi9GUVEsMC4zMzMzMzMzZW1GJ0Zdby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGY3BGZnBGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXHEtRiM2JC1GLzYlUSRGMDFGJ0YyRjUtRiw2KEZib0Zlby1GaW82JC1GLDYmRmBxRmNwRmZwRjxGPEZjcEZmcEY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGZW8tRmlvNiQtRiw2Ji1GaW82Ji1GLDYoLUZpbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZdcC1GLzYlUSRhbGdGJ0YyRjVGXXAtRmlvNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGY3BGZnBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNwRmZwRjxGPEZoc0ZbdEZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1JI21uR0YkNiRRIjZGJ0Y8RmNwRmZwRjxGPEZoc0ZbdEZdcEZaRmNwRmZwRjxGPEZoc0ZbdEZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtRlt1NiRRIjlGJ0Y8RmNwRmZwRjxGPEZoc0ZbdEZdcC1GW3U2JFEiMUYnRjxGY3BGZnBGPEY8RmhzRlt0RmNwRmZwRjxGPEZoc0ZbdEZjcEZmcEY8RjxGaHNGW3RGY3BGZnBGPEY8RmNwRmZwRjxGPEZpcQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJOR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2JS1GLzYkLUY1NiUtSSNtaUdGMDYjUSN0NUYoLUkjbW9HRjA2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY8NiNRJEUyMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GRzYjNyMtSStfREdwcm9kdWN0R0YoNiRJI3Q1R0YoSSRFMjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg5NjgxMzYwMEdGKC1GQDYjUScmcGx1cztGKC1GLzYkLUY8NiNRJEYwMUYoLUZHNiM3Iy1GLzYkRmduLUZHNiM3Iy1GUDYjSSRGMDFHNiMvRlZJLV9uNDg5NjgyNDkyOEdGKC1GRzYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3IyIiJ0ZSNyQ3IyIiKiIiIkZqbw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2872" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">evalDG(LieBracket(N,X1)-X2-2*t1*S); # t2=-t1, t3=-2*t5</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNiYtSShtZmVuY2VkR0YkNiQtRiw2Ji1JI21pR0YkNiVRI3QxRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUYvNi1RJyZwbHVzO0YnRjJGNUY4RjpGPEY+RkBGQkZERkctRlM2JVEjdDJGJ0ZWRllGMkYyLUYvNi1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjVGOEY6RjxGPkZARkIvRkVRJjAuMGVtRicvRkhGX28tRlM2JVEjWjFGJ0ZWRllGMi1GLDYoLUZTNiVRK19ER3Byb2R1Y3RGJ0ZWRlktRi82LVEwJkFwcGx5RnVuY3Rpb247RidGMkY1RjhGOkY8Rj5GQEZCRl5vRmBvLUZONiQtRiw2KC1GLDYmRlItRi82LVEiK0YnRjJGNUY4RjpGPEY+RkBGQkZERkdGaG5GMi1GLzYtUSIsRidGMkY1L0Y5RlhGOkY8Rj5GQEZCRl5vL0ZIUSwwLjMzMzMzMzNlbUYnRmFvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y3RjJGMkZbcUZecUYyLUYvNi1RKCZtaW51cztGJ0YyRjVGOEY6RjxGPkZARkJGREZHLUYjNiQtRiw2Ji1GTjYkLUYsNiYtRlM2JVEjdDNGJ0ZWRllGZW4tRiw2Ji1JI21uR0YkNiRRIjJGJ0YyRltvLUZTNiVRI3Q1RidGVkZZRjJGMkYyRltvLUZTNiVRJEUxMUYnRlZGWUYyLUYsNihGZm9GaW8tRk42JC1GLDYoLUYsNiZGW3JGYnBGXnJGMkZlcEZnckZbcUZecUYyRjJGW3FGXnFGMkYyLUYsNigtRlM2JVEkX0RHRidGVkZZRmlvLUZONiQtRiw2Ji1GTjYmLUYsNigtRk42Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGZXAtRlM2JVEkYWxnRidGVkZZRmVwLUZONiYtRiw2Ji1GUzYlUSFGJ0ZWRllGW3FGXnFGMkYyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRltxRl5xRjJGMkZhdUZkdUZlcC1GTjYmLUYsNigtRk42Ji1GLDYoLUZONiYtRiw2Ji1GYXI2JFEiMUYnRjJGW3FGXnFGMkYyRmF1RmR1RmVwLUYsNidGLkZSRmBxRmhuRjJGW3FGXnFGMkYyRmF1RmR1RmVwLUZONiYtRiw2KC1GTjYmLUYsNiYtRmFyNiRRIjVGJ0YyRltxRl5xRjJGMkZhdUZkdUZlcC1GLDYnRi5GW3JGYHFGXnJGMkZbcUZecUYyRjJGYXVGZHVGW3FGXnFGMkYyRmF1RmR1RltxRl5xRjJGMkZhdUZkdUZbcUZecUYyRjJGW3FGXnFGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkobWZlbmNlZEdGLjYjLUYzNiUtSSNtaUdGLjYjUSN0MUYoLUY2NiNRJyZwbHVzO0YoLUZDNiNRI3QyRigtRjY2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZDNiNRI1oxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY7LUZTNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwmSSN0MUdGKCIiIkkjdDJHRihGam5JI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ4OTk1NjQwMzJHRigtRjY2I1EoJm1pbnVzO0YoLUYtNiQtRjM2JS1GPjYjLUYzNiUtRkM2I1EjdDNGKEZGLUYzNiUtSSNtbkdGLjYjUSIyRihGTC1GQzYjUSN0NUYoRkwtRkM2I1EkRTExRigtRlM2IzcjLUYtNiRGZm8tRlM2IzcjLUZmbjYkLCZJI3QzR0YoRmpuKiYiIiNGam5JI3Q1R0YoRmpuRmpuSSRFMTFHNiMvRl9vSS1fbjQ4OTk1ODE2MzJHRigtRlM2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyNGam4sJkZpbiEiIkZbb0ZdczckNyMiIiYsJkZmcUZdc0ZncUZdc0Zgcg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2868" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X2:=DGsimplify(evalDG(eval(X2,[t2=-t1,t3=-2*t5])));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYpLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZaLUYjNiQtRiw2Ji1GLzYlUSN0MUYnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmFvLUYvNiVRI1oxRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0Zgb0Ziby1JKG1mZW5jZWRHRiQ2JC1GLDYoRmpuLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGYG8vRlFRLDAuMzMzMzMzM2VtRidGY28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmlwRlxxRjwtRjk2LVEoJm1pbnVzO0YnRjxGPkZBRkNGRUZHRklGS0ZZRmVuLUYjNiQtRiw2KC1JI21uR0YkNiRRIjJGJ0Y8Rl1vLUYvNiVRI3Q1RidGMkY1Rl1vLUYvNiVRJEUxMUYnRjJGNUY8LUYsNihGaG9GW3AtRl9wNiQtRiw2KC1GLDYmRmVxRl1vRmlxRjxGY3BGXHJGaXBGXHFGPEY8RmlwRlxxRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW4tRiM2JC1GLzYlUSRGMTFGJ0YyRjUtRiw2KEZob0ZbcC1GX3A2JC1GLDYmRlxzRmlwRlxxRjxGPEZpcEZccUY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGW3AtRl9wNiQtRiw2Ji1GX3A2Ji1GLDYoLUZfcDYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZjcC1GLzYlUSRhbGdGJ0YyRjVGY3AtRl9wNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGaXBGXHFGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmlwRlxxRjxGPEZkdUZndUZjcC1GX3A2Ji1GLDYqLUZfcDYmLUYsNigtRl9wNiYtRiw2Ji1GZnE2JFEiMUYnRjxGaXBGXHFGPEY8RmR1Rmd1RmNwLUYsNidGVkZqbkZpcEZccUY8RmlwRlxxRjxGPEZkdUZndUZjcC1GX3A2Ji1GLDYoLUZfcDYmLUYsNiYtRmZxNiRRIjVGJ0Y8RmlwRlxxRjxGPEZkdUZndUZjcC1GLDYnRlZGZXJGaXBGXHFGPEZpcEZccUY8RjxGZHVGZ3VGY3AtRl9wNiYtRiw2KC1GX3A2Ji1GLDYmLUZmcTYkUSMxMUYnRjxGaXBGXHFGPEY8RmR1Rmd1RmNwRmZ2RmlwRlxxRjxGPEZkdUZndUZpcEZccUY8RjxGZHVGZ3VGaXBGXHFGPEY8RmR1Rmd1RmlwRlxxRjxGPEZpcEZccUY8RjxGZXM=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMkdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNigtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1GLzYkLUY1NiUtSSNtaUdGMDYjUSN0MUYoLUY4NiNRMSZJbnZpc2libGVUaW1lcztGKC1GQDYjUSNaMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GSjYjNyMtSStfREdwcm9kdWN0R0YoNiRJI3QxR0YoSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240OTAwMzkzNTA0R0YoLUY4NiNRKCZtaW51cztGKC1GLzYkLUY1NictSSNtbkdGMDYjUSIyRihGQy1GQDYjUSN0NUYoRkMtRkA2I1EkRTExRigtRko2IzcjLUYvNiRGam4tRko2IzcjLUZTNiQsJComIiIjIiIiSSN0NUdGKEZjcEZjcEkkRTExRzYjL0ZZSS1fbjQ5MDA0MDQ4MDBHRigtRjg2I1EnJnBsdXM7RigtRi82JC1GQDYjUSRGMTFGKC1GSjYjNyMtRi82JEZecS1GSjYjNyMtRlM2I0kkRjExRzYjL0ZZSS1fbjQ5MDEwMDAwMDBHRigtRko2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyNGY3AsJEZVISIiNyQ3IyIiJiwkRmFwRl5zNyQ3IyIjNkZjcEZhcg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2869" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">LieBracket(N,X2); # t5=0</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtRiM2JC1GLDYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y2LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSNtaUdGJDYlUSN0NUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y3USdpdGFsaWNGJ0Y5LUZSNiVRJEUxMEYnRlVGWEY2LUYsNigtRlI2JVErX0RHcHJvZHVjdEYnRlVGWC1GOjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y2Rj1GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYkLUYsNigtRiw2JkYyRjlGUUY2LUY6Ni1RIixGJ0Y2Rj0vRkFGV0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0ZaLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjZGNkZccEZfcEY2LUY6Ni1RJyZwbHVzO0YnRjZGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZlcC1GIzYkLUYsNiotRjM2JFEiMkYnRjZGOUZRRjktRlI2JVEjdDFGJ0ZVRlhGOS1GUjYlUSRFMjFGJ0ZVRlhGNi1GLDYoRmluRlxvLUZgbzYkLUYsNigtRiw2KEZbcUY5RlFGOUZecUY2RmZvRmFxRlxwRl9wRjZGNkZccEZfcEY2RmFwLUYjNiQtRiw2KC1GMzYkUSI2RidGNkY5LUklbXN1cEdGJDYlRlFGW3EvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRlI2JVEkRTMyRidGVUZYRjYtRiw2KEZpbkZcby1GYG82JC1GLDYoLUYsNiZGYHJGOUZjckY2RmZvRmlyRlxwRl9wRjZGNkZccEZfcEY2RjYtRiw2KC1GUjYlUSRfREdGJ0ZVRlhGXG8tRmBvNiQtRiw2Ji1GYG82Ji1GLDYoLUZgbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0Zmby1GUjYlUSRhbGdGJ0ZVRlhGZm8tRmBvNiYtRiw2Ji1GUjYlUSFGJ0ZVRlhGXHBGX3BGNkY2LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlxwRl9wRjZGNkZjdUZmdUZmby1GYG82Ji1GLDYqLUZgbzYmLUYsNigtRmBvNiYtRiw2JkYyRlxwRl9wRjZGNkZjdUZmdUZmb0Zkb0ZccEZfcEY2RjZGY3VGZnVGZm8tRmBvNiYtRiw2KC1GYG82Ji1GLDYmRmByRlxwRl9wRjZGNkZjdUZmdUZmb0ZqcUZccEZfcEY2RjZGY3VGZnVGZm8tRmBvNiYtRiw2KC1GYG82Ji1GLDYmLUYzNiRRIjhGJ0Y2RlxwRl9wRjZGNkZjdUZmdUZmb0Zic0ZccEZfcEY2RjZGY3VGZnVGXHBGX3BGNkY2RmN1RmZ1RlxwRl9wRjZGNkZjdUZmdUZccEZfcEY2RjZGXHBGX3BGNg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYnLUYtNiQtRjM2Jy1JI21uR0YuNiNRIjRGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRI3Q1RihGPS1GQjYjUSRFMTBGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRkk2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCQqJiIiJSIiIkkjdDVHRihGV0ZXSSRFMTBHNiMvSSdfbG9jYWxHRiZJLV9uNDkwMTY4MTQ0MEdGKC1GPjYjUScmcGx1cztGKC1GLTYkLUYzNiktRjo2I1EiMkYoRj1GQUY9LUZCNiNRI3QxRihGPS1GQjYjUSRFMjFGKC1GSTYjNyMtRi02JEZdby1GSTYjNyMtRlI2JCwkKigiIiNGV0ZYRldJI3QxR0YoRldGV0kkRTIxRzYjL0ZmbkktX240OTAxNjk1MDA4R0YoRmhuLUYtNiQtRjM2Jy1GOjYjUSI2RihGPS1JJW1zdXBHRi42JEZBRl9vRj0tRkI2I1EkRTMyRigtRkk2IzcjLUYtNiRGXHEtRkk2IzcjLUZSNiQsJComIiInRlcpRlhGZHBGV0ZXSSRFMzJHNiMvRmZuSS1fbjQ5MDIxMTczNzZHRigtRkk2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyNGVkZUNyQ3I0ZjckZicDckNyMiIilGYXJGW3M=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2876" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">N:=DGsimplify(evalDG(eval(N,t5=0)));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJORicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYvNiVRJEYwMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGam4tSShtZmVuY2VkR0YkNiQtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmluL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZdcC1GXW82Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXFGYHFGPEY8RmJxRmVxRl1wLUZdbzYmLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYmLUkjbW5HRiQ2JFEiOUYnRjxGXXFGYHFGPEY8RmJxRmVxRl1wLUZlcjYkUSIxRidGPEZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGXXFGYHFGPEY8Rlc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJOR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YwNiNRJEYwMUYoLUkmX0hvbGRHRjA2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIioiIiJGOw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2839" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">f0b:=[S,N];
fmb:=DGsimplify(eval([X1,X2,X3,X4,X5],t5=0));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSRmMGJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkobWZlbmNlZEdGJDYmLUYsNigtRiM2JC1GLDYmLUYjNiQtRi82JVEjWjFGJ0YyRjUtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZjby1GUzYkLUYsNiZGZ24vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmlvRlxwRjwtRjk2LVEoJm1pbnVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZicC1GIzYkLUYvNiVRI1oyRidGMkY1LUYsNihGXG9GX28tRlM2JC1GLDYmRmZwRmlvRlxwRjxGPEZpb0ZccEY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGX28tRlM2JC1GLDYmLUZTNiYtRiw2KC1GUzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmJvL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZkci1GUzYmLUYsNiYtRi82JVEhRidGMkY1RmlvRlxwRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpb0ZccEY8RjxGZHNGZ3NGZHItRlM2Ji1GLDYoLUZTNiYtRiw2KC1GUzYmLUYsNiYtSSNtbkdGJDYkUSIxRidGPEZpb0ZccEY8RjxGZHNGZ3NGZHJGZnRGaW9GXHBGPEY8RmRzRmdzRmRyLUZTNiYtRiw2KC1GUzYmLUYsNiYtRmd0NiRRIjJGJ0Y8RmlvRlxwRjxGPEZkc0Znc0Zkci1GLDYlLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGS0ZhcEZjcEZmdEY8RmlvRlxwRjxGPEZkc0Znc0Zpb0ZccEY8RjxGZHNGZ3NGaW9GXHBGPEY8RmRzRmdzRmlvRlxwRjxGPEZpb0ZccEY8RmRyLUYjNiQtRi82JVEkRjAxRidGMkY1LUYsNihGYXFGX28tRlM2JC1GLDYmLUZTNiYtRiw2KEZcckZkci1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ji1GZ3Q2JFEiOUYnRjxGaW9GXHBGPEY8RmRzRmdzRmRyRmZ0RmlvRlxwRjxGPEZkc0Znc0Zpb0ZccEY8RjxGZHNGZ3NGaW9GXHBGPEY8RmRzRmdzRmlvRlxwRjxGPEZpb0ZccEY8RmlvRlxwRjxGPC9GZXNRJyZsc3FiO0YnL0Zoc1EnJnJzcWI7RidGPC1GUzYmLUYsNihGX3FGZHJGX3ZGaW9GXHBGPEY8RmRzRmdz">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRmMGJHRig3JC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YxNiUtRjA2JC1JI21pR0YxNiNRI1oxRigtSSZfSG9sZEdGMTYjNyMtRjA2JEY6LUY/NiM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDkwMjQwMjQ2NEdGKC1JI21vR0YxNiNRKCZtaW51cztGKC1GMDYkLUY7NiNRI1oyRigtRj82IzcjLUYwNiRGVS1GPzYjNyMtRkg2I0kjWjJHNiMvRk1JLV9uNDkwMjQwNzg3MkdGKC1GPzYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3IyIiIkZecDckNyMiIiMhIiItRjA2JC1GOzYjUSRGMDFGKC1GPzYjNyMtRmRvNiM3JEZnbzcjNyQ3IyIiKkZecDcjNyRGY29GW3E=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRmbWJHRig3Jy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YxNiUtRjA2JC1GNjYlLUkjbWlHRjE2I1EjdDFGKC1JI21vR0YxNiNRMSZJbnZpc2libGVUaW1lcztGKC1GPTYjUSRFMDFGKC1JJl9Ib2xkR0YxNiM3Iy1GMDYkRjotRkg2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSN0MUdGKEkkRTAxRzYjL0knX2xvY2FsR0YmSS1fbjQ3MDkzNDk4NTZHRigtRkE2I1EnJnBsdXM7RigtRjA2JC1GPTYjUSRGMTBGKC1GSDYjNyMtRjA2JEZobi1GSDYjNyMtRlE2I0kkRjEwRzYjL0ZXSS1fbjQ3MDkzMzM0NzJHRigtRkg2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIiRGUzckNyMiIzUiIiItRjA2JC1GNjYmLUZBNiNRKiZ1bWludXMwO0YoLUYwNiQtRjY2JUY8RkAtRj02I1EjWjFGKC1GSDYjNyMtRjA2JEZlcS1GSDYjNyMtRlE2JEZTSSNaMUc2Iy9GV0ktX240NzA4MDMzMDg4R0YoRlktRjA2JC1GPTYjUSRGMTFGKC1GSDYjNyMtRjA2JEZqci1GSDYjNyMtRlE2I0kkRjExRzYjL0ZXSS1fbjQ3MDcwNTk0MjRHRigtRkg2IzcjLUZdcDYjNyRGYHA3JDckNyNGW3EsJEZTISIiNyQ3IyIjNkZbcS1GMDYkLUY9NiNRJEYyMUYoLUZINiM3Iy1GXXA2IzckRmBwNyM3JDcjIiM3RltxLUYwNiQtRj02I1EkRjMxRigtRkg2IzcjLUZdcDYjNyRGYHA3IzckNyMiIzhGW3EtRjA2JC1GPTYjUSRGMzJGKC1GSDYjNyMtRl1wNiM3JEZgcDcjNyQ3IyIjOUZbcTcjNydGXHBGXnRGYXVGYHZGX3c=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2835" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Embed into M9.</Text-field>
</Input>
</Group>
<Group labelreference="L2837" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">c = 1 (<Font foreground="[153,204,0]">M7 model</Font>)</Text-field></Title>
<Group hide-input="false" labelreference="L2820" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">S:=evalDG(eval(1/2*(Z1+c*H),c=1)); # Freedom: exp(&lt;E10&gt;)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYvNiVRI1oyRidGMkY1LUYsNigtRi82JVEkX0RHRidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZqbi1JKG1mZW5jZWRHRiQ2JC1GLDYmLUZdbzYmLUYsNigtRl1vNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGaW4vRlFRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1Rl1wLUZdbzYmLUYsNiYtRi82JVEhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcUZgcUY8RjxGYnFGZXFGXXAtRl1vNiYtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiYtSSNtbkdGJDYkUSIyRidGPEZdcUZgcUY8RjxGYnFGZXFGXXAtRmVyNiRRIjFGJ0Y8Rl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZdcUZgcUY8RjxGVw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJTR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YwNiNRI1oyRigtSSZfSG9sZEdGMDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiIyIiIkY7</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2821" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">gpb;
defEV(S,F01,gpb);
N:=evalDG(F01); # If dim(f0)=2, then this is present.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Jy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGLzYjUSRFMTBGKC1JJl9Ib2xkR0YvNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIlIiIiLUYuNiQtRjQ2I1EkRTExRigtRjg2IzcjLUY8NiM3JEY/NyM3JDcjIiImRkctRi42JC1GNDYjUSRFMjFGKC1GODYjNyMtRjw2IzckRj83IzckNyMiIidGRy1GLjYkLUY0NiNRJEUzMUYoLUY4NiM3Iy1GPDYjNyRGPzcjNyQ3IyIiKEZHLUYuNiQtRjQ2I1EkRTMyRigtRjg2IzcjLUY8NiM3JEY/NyM3JDcjIiIpRkc3IzcnRjtGUEZpbkZob0ZncA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjJGJ0YyRjVGT0Y1Rk9GNS1GLzYkUSIzRidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyciIiIiIiNGJEYkIiIk</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJORicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYvNiVRJEYwMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGam4tSShtZmVuY2VkR0YkNiQtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmluL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZdcC1GXW82Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXFGYHFGPEY8RmJxRmVxRl1wLUZdbzYmLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYmLUkjbW5HRiQ2JFEiOUYnRjxGXXFGYHFGPEY8RmJxRmVxRl1wLUZlcjYkUSIxRidGPEZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGXXFGYHFGPEY8Rlc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJOR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YwNiNRJEYwMUYoLUkmX0hvbGRHRjA2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIioiIiJGOw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">pb;
F10,defEV(S,F10,pb);
F11,defEV(S,F11,pb);
F21,defEV(S,F21,pb);

X1:=evalDG(F10+t1*Z1+t2*E10);
X2:=evalDG(F11+t3*F01);
X3:=evalDG(eval(F21+t4*F11+t5*F01,t4=0)); # Normalize t4=0 using exp(&lt;E10&gt;)

# Note: When N is present, we can add this to X2 and X3 to get t3=t5=0.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Ky1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGLzYjUSRGMDFGKC1JJl9Ib2xkR0YvNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIqIiIiLUYuNiQtRjQ2I1EjWjFGKC1GODYjNyMtRjw2IzckRj83IzckNyNGR0ZHLCZGSCEiIiomIiIjRkctRi42JC1GNDYjUSNaMkYoLUY4NiM3Iy1GPDYjNyRGPzcjNyQ3I0ZZRkdGR0ZHLUYuNiQtRjQ2I1EkRTAxRigtRjg2IzcjLUY8NiM3JEY/NyM3JDcjIiIkRkctRi42JC1GNDYjUSRFMTBGKC1GODYjNyMtRjw2IzckRj83IzckNyMiIiVGRy1GLjYkLUY0NiNRJEUxMUYoLUY4NiM3Iy1GPDYjNyRGPzcjNyQ3IyIiJkZHLUYuNiQtRjQ2I1EkRTIxRigtRjg2IzcjLUY8NiM3JEY/NyM3JDcjIiInRkctRi42JC1GNDYjUSRFMzFGKC1GODYjNyMtRjw2IzckRj83IzckNyMiIihGRy1GLjYkLUY0NiNRJEUzMkYoLUY4NiM3Iy1GPDYjNyRGPzcjNyQ3IyIiKUZHNyM3K0Y7RlAsJkZQRlcqJkZZRkdGXG9GR0ZHRmpvRmlwRmhxRmdyRmZzRmV0</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMTBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIzEwRidGQUZicEZlcEZBRkFGZ3BGanBGYm8tRmpxNiRRIjFGJ0ZBRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzY2LUZqcTYkUSsmdW1pbnVzMDsxRidGQUZiby1GanE2JFEiMEYnRkFGYm9GanJGYm9GXXJGYm9GanJGYm9GXXJGYm9GXXJGYm9GXXJGYm8tRmpxNiRRIjJGJ0ZBRmJwRmVwRkFGQS9GaHBRJyZsc3FiO0YnL0ZbcVEnJnJzcWI7RidGQQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjEwRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNSIiIjcrISIiIiIhRklGRkZJRkZGRkZGIiIjNyRGOkZH</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIzExRidGQUZicEZlcEZBRkFGZ3BGanBGYm8tRmpxNiRRIjFGJ0ZBRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzY2LUZqcTYkUSIwRidGQUZib0ZdckZib0ZdckZiby1GanE2JFEiMkYnRkFGYm9GXXJGYm9GanJGYm9GanJGYm9GanJGYm8tRmpxNiRRIjNGJ0ZBRmJwRmVwRkFGQS9GaHBRJyZsc3FiO0YnL0ZbcVEnJnJzcWI7RidGQQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjExRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNiIiIjcrIiIhRkZGRiIiI0ZGRklGSUZJIiIkNyRGOkZH</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYlUSRGMjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2KC1GLzYlUSRfREdGJ0YyRjUtSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GWDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GPjYtUSIsRidGQUZDL0ZHRjRGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJvLUZYNiYtRiM2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRkFGQUZncEZqcEZiby1GWDYmLUYjNiYtRlg2Ji1GIzYoLUZYNiYtRiM2Ji1JI21uR0YkNiRRIzEyRidGQUZicEZlcEZBRkFGZ3BGanBGYm8tRmpxNiRRIjFGJ0ZBRmJwRmVwRkFGQUZncEZqcEZicEZlcEZBRkFGZ3BGanBGYnBGZXBGQUZBRmdwRmpwRmJwRmVwRkFGQUZicEZlcEZBLUY+Ni1RKCZjb21tYTtGJ0ZBRkNGZW9GSEZKRkxGTkZQRlJGZm8tRlg2Ji1GIzY2LUZqcTYkUSIwRidGQUZib0ZdckZib0ZdckZiby1GanE2JFEiMkYnRkFGYm9GXXJGYm9GanJGYm9GanJGYm9GanJGYm8tRmpxNiRRIjNGJ0ZBRmJwRmVwRkFGQS9GaHBRJyZsc3FiO0YnL0ZbcVEnJnJzcWI7RidGQQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjIxRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNyIiIjcrIiIhRkZGRiIiI0ZGRklGSUZJIiIkNyRGOkZH</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYoLUYjNiQtRiw2Ji1GLzYlUSN0MUYnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRltvLUYvNiVRI1oxRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZqbkZcby1JKG1mZW5jZWRHRiQ2JC1GLDYoRlotRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zqbi9GUVEsMC4zMzMzMzMzZW1GJ0Zdby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGY3BGZnBGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXHEtRiM2JC1GLDYmLUYvNiVRI3QyRidGMkY1RmduLUYvNiVRJEUxMEYnRjJGNUY8LUYsNihGYm9GZW8tRmlvNiQtRiw2KEZicUZdcEZlcUZjcEZmcEY8RjxGY3BGZnBGPEZocC1GIzYkLUYvNiVRJEYxMEYnRjJGNS1GLDYoRmJvRmVvLUZpbzYkLUYsNiZGYHJGY3BGZnBGPEY8RmNwRmZwRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZlby1GaW82JC1GLDYmLUZpbzYmLUYsNigtRmlvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRl1wLUYvNiVRJGFsZ0YnRjJGNUZdcC1GaW82Ji1GLDYmLUYvNiVRIUYnRjJGNUZjcEZmcEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGZnBGPEY8Rmh0Rlt1Rl1wLUZpbzYmLUYsNiotRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUkjbW5HRiQ2JFEiMUYnRjxGY3BGZnBGPEY8Rmh0Rlt1Rl1wRlpGY3BGZnBGPEY8Rmh0Rlt1Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1GW3Y2JFEiNEYnRjxGY3BGZnBGPEY8Rmh0Rlt1Rl1wRmJxRmNwRmZwRjxGPEZodEZbdUZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtRlt2NiRRIzEwRidGPEZjcEZmcEY8RjxGaHRGW3VGXXBGanVGY3BGZnBGPEY8Rmh0Rlt1RmNwRmZwRjxGPEZodEZbdUZjcEZmcEY8RjxGaHRGW3VGY3BGZnBGPEY8RmNwRmZwRjxGPEZpcg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMUdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNictRi82JC1GNTYlLUkjbWlHRjA2I1EjdDFGKC1JI21vR0YwNiNRMSZJbnZpc2libGVUaW1lcztGKC1GPDYjUSNaMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GRzYjNyMtSStfREdwcm9kdWN0R0YoNiRJI3QxR0YoSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240NzM5ODgwMDAwR0YoLUZANiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GPDYjUSN0MkYoRj8tRjw2I1EkRTEwRigtRkc2IzcjLUYvNiRGZ24tRkc2IzcjLUZQNiRJI3QyR0YoSSRFMTBHNiMvRlZJLV9uNDczOTM2NzU1MkdGKEZYLUYvNiQtRjw2I1EkRjEwRigtRkc2IzcjLUYvNiRGYHAtRkc2IzcjLUZQNiNJJEYxMEc2Iy9GVkktX240NzM5MzQ3NzQ0R0YoLUZHNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjIiIiRlI3JDcjIiIlRmlvNyQ3IyIjNUZfckZjcQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYmLUYjNiQtRiw2Ji1GLzYlUSN0M0YnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRltvLUYvNiVRJEYwMUYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGam5GXG8tSShtZmVuY2VkR0YkNiQtRiw2KEZaLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGam4vRlFRLDAuMzMzMzMzM2VtRidGXW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmNwRmZwRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlxxLUYjNiQtRi82JVEkRjExRidGMkY1LUYsNihGYm9GZW8tRmlvNiQtRiw2JkZgcUZjcEZmcEY8RjxGY3BGZnBGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmVvLUZpbzYkLUYsNiYtRmlvNiYtRiw2KC1GaW82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGXXAtRi82JVEkYWxnRidGMkY1Rl1wLUZpbzYmLUYsNiYtRi82JVEhRidGMkY1RmNwRmZwRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZjcEZmcEY8RjxGaHNGW3RGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtSSNtbkdGJDYkUSI5RidGPEZjcEZmcEY8RjxGaHNGW3RGXXBGWkZjcEZmcEY8RjxGaHNGW3RGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUZbdTYkUSMxMUYnRjxGY3BGZnBGPEY8RmhzRlt0Rl1wLUZbdTYkUSIxRidGPEZjcEZmcEY8RjxGaHNGW3RGY3BGZnBGPEY8RmhzRlt0RmNwRmZwRjxGPEZoc0ZbdEZjcEZmcEY8RjxGY3BGZnBGPEY8Rmlx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMkdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiUtRi82JC1GNTYlLUkjbWlHRjA2I1EjdDNGKC1JI21vR0YwNiNRMSZJbnZpc2libGVUaW1lcztGKC1GPDYjUSRGMDFGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRkc2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSN0M0dGKEkkRjAxRzYjL0knX2xvY2FsR0YmSS1fbjQ3Mzg4OTE2MTZHRigtRkA2I1EnJnBsdXM7RigtRi82JC1GPDYjUSRGMTFGKC1GRzYjNyMtRi82JEZnbi1GRzYjNyMtRlA2I0kkRjExRzYjL0ZWSS1fbjQ3MzY5MDI1OTJHRigtRkc2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIipGUjckNyMiIzYiIiJGam8=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYmLUYjNiQtRiw2Ji1GLzYlUSN0NUYnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRltvLUYvNiVRJEYwMUYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGam5GXG8tSShtZmVuY2VkR0YkNiQtRiw2KEZaLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGam4vRlFRLDAuMzMzMzMzM2VtRidGXW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmNwRmZwRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlxxLUYjNiQtRi82JVEkRjIxRidGMkY1LUYsNihGYm9GZW8tRmlvNiQtRiw2JkZgcUZjcEZmcEY8RjxGY3BGZnBGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmVvLUZpbzYkLUYsNiYtRmlvNiYtRiw2KC1GaW82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGXXAtRi82JVEkYWxnRidGMkY1Rl1wLUZpbzYmLUYsNiYtRi82JVEhRidGMkY1RmNwRmZwRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZjcEZmcEY8RjxGaHNGW3RGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtSSNtbkdGJDYkUSI5RidGPEZjcEZmcEY8RjxGaHNGW3RGXXBGWkZjcEZmcEY8RjxGaHNGW3RGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUZbdTYkUSMxMkYnRjxGY3BGZnBGPEY8RmhzRlt0Rl1wLUZbdTYkUSIxRidGPEZjcEZmcEY8RjxGaHNGW3RGY3BGZnBGPEY8RmhzRlt0RmNwRmZwRjxGPEZoc0ZbdEZjcEZmcEY8RjxGY3BGZnBGPEY8Rmlx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYM0dGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiUtRi82JC1GNTYlLUkjbWlHRjA2I1EjdDVGKC1JI21vR0YwNiNRMSZJbnZpc2libGVUaW1lcztGKC1GPDYjUSRGMDFGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRkc2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSN0NUdGKEkkRjAxRzYjL0knX2xvY2FsR0YmSS1fbjQ4NjA2Nzg3NTJHRigtRkA2I1EnJnBsdXM7RigtRi82JC1GPDYjUSRGMjFGKC1GRzYjNyMtRi82JEZnbi1GRzYjNyMtRlA2I0kkRjIxRzYjL0ZWSS1fbjQ4NTk3NjQ1NDRHRigtRkc2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIipGUjckNyMiIzciIiJGam8=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2897" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">LieBracket(X1,X3);
LieBracket(X2,X3);
X4:=F31+t6*F01:
X5:=F32+t7*F01:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiktSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNiYtSShtZmVuY2VkR0YkNiQtRiw2Ji1JI21pR0YkNiVRI3Q1RicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUYvNi1RJyZwbHVzO0YnRjJGNUY4RjpGPEY+RkBGQkZERkctRiw2Ji1JI21uR0YkNiRRIjJGJ0YyLUYvNi1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjVGOEY6RjxGPkZARkIvRkVRJjAuMGVtRicvRkhGYm8tRlM2JVEjdDJGJ0ZWRllGMkYyRjJGXm8tRlM2JVEkRjExRidGVkZZRjItRiw2KC1GUzYlUStfREdwcm9kdWN0RidGVkZZLUYvNi1RMCZBcHBseUZ1bmN0aW9uO0YnRjJGNUY4RjpGPEY+RkBGQkZhb0Zjby1GTjYkLUYsNigtRiw2JkZSLUYvNi1RIitGJ0YyRjVGOEY6RjxGPkZARkJGREZHRmhuRjItRi82LVEiLEYnRjJGNS9GOUZYRjpGPEY+RkBGQkZhby9GSFEsMC4zMzMzMzMzZW1GJ0Znby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGN0YyRjJGYXFGZHFGMi1GLzYtUSgmbWludXM7RidGMkY1RjhGOkY8Rj5GQEZCRkRGRy1GIzYkLUYsNihGam5GXm8tRlM2JVEjdDFGJ0ZWRllGXm8tRlM2JVEkRjIxRidGVkZZRjItRiw2KEZccEZfcC1GTjYkLUYsNigtRiw2JkZqbkZeb0ZdckYyRltxRmByRmFxRmRxRjJGMkZhcUZkcUYyRmVuLUYjNiQtRiw2Ji1GW282JFEiM0YnRjJGXm8tRlM2JVEkRjMxRidGVkZZRjItRiw2KEZccEZfcC1GTjYkLUYsNihGX3NGW3FGYnNGYXFGZHFGMkYyRmFxRmRxRjJGMi1GLDYoLUZTNiVRJF9ER0YnRlZGWUZfcC1GTjYkLUYsNiYtRk42Ji1GLDYoLUZONiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRltxLUZTNiVRJGFsZ0YnRlZGWUZbcS1GTjYmLUYsNiYtRlM2JVEhRidGVkZZRmFxRmRxRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhcUZkcUYyRjJGanVGXXZGW3EtRk42Ji1GLDYqLUZONiYtRiw2KC1GTjYmLUYsNiYtRltvNiRRIzExRidGMkZhcUZkcUYyRjJGanVGXXZGW3EtRiw2J0YuRlJGZnFGaG5GMkZhcUZkcUYyRjJGanVGXXZGW3EtRk42Ji1GLDYoLUZONiYtRiw2Ji1GW282JFEjMTJGJ0YyRmFxRmRxRjJGMkZqdUZddkZbcS1GLDYnRi5GaXJGYXFGZHFGMkZhcUZkcUYyRjJGanVGXXZGW3EtRk42Ji1GLDYoLUZONiYtRiw2Ji1GW282JFEjMTNGJ0YyRmFxRmRxRjJGMkZqdUZddkZbcUZfc0ZhcUZkcUYyRjJGanVGXXZGYXFGZHFGMkYyRmp1Rl12RmFxRmRxRjJGMkZqdUZddkZhcUZkcUYyRjJGYXFGZHFGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYoLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkobWZlbmNlZEdGLjYjLUYzNiUtSSNtaUdGLjYjUSN0NUYoLUY2NiNRJyZwbHVzO0YoLUYzNiUtSSNtbkdGLjYjUSIyRigtRjY2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZDNiNRI3QyRihGTy1GQzYjUSRGMTFGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjstRlk2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCZJI3Q1R0YoIiIiKiYiIiNGYG9JI3QyR0YoRmBvRmBvSSRGMTFHNiMvSSdfbG9jYWxHRiZJLV9uNDg1OTk1ODI3MkdGKC1GNjYjUSgmbWludXM7RigtRi02JC1GMzYnRktGTy1GQzYjUSN0MUYoRk8tRkM2I1EkRjIxRigtRlk2IzcjLUYtNiRGXnAtRlk2IzcjLUZcbzYkLCQqJkZib0Zgb0kjdDFHRihGYG9GYG9JJEYyMUc2Iy9GZ29JLV9uNDczODEwMDYwOEdGKEZGLUYtNiQtRjM2JS1GTDYjUSIzRihGTy1GQzYjUSRGMzFGKC1GWTYjNyMtRi02JEZpcS1GWTYjNyMtRlxvNiQiIiRJJEYzMUc2Iy9GZ29JLV9uNDg1NTE1NzYzMkdGKC1GWTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjclNyQ3IyIjNiwmRl9vISIiRmFvRmB0NyQ3IyIjNywkRmFxRmB0NyQ3IyIjOEZbc0Zicw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNiYtSSNtbkdGJDYkUSIzRidGMi1GLzYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCL0ZFUSYwLjBlbUYnL0ZIRlUtSSNtaUdGJDYlUSRGMzJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRidGMi1GLDYoLUZYNiVRK19ER3Byb2R1Y3RGJ0ZlbkZobi1GLzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YyRjVGOEY6RjxGPkZARkJGVEZWLUkobWZlbmNlZEdGJDYkLUYsNihGTS1GLzYtUSIsRidGMkY1L0Y5RmduRjpGPEY+RkBGQkZUL0ZIUSwwLjMzMzMzMzNlbUYnRlcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjdGMkYyRl1wRmBwRjJGMi1GLDYoLUZYNiVRJF9ER0YnRmVuRmhuRl9vLUZjbzYkLUYsNiYtRmNvNiYtRiw2KC1GY282Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGZ28tRlg2JVEkYWxnRidGZW5GaG5GZ28tRmNvNiYtRiw2Ji1GWDYlUSFGJ0ZlbkZobkZdcEZgcEYyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGMkYyRmFyRmRyRmdvLUZjbzYmLUYsNiYtRmNvNiYtRiw2KC1GY282Ji1GLDYmLUZONiRRIzE0RidGMkZdcEZgcEYyRjJGYXJGZHJGZ28tRiw2JUYuRk1GMkZdcEZgcEYyRjJGYXJGZHJGXXBGYHBGMkYyRmFyRmRyRl1wRmBwRjJGMkZhckZkckZdcEZgcEYyRjJGXXBGYHBGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYkLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkjbW5HRi42I1EiM0YoLUY2NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRJEYzMkYoLUkmX0hvbGRHRi42IzcjLUYtNiRGOy1GSTYjNyMtSStfREdwcm9kdWN0R0YoNiQiIiRJJEYzMkc2Iy9JJ19sb2NhbEdGJkktX240NzM3NDA5NTM2R0YoLUZJNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM5ISIkRmZu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2842" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># dim(f0)=2.  Must have t2&lt;&gt;0, otherwise we embed into M9.  So normalize t2=1 using a G0 rescaling.  This defines the M7 model.

f0b:=[S,N];
fmb:=DGsimplify(evalDG(eval([X1,X2,X3,X4,X5],[t1=a,t2=1,t3=0,t5=0])));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSRmMGJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkobWZlbmNlZEdGJDYmLUYsNigtRiM2JC1GLzYlUSNaMkYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGX28tRlM2JC1GLDYmLUZTNiYtRiw2KC1GUzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRl5vL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZhcC1GUzYmLUYsNiYtRi82JVEhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhcUZkcUY8RjxGZnFGaXFGYXAtRlM2Ji1GLDYmLUZTNiYtRiw2KC1GUzYmLUYsNiYtSSNtbkdGJDYkUSIyRidGPEZhcUZkcUY8RjxGZnFGaXFGYXAtRmlyNiRRIjFGJ0Y8RmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZhcUZkcUY8RmFwLUYjNiQtRi82JVEkRjAxRidGMkY1LUYsNihGaG5GW28tRlM2JC1GLDYmLUZTNiYtRiw2KEZpb0ZhcC1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ji1GaXI2JFEiOUYnRjxGYXFGZHFGPEY8RmZxRmlxRmFwRlxzRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZhcUZkcUY8RmFxRmRxRjxGPC9GZ3FRJyZsc3FiO0YnL0ZqcVEnJnJzcWI7RidGPC1GUzYmLUYsNihGZm5GYXBGZHNGYXFGZHFGPEY8RmZxRmlx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRmMGJHRig3JC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMTYjUSNaMkYoLUkmX0hvbGRHRjE2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIiMiIiItRjA2JC1GNjYjUSRGMDFGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIipGSTcjNyRGPUZS</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRmbWJHRig3Jy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YxNictRjA2JC1GNjYlLUkjbWlHRjE2I1EiYUYoLUkjbW9HRjE2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY9NiNRI1oxRigtSSZfSG9sZEdGMTYjNyMtRjA2JEY6LUZINiM3Iy1JK19ER3Byb2R1Y3RHRig2JEkiYUdGKEkjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDcyNjIyOTc2MEdGKC1GQTYjUScmcGx1cztGKC1GMDYkLUY9NiNRJEUxMEYoLUZINiM3Iy1GMDYkRmhuLUZINiM3Iy1GUTYjSSRFMTBHNiMvRldJLV9uNDc0NTY2ODQ0OEdGKEZZLUYwNiQtRj02I1EkRjEwRigtRkg2IzcjLUYwNiRGW3AtRkg2IzcjLUZRNiNJJEYxMEc2Iy9GV0ktX240ODQxMDM3MDU2R0YoLUZINiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjIiIiRlM3JDcjIiIlRmpxNyQ3IyIjNUZqcS1GMDYkLUY9NiNRJEYxMUYoLUZINiM3Iy1GYHE2IzckRmNxNyM3JDcjIiM2RmpxLUYwNiQtRj02I1EkRjIxRigtRkg2IzcjLUZgcTYjNyRGY3E3IzckNyMiIzdGanEtRjA2JC1GNjYlLUYwNiQtRjY2JS1GPTYjUSN0NkYoRkAtRj02I1EkRjAxRigtRkg2IzcjLUYwNiRGZXQtRkg2IzcjLUZRNiRJI3Q2R0YoSSRGMDFHNiMvRldJLV9uNDcyMzE4MDY3MkdGKEZZLUYwNiQtRj02I1EkRjMxRigtRkg2IzcjLUYwNiRGXnYtRkg2IzcjLUZRNiNJJEYzMUc2Iy9GV0ktX240NzIzMDM2NTc2R0YoLUZINiM3Iy1GYHE2IzckRmNxNyQ3JDcjIiIqRmd1NyQ3IyIjOEZqcS1GMDYkLUY2NiUtRjA2JC1GNjYlLUY9NiNRI3Q3RihGQEZqdC1GSDYjNyMtRjA2JEZieC1GSDYjNyMtRlE2JEkjdDdHRihGaHVGWS1GMDYkLUY9NiNRJEYzMkYoLUZINiM3Iy1GMDYkRmR5LUZINiM3Iy1GUTYjSSRGMzJHNiMvRldJLV9uNDczMjM2NTU2OEdGKC1GSDYjNyMtRmBxNiM3JEZjcTckNyRGZ3dGYXk3JDcjIiM5RmpxNyM3J0ZfcUZpckZoc0Zid0Zoeg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2841" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># dim(f0)=1. Embed into M7 by enlarging f0 by F01.</Text-field>
</Input>
</Group>
<Group labelreference="L2843" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L2791" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Non-semisimple cases</Text-field></Title>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">N0=F01+r*Z1, r nonzero (<Font foreground="[128,0,0]">No new models</Font>)</Text-field></Title>
<Group hide-input="false" labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">N0:=evalDG(eval(F01+r*Z1));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNOMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYmLUYjNiQtRiw2Ji1GLzYlUSJyRidGMkY1LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGW28tRi82JVEjWjFGJ0YyRjVGPC1GLDYoLUYvNiVRK19ER3Byb2R1Y3RGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLRmpuRlxvLUkobWZlbmNlZEdGJDYkLUYsNihGWi1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmpuL0ZRUSwwLjMzMzMzMzNlbUYnRl1vLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPEZjcEZmcEY8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZccS1GIzYkLUYvNiVRJEYwMUYnRjJGNS1GLDYoRmJvRmVvLUZpbzYkLUYsNiZGYHFGY3BGZnBGPEY8RmNwRmZwRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZlby1GaW82JC1GLDYmLUZpbzYmLUYsNigtRmlvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRl1wLUYvNiVRJGFsZ0YnRjJGNUZdcC1GaW82Ji1GLDYmLUYvNiVRIUYnRjJGNUZjcEZmcEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGZnBGPEY8RmhzRlt0Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUkjbW5HRiQ2JFEiMUYnRjxGY3BGZnBGPEY8RmhzRlt0Rl1wRlpGY3BGZnBGPEY8RmhzRlt0Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1GW3U2JFEiOUYnRjxGY3BGZnBGPEY8RmhzRlt0Rl1wRmp0RmNwRmZwRjxGPEZoc0ZbdEZjcEZmcEY8RjxGaHNGW3RGY3BGZnBGPEY8RmhzRlt0RmNwRmZwRjxGPEZjcEZmcEY8RjxGaXE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNOMEdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiUtRi82JC1GNTYlLUkjbWlHRjA2I1EickYoLUkjbW9HRjA2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY8NiNRI1oxRigtSSZfSG9sZEdGMDYjNyMtRi82JEY5LUZHNiM3Iy1JK19ER3Byb2R1Y3RHRig2JEkickdGKEkjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDcxMzMyNjI0MEdGKC1GQDYjUScmcGx1cztGKC1GLzYkLUY8NiNRJEYwMUYoLUZHNiM3Iy1GLzYkRmduLUZHNiM3Iy1GUDYjSSRGMDFHNiMvRlZJLV9uNDg4Njc3MDUyOEdGKC1GRzYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3IyIiIkZSNyQ3IyIiKkZmcEZqbw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2805" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">LieBracket(E10,N0);
LieBracket(E11,N0);
LieBracket(E21,N0);
LieBracket(E31,N0);
LieBracket(E32,N0);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNiYtSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUYvNi1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjVGOEY6RjxGPkZARkIvRkVRJjAuMGVtRicvRkhGWi1GTjYlUSRFMTBGJ0ZRRlRGMi1GLDYoLUZONiVRK19ER3Byb2R1Y3RGJ0ZRRlQtRi82LVEwJkFwcGx5RnVuY3Rpb247RidGMkY1RjhGOkY8Rj5GQEZCRllGZW4tSShtZmVuY2VkR0YkNiQtRiw2KEZNLUYvNi1RIixGJ0YyRjUvRjlGU0Y6RjxGPkZARkJGWS9GSFEsMC4zMzMzMzMzZW1GJ0Zmbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGN0YyRjJGXHBGX3BGMkYyLUYsNigtRk42JVEkX0RHRidGUUZURl5vLUZibzYkLUYsNiYtRmJvNiYtRiw2KC1GYm82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGZm8tRk42JVEkYWxnRidGUUZURmZvLUZibzYmLUYsNiYtRk42JVEhRidGUUZURlxwRl9wRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZccEZfcEYyRjJGYHJGY3JGZm8tRmJvNiYtRiw2Ji1GYm82Ji1GLDYoLUZibzYmLUYsNiYtSSNtbkdGJDYkUSI0RidGMkZccEZfcEYyRjJGYHJGY3JGZm8tRiw2J0YuRk1GXHBGX3BGMkZccEZfcEYyRjJGYHJGY3JGXHBGX3BGMkYyRmByRmNyRlxwRl9wRjJGMkZgckZjckZccEZfcEYyRjJGXHBGX3BGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYkLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkjbWlHRi42I1EickYoLUY2NiNRMSZJbnZpc2libGVUaW1lcztGKC1GPjYjUSRFMTBGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjstRkg2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSJyR0YoSSRFMTBHNiMvSSdfbG9jYWxHRiZJLV9uNDg4NTE3NzcyOEdGKC1GSDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiJSwkRlMhIiJGZW4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1JI21pR0YkNiVRJEUxMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYoLUYxNiVRK19ER3Byb2R1Y3RGJ0Y0RjctSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1JKG1mZW5jZWRHRiQ2JC1GLDYmRjAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkdGQ0ZDRmhuRltvRkMtRkA2LVEoJm1pbnVzO0YnRkNGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZhby1GIzYkLUYsNiYtRjE2JVEickYnRjRGNy1GQDYtUTEmSW52aXNpYmxlVGltZXM7RidGQ0ZFRkhGSkZMRk5GUEZSRlRGVy1GMTYlUSRFMTFGJ0Y0RjdGQy1GLDYoRjxGPy1GWjYkLUYsNihGZ28tRkA2LVEiLEYnRkNGRS9GSUY2RkpGTEZORlBGUkZUL0ZYUSwwLjMzMzMzMzNlbUYnRl1wRmhuRltvRkNGQ0ZobkZbb0ZDRkMtRiw2KC1GMTYlUSRfREdGJ0Y0RjdGPy1GWjYkLUYsNiYtRlo2Ji1GLDYoLUZaNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRmZwLUYxNiVRJGFsZ0YnRjRGN0ZmcC1GWjYmLUYsNiYtRjE2JVEhRidGNEY3RmhuRltvRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZobkZbb0ZDRkNGW3NGXnNGZnAtRlo2Ji1GLDYoLUZaNiYtRiw2KC1GWjYmLUYsNiYtSSNtbkdGJDYkUSI0RidGQ0ZobkZbb0ZDRkNGW3NGXnNGZnAtRl50NiRRIjFGJ0ZDRmhuRltvRkNGQ0Zbc0Zec0ZmcC1GWjYmLUYsNigtRlo2Ji1GLDYmLUZedDYkUSI1RidGQ0ZobkZbb0ZDRkNGW3NGXnNGZnAtRiw2Jy1GQDYtUSomdW1pbnVzMDtGJ0ZDRkVGSEZKRkxGTkZQRlJGYG9GYm9GZ29GaG5GW29GQ0ZobkZbb0ZDRkNGW3NGXnNGaG5GW29GQ0ZDRltzRl5zRmhuRltvRkNGQ0Zbc0Zec0ZobkZbb0ZDRkNGaG5GW29GQw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtSSNtaUdGLjYjUSRFMTBGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRjw2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSRFMTBHNiMvSSdfbG9jYWxHRiZJLV9uNDg4NDE0MzIwMEdGKC1JI21vR0YuNiNRKCZtaW51cztGKC1GLTYkLUYzNiUtRjg2I1EickYoLUZNNiNRMSZJbnZpc2libGVUaW1lcztGKC1GODYjUSRFMTFGKC1GPDYjNyMtRi02JEZSLUY8NiM3Iy1GRTYkSSJyR0YoSSRFMTFHNiMvRkpJLV9uNDg4Mzg2NjA4MEdGKC1GPDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3IyIiJSIiIjckNyMiIiYsJEZhbyEiIkZobw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNigtSSNtbkdGJDYkUSIyRidGMi1GLzYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCL0ZFUSYwLjBlbUYnL0ZIRlUtSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnRlEtRlg2JVEkRTIxRidGZW5GaG5GMi1GLDYoLUZYNiVRK19ER3Byb2R1Y3RGJ0ZlbkZobi1GLzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YyRjVGOEY6RjxGPkZARkJGVEZWLUkobWZlbmNlZEdGJDYkLUYsNigtRiw2JkZNRlFGV0YyLUYvNi1RIixGJ0YyRjUvRjlGZ25GOkY8Rj5GQEZCRlQvRkhRLDAuMzMzMzMzM2VtRidGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjdGMkYyRmJwRmVwRjJGMi1GLDYoLUZYNiVRJF9ER0YnRmVuRmhuRmJvLUZmbzYkLUYsNiYtRmZvNiYtRiw2KC1GZm82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGXHAtRlg2JVEkYWxnRidGZW5GaG5GXHAtRmZvNiYtRiw2Ji1GWDYlUSFGJ0ZlbkZobkZicEZlcEYyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYnBGZXBGMkYyRmZyRmlyRlxwLUZmbzYmLUYsNiYtRmZvNiYtRiw2KC1GZm82Ji1GLDYmLUZONiRRIjZGJ0YyRmJwRmVwRjJGMkZmckZpckZccC1GLDYnRi5Gam9GYnBGZXBGMkZicEZlcEYyRjJGZnJGaXJGYnBGZXBGMkYyRmZyRmlyRmJwRmVwRjJGMkZmckZpckZicEZlcEYyRjJGYnBGZXBGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYkLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYnLUkjbW5HRi42I1EiMkYoLUY2NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRInJGKEZBLUZFNiNRJEUyMUYoLUkmX0hvbGRHRi42IzcjLUYtNiRGOy1GTDYjNyMtSStfREdwcm9kdWN0R0YoNiQsJComIiIjIiIiSSJyR0YoRlpGWkkkRTIxRzYjL0knX2xvY2FsR0YmSS1fbjQ4ODE2NDI1OTJHRigtRkw2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIicsJEZYISIiRl1v</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNigtSSNtbkdGJDYkUSIzRidGMi1GLzYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCL0ZFUSYwLjBlbUYnL0ZIRlUtSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnRlEtRlg2JVEkRTMxRidGZW5GaG5GMi1GLDYoLUZYNiVRK19ER3Byb2R1Y3RGJ0ZlbkZobi1GLzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YyRjVGOEY6RjxGPkZARkJGVEZWLUkobWZlbmNlZEdGJDYkLUYsNigtRiw2JkZNRlFGV0YyLUYvNi1RIixGJ0YyRjUvRjlGZ25GOkY8Rj5GQEZCRlQvRkhRLDAuMzMzMzMzM2VtRidGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjdGMkYyRmJwRmVwRjJGMi1GLDYoLUZYNiVRJF9ER0YnRmVuRmhuRmJvLUZmbzYkLUYsNiYtRmZvNiYtRiw2KC1GZm82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGXHAtRlg2JVEkYWxnRidGZW5GaG5GXHAtRmZvNiYtRiw2Ji1GWDYlUSFGJ0ZlbkZobkZicEZlcEYyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYnBGZXBGMkYyRmZyRmlyRlxwLUZmbzYmLUYsNiYtRmZvNiYtRiw2KC1GZm82Ji1GLDYmLUZONiRRIjdGJ0YyRmJwRmVwRjJGMkZmckZpckZccC1GLDYnRi5Gam9GYnBGZXBGMkZicEZlcEYyRjJGZnJGaXJGYnBGZXBGMkYyRmZyRmlyRmJwRmVwRjJGMkZmckZpckZicEZlcEYyRjJGYnBGZXBGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYkLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYnLUkjbW5HRi42I1EiM0YoLUY2NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRInJGKEZBLUZFNiNRJEUzMUYoLUkmX0hvbGRHRi42IzcjLUYtNiRGOy1GTDYjNyMtSStfREdwcm9kdWN0R0YoNiQsJComIiIkIiIiSSJyR0YoRlpGWkkkRTMxRzYjL0knX2xvY2FsR0YmSS1fbjQ4ODAwNjQ5OTJHRigtRkw2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIigsJEZYISIiRl1v</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUkjbWlHRiQ2JVEkRTMxRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUYsNigtRkw2JVErX0RHcHJvZHVjdEYnRk9GUi1GLzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YyRjVGOEY6RjxGPkZARkIvRkVRJjAuMGVtRicvRkhGZ24tSShtZmVuY2VkR0YkNiQtRiw2JkZLLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y3RjJGMkZeb0Zhb0YyLUYvNi1RKCZtaW51cztGJ0YyRjVGOEY6RjxGPkZARkJGREZHLUYjNiQtRiw2KC1JI21uR0YkNiRRIjNGJ0YyLUYvNi1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjVGOEY6RjxGPkZARkJGZm5GaG4tRkw2JVEickYnRk9GUkZecC1GTDYlUSRFMzJGJ0ZPRlJGMi1GLDYoRlZGWS1Gam42JC1GLDYoLUYsNiZGam9GXnBGYXBGMi1GLzYtUSIsRidGMkY1L0Y5RlFGOkY8Rj5GQEZCRmZuL0ZIUSwwLjMzMzMzMzNlbUYnRmRwRl5vRmFvRjJGMkZeb0Zhb0YyRjItRiw2KC1GTDYlUSRfREdGJ0ZPRlJGWS1Gam42JC1GLDYmLUZqbjYmLUYsNigtRmpuNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRl9xLUZMNiVRJGFsZ0YnRk9GUkZfcS1Gam42Ji1GLDYmLUZMNiVRIUYnRk9GUkZeb0Zhb0YyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXm9GYW9GMkYyRmRzRmdzRl9xLUZqbjYmLUYsNigtRmpuNiYtRiw2KC1Gam42Ji1GLDYmLUZbcDYkUSI3RidGMkZeb0Zhb0YyRjJGZHNGZ3NGX3EtRiw2JUYuLUZbcDYkUSIxRidGMkYyRl5vRmFvRjJGMkZkc0Znc0ZfcS1Gam42Ji1GLDYoLUZqbjYmLUYsNiYtRltwNiRRIjhGJ0YyRl5vRmFvRjJGMkZkc0Znc0ZfcS1GLDYnRi5GXXFGXm9GYW9GMkZeb0Zhb0YyRjJGZHNGZ3NGXm9GYW9GMkYyRmRzRmdzRl5vRmFvRjJGMkZkc0Znc0Zeb0Zhb0YyRjJGXm9GYW9GMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1JI21pR0YuNiNRJEUzMUYoLUkmX0hvbGRHRi42IzcjLUYtNiRGOy1GQDYjNyMtSStfREdwcm9kdWN0R0YoNiNJJEUzMUc2Iy9JJ19sb2NhbEdGJkktX240ODczMDkxNjgwR0YoLUY2NiNRKCZtaW51cztGKC1GLTYkLUYzNictSSNtbkdGLjYjUSIzRigtRjY2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY8NiNRInJGKEZlbi1GPDYjUSRFMzJGKC1GQDYjNyMtRi02JEZVLUZANiM3Iy1GSTYkLCQqJiIiJCIiIkkickdGKEZbcEZbcEkkRTMyRzYjL0ZOSS1fbjQ4NzMwODg5OTJHRigtRkA2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIighIiI3JDcjIiIpLCRGaW9GYHFGY3A=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2818" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">N:=N0; # Normalize using the P+ action</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJORicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNiYtRiM2JC1GLDYmLUYvNiVRInJGJ0YyRjUtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZbby1GLzYlUSNaMUYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGam5GXG8tSShtZmVuY2VkR0YkNiQtRiw2KEZaLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGam4vRlFRLDAuMzMzMzMzM2VtRidGXW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmNwRmZwRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlxxLUYjNiQtRi82JVEkRjAxRidGMkY1LUYsNihGYm9GZW8tRmlvNiQtRiw2JkZgcUZjcEZmcEY8RjxGY3BGZnBGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmVvLUZpbzYkLUYsNiYtRmlvNiYtRiw2KC1GaW82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGXXAtRi82JVEkYWxnRidGMkY1Rl1wLUZpbzYmLUYsNiYtRi82JVEhRidGMkY1RmNwRmZwRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZjcEZmcEY8RjxGaHNGW3RGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtSSNtbkdGJDYkUSIxRidGPEZjcEZmcEY8RjxGaHNGW3RGXXBGWkZjcEZmcEY8RjxGaHNGW3RGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUZbdTYkUSI5RidGPEZjcEZmcEY8RjxGaHNGW3RGXXBGanRGY3BGZnBGPEY8RmhzRlt0RmNwRmZwRjxGPEZoc0ZbdEZjcEZmcEY8RjxGaHNGW3RGY3BGZnBGPEY8RmNwRmZwRjxGPEZpcQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJOR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2JS1GLzYkLUY1NiUtSSNtaUdGMDYjUSJyRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRjw2I1EjWjFGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRkc2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSJyR0YoSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240ODUzMTM4NzUyR0YoLUZANiNRJyZwbHVzO0YoLUYvNiQtRjw2I1EkRjAxRigtRkc2IzcjLUYvNiRGZ24tRkc2IzcjLUZQNiNJJEYwMUc2Iy9GVkktX240ODYyNzI2NTkyR0YoLUZHNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyQ3JDcjIiIiRlI3JDcjIiIqRmZwRmpv</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2816" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">evalDG(F11+add(t||i*pb[i],i=1..9));
X2:=DGsimplify(eval(%,t1=0));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjY1LUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtSSNtaUdGLjYjUSN0M0YoLUY/NiNRJyZwbHVzO0YoLUZDNiNRI3QyRigtRj82I1ExJkludmlzaWJsZVRpbWVzO0YoLUZDNiNRI1oxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY3LUZTNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwmSSN0M0dGKCEiIkkjdDJHRigiIiJJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ4ODM0MDkyODBHRihGRi1GLTYkLUYzNictSSNtbkdGLjYjUSIyRihGTEZCRkwtRkM2I1EjWjJGKC1GUzYjNyMtRi02JEZkby1GUzYjNyMtRmZuNiQsJComIiIjRlxvRmluRlxvRlxvSSNaMkc2Iy9GYG9JLV9uNDg3OTkyNDk2MEdGKEZGLUYtNiQtRjM2JS1GQzYjUSN0NEYoRkwtRkM2I1EkRTAxRigtRlM2IzcjLUYtNiRGYHEtRlM2IzcjLUZmbjYkSSN0NEdGKEkkRTAxRzYjL0Zgb0ktX240ODM5MjgxNzYwR0YoRkYtRi02JC1GMzYlLUZDNiNRI3Q1RihGTC1GQzYjUSRFMTBGKC1GUzYjNyMtRi02JEZpci1GUzYjNyMtRmZuNiRJI3Q1R0YoSSRFMTBHNiMvRmBvSS1fbjQ4MzcyMTI1NzZHRihGRi1GLTYkLUYzNiUtRkM2I1EjdDZGKEZMLUZDNiNRJEUxMUYoLUZTNiM3Iy1GLTYkRmJ0LUZTNiM3Iy1GZm42JEkjdDZHRihJJEUxMUc2Iy9GYG9JLV9uNDc0NjUyNjI3MkdGKEZGLUYtNiQtRjM2JS1GQzYjUSN0N0YoRkwtRkM2I1EkRTIxRigtRlM2IzcjLUYtNiRGW3YtRlM2IzcjLUZmbjYkSSN0N0dGKEkkRTIxRzYjL0Zgb0ktX240NTU4Mjc3MzQ0R0YoRkYtRi02JC1GMzYlLUZDNiNRI3Q4RihGTC1GQzYjUSRFMzFGKC1GUzYjNyMtRi02JEZkdy1GUzYjNyMtRmZuNiRJI3Q4R0YoSSRFMzFHNiMvRmBvSS1fbjQ4NDgyMDM2NDhHRihGRi1GLTYkLUYzNiUtRkM2I1EjdDlGKEZMLUZDNiNRJEUzMkYoLUZTNiM3Iy1GLTYkRl15LUZTNiM3Iy1GZm42JEkjdDlHRihJJEUzMkc2Iy9GYG9JLV9uNDg0NDUyODc2OEdGKEZGLUYtNiQtRjM2JS1GQzYjUSN0MUYoRkwtRkM2I1EkRjAxRigtRlM2IzcjLUYtNiRGZnotRlM2IzcjLUZmbjYkSSN0MUdGKEkkRjAxRzYjL0Zgb0ktX240NzMxMDcyOTYwR0YoRkYtRi02JC1GQzYjUSRGMTFGKC1GUzYjNyMtRi02JEZfXGwtRlM2IzcjLUZmbjYjSSRGMTFHNiMvRmBvSS1fbjQ4NjQ5NzQ0MzJHRigtRlM2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3LDckNyNGXG9GaG43JDcjRmlwRmdwNyQ3IyIiJEZicjckNyMiIiVGW3Q3JDcjIiImRmR1NyQ3IyIiJ0ZddzckNyMiIihGZng3JDcjIiIpRl96NyQ3IyIiKkZoW2w3JDcjIiM2RlxvRmJdbA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMkdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNjMtRi82JC1GNTYlLUkobWZlbmNlZEdGMDYjLUY1NiYtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1JI21pR0YwNiNRI3QzRigtRkE2I1EnJnBsdXM7RigtRkU2I1EjdDJGKC1GQTYjUTEmSW52aXNpYmxlVGltZXM7RigtRkU2I1EjWjFGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRlU2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCZJI3QzR0YoISIiSSN0MkdGKCIiIkkjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg5NjgxMzc2MEdGKEZILUYvNiQtRjU2Jy1JI21uR0YwNiNRIjJGKEZORkRGTi1GRTYjUSNaMkYoLUZVNiM3Iy1GLzYkRmZvLUZVNiM3Iy1GaG42JCwkKiYiIiNGXm9GW29GXm9GXm9JI1oyRzYjL0Zib0ktX240ODk5NTc1Nzc2R0YoRkgtRi82JC1GNTYlLUZFNiNRI3Q0RihGTi1GRTYjUSRFMDFGKC1GVTYjNyMtRi82JEZicS1GVTYjNyMtRmhuNiRJI3Q0R0YoSSRFMDFHNiMvRmJvSS1fbjQ4OTk2MDE3OTJHRihGSC1GLzYkLUY1NiUtRkU2I1EjdDVGKEZOLUZFNiNRJEUxMEYoLUZVNiM3Iy1GLzYkRltzLUZVNiM3Iy1GaG42JEkjdDVHRihJJEUxMEc2Iy9GYm9JLV9uNDkwMDQwMzcxMkdGKEZILUYvNiQtRjU2JS1GRTYjUSN0NkYoRk4tRkU2I1EkRTExRigtRlU2IzcjLUYvNiRGZHQtRlU2IzcjLUZobjYkSSN0NkdGKEkkRTExRzYjL0Zib0ktX240OTAxNjgwODMyR0YoRkgtRi82JC1GNTYlLUZFNiNRI3Q3RihGTi1GRTYjUSRFMjFGKC1GVTYjNyMtRi82JEZddi1GVTYjNyMtRmhuNiRJI3Q3R0YoSSRFMjFHNiMvRmJvSS1fbjQ5MDIzNjgwOTZHRihGSC1GLzYkLUY1NiUtRkU2I1EjdDhGKEZOLUZFNiNRJEUzMUYoLUZVNiM3Iy1GLzYkRmZ3LUZVNiM3Iy1GaG42JEkjdDhHRihJJEUzMUc2Iy9GYm9JLV9uNDg0MzIyMDk5MkdGKEZILUYvNiQtRjU2JS1GRTYjUSN0OUYoRk4tRkU2I1EkRTMyRigtRlU2IzcjLUYvNiRGX3ktRlU2IzcjLUZobjYkSSN0OUdGKEkkRTMyRzYjL0Zib0ktX240ODQzMDM1ODA4R0YoRkgtRi82JC1GRTYjUSRGMTFGKC1GVTYjNyMtRi82JEZoei1GVTYjNyMtRmhuNiNJJEYxMUc2Iy9GYm9JLV9uNDcyMTM2NzMyOEdGKC1GVTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcrNyQ3I0Zeb0ZqbjckNyNGW3FGaXA3JDcjIiIkRmRyNyQ3IyIiJUZddDckNyMiIiZGZnU3JDcjIiInRl93NyQ3IyIiKEZoeDckNyMiIilGYXo3JDcjIiM2Rl5vRltcbA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2803" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">evalDG(LieBracket(N,X2)+r*X2-2*t3*N);
GetComponents(%,pb);
solve(%,indets(%) minus {r});
X2:=DGsimplify(eval(X2,%));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY2LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiYtRiw2Ji1JI21pR0YkNiVRInJGJy8lJ2l0YWxpY0dGPi9GM1EnaXRhbGljRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOS9GPUY7Rj9GQUZDRkVGR0ZJL0ZNRkstRlQ2JVEjdDJGJ0ZXRllGMi1GNjYtUSgmbWludXM7RidGMkY5RmhuRj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZhby1GLDYoLUYvNiRRIjJGJ0YyRmVuRlNGZW4tRlQ2JVEjdDNGJ0ZXRllGMkYyRjUtRiw2Ji1GLDYmRlNGZW5GaG9GMkZdby1GVDYlUSN0NEYnRldGWUYyRjUtRiw2JkZTRmVuRl9wRjJGNS1GLDYmLUYsNihGZW9GZW5GU0Zlbi1GVDYlUSN0NUYnRldGWUYyRl1vLUZUNiVRI3Q2RidGV0ZZRjJGNS1GLDYoRmVvRmVuRlNGZW5GW3FGMkY1LUYsNigtRi82JFEiM0YnRjJGZW5GU0Zlbi1GVDYlUSN0N0YnRldGWUYyRjUtRiw2Ji1GLDYoLUYvNiRRIjRGJ0YyRmVuRlNGZW4tRlQ2JVEjdDhGJ0ZXRllGMi1GNjYtUScmcGx1cztGJ0YyRjlGaG5GP0ZBRkNGRUZHRmBvRmJvLUZUNiVRI3Q5RidGV0ZZRjJGNS1GLDYoRlxyRmVuRlNGZW5GZXJGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NysiIiEsJiomSSJyRzYiIiIiSSN0MkdGJ0YoRigqKCIiI0YoRiZGKEkjdDNHRidGKCEiIiwmKiZGJkYoRixGKEYoSSN0NEdGJ0YtKiZGJkYoRjBGKCwmKihGK0YoRiZGKEkjdDVHRidGKEYoSSN0NkdGJ0YtLCQqKEYrRihGJkYoRjVGKEYoLCQqKCIiJEYoRiZGKEkjdDdHRidGKEYoLCYqKCIiJUYoRiZGKEkjdDhHRidGKEYoSSN0OUdGJ0YoLCQqKEY+RihGJkYoRkBGKEYo</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUYsNiYtSSNtaUdGJDYlUSN0MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtSSNtbkdGJDYkUSIwRidGPkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlUSN0M0YnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVEjdDRGJ0Y0RjdGOkZURj5GWC1GLDYmLUYxNiVRI3Q1RidGNEY3RjpGVEY+RlgtRiw2Ji1GMTYlUSN0NkYnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVEjdDdGJ0Y0RjdGOkZURj5GWC1GLDYmLUYxNiVRI3Q4RidGNEY3RjpGVEY+RlgtRiw2Ji1GMTYlUSN0OUYnRjRGN0Y6RlRGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCovSSN0Mkc2IiIiIS9JI3QzR0YlRiYvSSN0NEdGJUYmL0kjdDVHRiVGJi9JI3Q2R0YlRiYvSSN0N0dGJUYmL0kjdDhHRiVGJi9JI3Q5R0YlRiY=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLzYlUSRGMTFGJ0YyRjUtRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmpuLUkobWZlbmNlZEdGJDYkLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zpbi9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGXXAtRl1vNiYtRiw2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1xRmBxRjxGPEZicUZlcUZdcC1GXW82Ji1GLDYmLUZdbzYmLUYsNigtRl1vNiYtRiw2Ji1JI21uR0YkNiRRIzExRidGPEZdcUZgcUY8RjxGYnFGZXFGXXAtRmVyNiRRIjFGJ0Y8Rl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZdcUZgcUY8RjxGVw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMkdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMDYjUSRGMTFGKC1JJl9Ib2xkR0YwNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM2IiIiRjs=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2831" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">evalDG(F10+add(t||i*pb[i],i=1..9));
X1:=DGsimplify(eval(%,t1=0));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjY1LUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtSSNtaUdGLjYjUSN0M0YoLUY/NiNRJyZwbHVzO0YoLUZDNiNRI3QyRigtRj82I1ExJkludmlzaWJsZVRpbWVzO0YoLUZDNiNRI1oxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY3LUZTNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwmSSN0M0dGKCEiIkkjdDJHRigiIiJJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ4NzY3NTcwNTZHRihGRi1GLTYkLUYzNictSSNtbkdGLjYjUSIyRihGTEZCRkwtRkM2I1EjWjJGKC1GUzYjNyMtRi02JEZkby1GUzYjNyMtRmZuNiQsJComIiIjRlxvRmluRlxvRlxvSSNaMkc2Iy9GYG9JLV9uNDc0MDc3OTIzMkdGKEZGLUYtNiQtRjM2JS1GQzYjUSN0NEYoRkwtRkM2I1EkRTAxRigtRlM2IzcjLUYtNiRGYHEtRlM2IzcjLUZmbjYkSSN0NEdGKEkkRTAxRzYjL0Zgb0ktX240ODUyMDcyODk2R0YoRkYtRi02JC1GMzYlLUZDNiNRI3Q1RihGTC1GQzYjUSRFMTBGKC1GUzYjNyMtRi02JEZpci1GUzYjNyMtRmZuNiRJI3Q1R0YoSSRFMTBHNiMvRmBvSS1fbjQ5MDA1MDcxMzZHRihGRi1GLTYkLUYzNiUtRkM2I1EjdDZGKEZMLUZDNiNRJEUxMUYoLUZTNiM3Iy1GLTYkRmJ0LUZTNiM3Iy1GZm42JEkjdDZHRihJJEUxMUc2Iy9GYG9JLV9uNDkwMDM4NzM5MkdGKEZGLUYtNiQtRjM2JS1GQzYjUSN0N0YoRkwtRkM2I1EkRTIxRigtRlM2IzcjLUYtNiRGW3YtRlM2IzcjLUZmbjYkSSN0N0dGKEkkRTIxRzYjL0Zgb0ktX240ODk4MDk2NzY4R0YoRkYtRi02JC1GMzYlLUZDNiNRI3Q4RihGTC1GQzYjUSRFMzFGKC1GUzYjNyMtRi02JEZkdy1GUzYjNyMtRmZuNiRJI3Q4R0YoSSRFMzFHNiMvRmBvSS1fbjQ4OTc3MTA3ODRHRihGRi1GLTYkLUYzNiUtRkM2I1EjdDlGKEZMLUZDNiNRJEUzMkYoLUZTNiM3Iy1GLTYkRl15LUZTNiM3Iy1GZm42JEkjdDlHRihJJEUzMkc2Iy9GYG9JLV9uNDg5NzcwNTcyOEdGKEZGLUYtNiQtRjM2JS1GQzYjUSN0MUYoRkwtRkM2I1EkRjAxRigtRlM2IzcjLUYtNiRGZnotRlM2IzcjLUZmbjYkSSN0MUdGKEkkRjAxRzYjL0Zgb0ktX240NzM3MTM3NDcyR0YoRkYtRi02JC1GQzYjUSRGMTBGKC1GUzYjNyMtRi02JEZfXGwtRlM2IzcjLUZmbjYjSSRGMTBHNiMvRmBvSS1fbjQ3NDgyMzY2NzJHRigtRlM2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3LDckNyNGXG9GaG43JDcjRmlwRmdwNyQ3IyIiJEZicjckNyMiIiVGW3Q3JDcjIiImRmR1NyQ3IyIiJ0ZddzckNyMiIihGZng3JDcjIiIpRl96NyQ3IyIiKkZoW2w3JDcjIiM1RlxvRmJdbA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMUdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNjMtRi82JC1GNTYlLUkobWZlbmNlZEdGMDYjLUY1NiYtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1JI21pR0YwNiNRI3QzRigtRkE2I1EnJnBsdXM7RigtRkU2I1EjdDJGKC1GQTYjUTEmSW52aXNpYmxlVGltZXM7RigtRkU2I1EjWjFGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRlU2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCZJI3QzR0YoISIiSSN0MkdGKCIiIkkjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg0NDE5NzI0OEdGKEZILUYvNiQtRjU2Jy1JI21uR0YwNiNRIjJGKEZORkRGTi1GRTYjUSNaMkYoLUZVNiM3Iy1GLzYkRmZvLUZVNiM3Iy1GaG42JCwkKiYiIiNGXm9GW29GXm9GXm9JI1oyRzYjL0Zib0ktX240NzI0ODQ5MTg0R0YoRkgtRi82JC1GNTYlLUZFNiNRI3Q0RihGTi1GRTYjUSRFMDFGKC1GVTYjNyMtRi82JEZicS1GVTYjNyMtRmhuNiRJI3Q0R0YoSSRFMDFHNiMvRmJvSS1fbjQ3MjYxNTI5NjBHRihGSC1GLzYkLUY1NiUtRkU2I1EjdDVGKEZOLUZFNiNRJEUxMEYoLUZVNiM3Iy1GLzYkRltzLUZVNiM3Iy1GaG42JEkjdDVHRihJJEUxMEc2Iy9GYm9JLV9uNDcyODAzMjA2NEdGKEZILUYvNiQtRjU2JS1GRTYjUSN0NkYoRk4tRkU2I1EkRTExRigtRlU2IzcjLUYvNiRGZHQtRlU2IzcjLUZobjYkSSN0NkdGKEkkRTExRzYjL0Zib0ktX240ODY3ODA3MTA0R0YoRkgtRi82JC1GNTYlLUZFNiNRI3Q3RihGTi1GRTYjUSRFMjFGKC1GVTYjNyMtRi82JEZddi1GVTYjNyMtRmhuNiRJI3Q3R0YoSSRFMjFHNiMvRmJvSS1fbjQ4Mzg5NjYyMDhHRihGSC1GLzYkLUY1NiUtRkU2I1EjdDhGKEZOLUZFNiNRJEUzMUYoLUZVNiM3Iy1GLzYkRmZ3LUZVNiM3Iy1GaG42JEkjdDhHRihJJEUzMUc2Iy9GYm9JLV9uNDg3ODkyMTcyOEdGKEZILUYvNiQtRjU2JS1GRTYjUSN0OUYoRk4tRkU2I1EkRTMyRigtRlU2IzcjLUYvNiRGX3ktRlU2IzcjLUZobjYkSSN0OUdGKEkkRTMyRzYjL0Zib0ktX240ODc5MDgwNTEyR0YoRkgtRi82JC1GRTYjUSRGMTBGKC1GVTYjNyMtRi82JEZoei1GVTYjNyMtRmhuNiNJJEYxMEc2Iy9GYm9JLV9uNDg3OTI1MTU4NEdGKC1GVTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcrNyQ3I0Zeb0ZqbjckNyNGW3FGaXA3JDcjIiIkRmRyNyQ3IyIiJUZddDckNyMiIiZGZnU3JDcjIiInRl93NyQ3IyIiKEZoeDckNyMiIilGYXo3JDcjIiM1Rl5vRltcbA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2828" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">evalDG(LieBracket(N,X1)+r*X1-X2);
GetComponents(%,pb);
solve(%,indets(%) minus {r});
X1:=DGsimplify(eval(X1,%));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYzLUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYnLUYzNiUtSSNtaUdGLjYjUSJyRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRkE2I1EjdDJGKC1GRTYjUSgmbWludXM7RigtRjM2JUZARkQtRkE2I1EjdDNGKC1GRTYjUScmcGx1cztGKC1GQTYjUSN0NEYoRkQtRkE2I1EjWjFGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRmduNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwoKiZJInJHRigiIiJJI3QyR0YoRmVvRmVvKiZGZG9GZW9JI3QzR0YoRmVvISIiSSN0NEdGKEZlb0kjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg4NjMwNjc1MkdGKEZTLUYtNiQtRjM2JS1GOjYjLUYzNiUtRjM2Jy1JI21uR0YuNiNRIjJGKEZERkBGREZQRkstRjM2JUZqcEZERlZGRC1GQTYjUSNaMkYoLUZnbjYjNyMtRi02JEZicC1GZ242IzcjLUZgbzYkLCYqKCIiI0Zlb0Zkb0Zlb0Zob0Zlb0ZlbyomRl9yRmVvRmpvRmVvRmlvSSNaMkc2Iy9GXnBJLV9uNDg4NjQ4NzE2OEdGKEZTLUYtNiQtRjM2J0ZARkRGVkZELUZBNiNRJEUwMUYoLUZnbjYjNyMtRi02JEZnci1GZ242IzcjLUZgbzYkKiZGZG9GZW9Gam9GZW9JJEUwMUc2Iy9GXnBJLV9uNDcyNDg3NDc4NEdGKEZTLUYtNiQtRjM2JS1GOjYjLUYzNiUtRjM2J0ZqcEZERkBGRC1GQTYjUSN0NUYoRkstRkE2I1EjdDZGKEZELUZBNiNRJEUxMEYoLUZnbjYjNyMtRi02JEZddC1GZ242IzcjLUZgbzYkLCYqKEZfckZlb0Zkb0Zlb0kjdDVHRihGZW9GZW9JI3Q2R0YoRmlvSSRFMTBHNiMvRl5wSS1fbjQ4NDYyMDkwODhHRihGUy1GLTYkLUYzNilGanBGREZARkRGaHRGRC1GQTYjUSRFMTFGKC1GZ242IzcjLUYtNiRGYnYtRmduNiM3Iy1GYG82JCwkKihGX3JGZW9GZG9GZW9GW3ZGZW9GZW9JJEUxMUc2Iy9GXnBJLV9uNDU1ODUwMDI4OEdGKEZTLUYtNiQtRjM2KS1GW3E2I1EiM0YoRkRGQEZELUZBNiNRI3Q3RihGRC1GQTYjUSRFMjFGKC1GZ242IzcjLUYtNiRGaXctRmduNiM3Iy1GYG82JCwkKigiIiRGZW9GZG9GZW9JI3Q3R0YoRmVvRmVvSSRFMjFHNiMvRl5wSS1fbjQ3MzU1MTM0NzJHRihGUy1GLTYkLUYzNiUtRjo2Iy1GMzYlLUYzNictRltxNiNRIjRGKEZERkBGRC1GQTYjUSN0OEYoRlMtRkE2I1EjdDlGKEZELUZBNiNRJEUzMUYoLUZnbjYjNyMtRi02JEZoeS1GZ242IzcjLUZgbzYkLCYqKCIiJUZlb0Zkb0Zlb0kjdDhHRihGZW9GZW9JI3Q5R0YoRmVvSSRFMzFHNiMvRl5wSS1fbjQ4NDcwNTIwOTZHRihGUy1GLTYkLUYzNilGYHpGREZARkRGZnpGRC1GQTYjUSRFMzJGKC1GZ242IzcjLUYtNiRGYVxsLUZnbjYjNyMtRmBvNiQsJCooRmhbbEZlb0Zkb0Zlb0ZqW2xGZW9GZW9JJEUzMkc2Iy9GXnBJLV9uNDg1MDQ0NjAxNkdGKEZTLUYtNiQtRjM2J0ZqcEZERlBGRC1GQTYjUSRGMDFGKC1GZ242IzcjLUYtNiRGaF1sLUZnbjYjNyMtRmBvNiQsJComRl9yRmVvRmhvRmVvRmVvSSRGMDFHNiMvRl5wSS1fbjQ4NTMzNzEwMDhHRigtRmduNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNys3JDcjRmVvRmJvNyQ3I0ZfckZdcjckNyNGYHlGZnM3JDcjRmhbbEZodTckNyMiIiZGYXc3JDcjIiInRl55NyQ3IyIiKEZmW2w3JDcjIiIpRmBdbDckNyMiIipGZ15sRl9fbA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY2LUYsNiYtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI3QzRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjQtRjg2LVEiLEYnRjRGOy9GP0ZVRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiYtRlA2JVEickYnRlNGVkY3LUZQNiVRI3QyRidGU0ZWRjRGWC1GLDYmLUYsNiZGam5GN0ZPRjQtRjg2LVEoJm1pbnVzO0YnRjRGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZoby1GUDYlUSN0NEYnRlNGVkY0RlgtRiw2JkZqbkY3RmpvRjRGWC1GLDYmLUYsNihGMEY3RmpuRjctRlA2JVEjdDVGJ0ZTRlZGNEZkby1GUDYlUSN0NkYnRlNGVkY0RlgtRiw2KEYwRjdGam5GN0ZmcEY0RlgtRiw2KC1GMTYkUSIzRidGNEY3RmpuRjctRlA2JVEjdDdGJ0ZTRlZGNEZYLUYsNiYtRiw2KC1GMTYkUSI0RidGNEY3RmpuRjctRlA2JVEjdDhGJ0ZTRlZGNC1GODYtUScmcGx1cztGJ0Y0RjtGPkZARkJGREZGRkhGZ29GaW8tRlA2JVEjdDlGJ0ZTRlZGNEZYLUYsNihGZ3FGN0ZqbkY3RmByRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNEY0LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyssJComIiIjIiIiSSN0M0c2IkYmRiYqJkkickdGKEYmSSN0MkdGKEYmLCYqJkYqRiZGJ0YmRiZJI3Q0R0YoISIiKiZGKkYmRi5GJiwmKihGJUYmRipGJkkjdDVHRihGJkYmSSN0NkdGKEYvLCQqKEYlRiZGKkYmRjRGJkYmLCQqKCIiJEYmRipGJkkjdDdHRihGJkYmLCYqKCIiJUYmRipGJkkjdDhHRihGJkYmSSN0OUdGKEYmLCQqKEY9RiZGKkYmRj9GJkYm</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUYsNiYtSSNtaUdGJDYlUSN0MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtSSNtbkdGJDYkUSIwRidGPkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlUSN0M0YnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVEjdDRGJ0Y0RjdGOkZURj5GWC1GLDYmLUYxNiVRI3Q1RidGNEY3RjpGVEY+RlgtRiw2Ji1GMTYlUSN0NkYnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVEjdDdGJ0Y0RjdGOkZURj5GWC1GLDYmLUYxNiVRI3Q4RidGNEY3RjpGVEY+RlgtRiw2Ji1GMTYlUSN0OUYnRjRGN0Y6RlRGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCovSSN0Mkc2IiIiIS9JI3QzR0YlRiYvSSN0NEdGJUYmL0kjdDVHRiVGJi9JI3Q2R0YlRiYvSSN0N0dGJUYmL0kjdDhHRiVGJi9JI3Q5R0YlRiY=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLzYlUSRGMTBGJ0YyRjUtRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmpuLUkobWZlbmNlZEdGJDYkLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zpbi9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGXXAtRl1vNiYtRiw2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1xRmBxRjxGPEZicUZlcUZdcC1GXW82Ji1GLDYmLUZdbzYmLUYsNigtRl1vNiYtRiw2Ji1JI21uR0YkNiRRIzEwRidGPEZdcUZgcUY8RjxGYnFGZXFGXXAtRmVyNiRRIjFGJ0Y8Rl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZdcUZgcUY8RjxGVw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMUdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMDYjUSRGMTBGKC1JJl9Ib2xkR0YwNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM1IiIiRjs=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2815" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X3:=LieBracket(-1/2*X1,X2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNYM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLzYlUSRGMjFGJ0YyRjUtRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmpuLUkobWZlbmNlZEdGJDYkLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zpbi9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGXXAtRl1vNiYtRiw2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1xRmBxRjxGPEZicUZlcUZdcC1GXW82Ji1GLDYmLUZdbzYmLUYsNigtRl1vNiYtRiw2Ji1JI21uR0YkNiRRIzEyRidGPEZdcUZgcUY8RjxGYnFGZXFGXXAtRmVyNiRRIjFGJ0Y8Rl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZdcUZgcUY8RjxGVw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYM0dGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMDYjUSRGMjFGKC1JJl9Ib2xkR0YwNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM3IiIiRjs=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2811" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">L:=X3+a*X2+b*X1:
evalDG(LieBracket(N,L)+2*r*L); # a=b=0</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1GLDYoLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUy1GMzYlUSJiRidGNkY5RjwtRjM2JVEkRjEwRidGNkY5RkAtRiw2KC1GMzYlUStfREdwcm9kdWN0RidGNkY5LUY9Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRkBGQkZFRkdGSUZLRk1GT0ZRRlQtSShtZmVuY2VkR0YkNiQtRiw2KC1GLDYmRjJGPEZWRkAtRj02LVEiLEYnRkBGQi9GRkY4RkdGSUZLRk1GT0ZRL0ZVUSwwLjMzMzMzMzNlbUYnRlkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkRGQEZARltwRl5wRkAtRj02LVEnJnBsdXM7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmRwLUYjNiQtRiw2Ji1GX282JC1GLDYmLUYsNiZGMkY8LUYzNiVRImFGJ0Y2RjlGQEZgcEZWRkBGQEY8LUYzNiVRJEYxMUYnRjZGOUZALUYsNihGaG5GW28tRl9vNiQtRiw2KC1GLDYmLUYsNiZGYHFGPEYyRkAtRj02LVEiK0YnRkBGQkZFRkdGSUZLRk1GT0ZjcEZlcEZWRkBGZW9GY3FGW3BGXnBGQEZARltwRl5wRkBGQC1GLDYoLUYzNiVRJF9ER0YnRjZGOUZbby1GX282JC1GLDYmLUZfbzYmLUYsNigtRl9vNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRmVvLUYzNiVRJGFsZ0YnRjZGOUZlby1GX282Ji1GLDYmLUYzNiVRIUYnRjZGOUZbcEZecEZARkAvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGW3BGXnBGQEZARmJ0RmV0RmVvLUZfbzYmLUYsNigtRl9vNiYtRiw2KC1GX282Ji1GLDYmLUkjbW5HRiQ2JFEjMTBGJ0ZARltwRl5wRkBGQEZidEZldEZlb0Zjb0ZbcEZecEZARkBGYnRGZXRGZW8tRl9vNiYtRiw2KC1GX282Ji1GLDYmLUZldTYkUSMxMUYnRkBGW3BGXnBGQEZARmJ0RmV0RmVvRlxyRltwRl5wRkBGQEZidEZldEZbcEZecEZARkBGYnRGZXRGW3BGXnBGQEZARmJ0RmV0RltwRl5wRkBGQEZbcEZecEZA">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2Jy1JI21pR0YuNiNRInJGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1GOjYjUSJiRihGPS1GOjYjUSRGMTBGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRkg2IzcjLUkrX0RHcHJvZHVjdEdGKDYkKiZJInJHRigiIiJJImJHRihGVUkkRjEwRzYjL0knX2xvY2FsR0YmSS1fbjQ4OTgwMTgxMTJHRigtRj42I1EnJnBsdXM7RigtRi02JC1GMzYlLUkobWZlbmNlZEdGLjYjLUYzNiUtRjM2JUY5Rj0tRjo2I1EiYUYoRmZuRkFGPS1GOjYjUSRGMTFGKC1GSDYjNyMtRi02JEZbby1GSDYjNyMtRlE2JCwmKiZJImFHRihGVUZURlVGVUZWRlVJJEYxMUc2Iy9GWkktX240ODk4MDA4NTEyR0YoLUZINiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyQ3JDcjIiM1RlM3JDcjIiM2RmRwRl1x</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2777" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># This model embeds into M9.</Text-field>
</Input>
</Group>
<Group labelreference="L2774" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">N0=F01 (<Font foreground="[153,204,0]">M6N model</Font>)</Text-field></Title>
<Group hide-input="false" labelreference="L2838" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">N:=evalDG(F01+n1*E10+n2*E11+n3*E21+n4*E31+n5*E32);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJORicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNi4tRiM2JC1GLDYmLUYvNiVRI24xRidGMkY1LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGW28tRi82JVEkRTEwRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZqbkZcby1JKG1mZW5jZWRHRiQ2JC1GLDYoRlotRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zqbi9GUVEsMC4zMzMzMzMzZW1GJ0Zdby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGY3BGZnBGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXHEtRiM2JC1GLDYmLUYvNiVRI24yRidGMkY1RmduLUYvNiVRJEUxMUYnRjJGNUY8LUYsNihGYm9GZW8tRmlvNiQtRiw2KEZicUZdcEZlcUZjcEZmcEY8RjxGY3BGZnBGPEZocC1GIzYkLUYsNiYtRi82JVEjbjNGJ0YyRjVGZ24tRi82JVEkRTIxRidGMkY1RjwtRiw2KEZib0Zlby1GaW82JC1GLDYoRmJyRl1wRmVyRmNwRmZwRjxGPEZjcEZmcEY8RmhwLUYjNiQtRiw2Ji1GLzYlUSNuNEYnRjJGNUZnbi1GLzYlUSRFMzFGJ0YyRjVGPC1GLDYoRmJvRmVvLUZpbzYkLUYsNihGYnNGXXBGZXNGY3BGZnBGPEY8RmNwRmZwRjxGaHAtRiM2JC1GLDYmLUYvNiVRI241RidGMkY1RmduLUYvNiVRJEUzMkYnRjJGNUY8LUYsNihGYm9GZW8tRmlvNiQtRiw2KEZidEZdcEZldEZjcEZmcEY8RjxGY3BGZnBGPEZocC1GIzYkLUYvNiVRJEYwMUYnRjJGNS1GLDYoRmJvRmVvLUZpbzYkLUYsNiZGYHVGY3BGZnBGPEY8RmNwRmZwRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZlby1GaW82JC1GLDYmLUZpbzYmLUYsNigtRmlvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRl1wLUYvNiVRJGFsZ0YnRjJGNUZdcC1GaW82Ji1GLDYmLUYvNiVRIUYnRjJGNUZjcEZmcEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGZnBGPEY8Rmh3Rlt4Rl1wLUZpbzYmLUYsNjAtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUkjbW5HRiQ2JFEiNEYnRjxGY3BGZnBGPEY8Rmh3Rlt4Rl1wRlpGY3BGZnBGPEY8Rmh3Rlt4Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1GW3k2JFEiNUYnRjxGY3BGZnBGPEY8Rmh3Rlt4Rl1wRmJxRmNwRmZwRjxGPEZod0ZbeEZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtRlt5NiRRIjZGJ0Y8RmNwRmZwRjxGPEZod0ZbeEZdcEZickZjcEZmcEY8RjxGaHdGW3hGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUZbeTYkUSI3RidGPEZjcEZmcEY8RjxGaHdGW3hGXXBGYnNGY3BGZnBGPEY8Rmh3Rlt4Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1GW3k2JFEiOEYnRjxGY3BGZnBGPEY8Rmh3Rlt4Rl1wRmJ0RmNwRmZwRjxGPEZod0ZbeEZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtRlt5NiRRIjlGJ0Y8RmNwRmZwRjxGPEZod0ZbeEZdcC1GW3k2JFEiMUYnRjxGY3BGZnBGPEY8Rmh3Rlt4RmNwRmZwRjxGPEZod0ZbeEZjcEZmcEY8RjxGaHdGW3hGY3BGZnBGPEY8RmNwRmZwRjxGPEZpdQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJOR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2LS1GLzYkLUY1NiUtSSNtaUdGMDYjUSNuMUYoLUkjbW9HRjA2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY8NiNRJEUxMEYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GRzYjNyMtSStfREdwcm9kdWN0R0YoNiRJI24xR0YoSSRFMTBHNiMvSSdfbG9jYWxHRiZJLV9uNDczMzc0MzY4MEdGKC1GQDYjUScmcGx1cztGKC1GLzYkLUY1NiUtRjw2I1EjbjJGKEY/LUY8NiNRJEUxMUYoLUZHNiM3Iy1GLzYkRmduLUZHNiM3Iy1GUDYkSSNuMkdGKEkkRTExRzYjL0ZWSS1fbjQ4NDI1NDA2NzJHRihGWC1GLzYkLUY1NiUtRjw2I1EjbjNGKEY/LUY8NiNRJEUyMUYoLUZHNiM3Iy1GLzYkRmBwLUZHNiM3Iy1GUDYkSSNuM0dGKEkkRTIxRzYjL0ZWSS1fbjQ3MjAyODY0MDBHRihGWC1GLzYkLUY1NiUtRjw2I1EjbjRGKEY/LUY8NiNRJEUzMUYoLUZHNiM3Iy1GLzYkRmlxLUZHNiM3Iy1GUDYkSSNuNEdGKEkkRTMxRzYjL0ZWSS1fbjQ3MjAwNTE5NjhHRihGWC1GLzYkLUY1NiUtRjw2I1EjbjVGKEY/LUY8NiNRJEUzMkYoLUZHNiM3Iy1GLzYkRmJzLUZHNiM3Iy1GUDYkSSNuNUdGKEkkRTMyRzYjL0ZWSS1fbjQ3NDA4NzkxNjhHRihGWC1GLzYkLUY8NiNRJEYwMUYoLUZHNiM3Iy1GLzYkRlt1LUZHNiM3Iy1GUDYjSSRGMDFHNiMvRlZJLV9uNDczNTU1MzQwOEdGKC1GRzYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcoNyQ3IyIiJUZSNyQ3IyIiJkZpbzckNyMiIidGYnE3JDcjIiIoRltzNyQ3IyIiKUZkdDckNyMiIioiIiJGXnY=</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">WLOG, N=F01 and E = &lt;L mod f0&gt;, where L = F21+a*F11.</Text-field></Title>
<Group hide-input="false" labelreference="L2857" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">expgp(N,x1*E11+x2*E32);
LieBracket(E11,N);
LieBracket(E32,N);
N:=DGsimplify(eval(N,[n1=0,n4=0])); # Use E11,E32 to normalize r1=r4=0</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYtLUYtNiQtRjM2JS1JI21pR0YuNiNRI3gxRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRjo2I1EkRTEwRigtSSZfSG9sZEdGLjYjNyMtRi02JEY3LUZFNiM3Iy1JK19ER3Byb2R1Y3RHRig2JEkjeDFHRihJJEUxMEc2Iy9JJ19sb2NhbEdGJkktX240ODU4NTU2Mjg4R0YoLUY+NiNRJyZwbHVzO0YoLUYtNiQtRjM2JS1GOjYjUSNuMkYoRj0tRjo2I1EkRTExRigtRkU2IzcjLUYtNiRGZW4tRkU2IzcjLUZONiRJI24yR0YoSSRFMTFHNiMvRlRJLV9uNDkwMTIyNzU1MkdGKEZWLUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYmLUY+NiNRKiZ1bWludXMwO0YoLUklbXN1cEdGLjYkRjktSSNtbkdGLjYjUSIyRihGVi1GOjYjUSNuM0YoRj0tRjo2I1EkRTIxRigtRkU2IzcjLUYtNiRGXnAtRkU2IzcjLUZONiQsJiokKUZQIiIjIiIiISIiSSNuM0dGKEZjckkkRTIxRzYjL0ZUSS1fbjQ5MDIwMjEyMTZHRigtRj42I1EoJm1pbnVzO0YoLUYtNiQtRjM2JS1GOjYjUSN4MkYoRj0tRjo2I1EkRTMxRigtRkU2IzcjLUYtNiRGX3MtRkU2IzcjLUZONiRJI3gyR0YoSSRFMzFHNiMvRlRJLV9uNDczNjYwMDI1NkdGKEZWLUYtNiQtRjM2JS1GYXA2Iy1GMzYoRmVwLUZpcDYkRjktRlxxNiNRIjNGKEZWLUYzNidGYHVGPUY5Rj1GX3FGVi1GOjYjUSNuNUYoRj0tRjo2I1EkRTMyRigtRkU2IzcjLUYtNiRGaHQtRkU2IzcjLUZONiQsKCokKUZQIiIkRmNyRmRyKihGaHZGY3JGZXJGY3JGUEZjckZjckkjbjVHRihGY3JJJEUzMkc2Iy9GVEktX240NzIzNTY1OTIwR0YoRlYtRi02JC1GOjYjUSRGMDFGKC1GRTYjNyMtRi02JEZhdy1GRTYjNyMtRk42I0kkRjAxRzYjL0ZUSS1fbjQ3MzA1NTQxMTJHRigtRkU2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3KDckNyMiIiVGUDckNyMiIiZGZ283JDcjIiInRl9yNyQ3IyIiKCwkRmF0RmRyNyQ3IyIiKUZldjckNyMiIipGY3JGZHg=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1JI21pR0YkNiVRJEUxMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYoLUYxNiVRK19ER3Byb2R1Y3RGJ0Y0RjctSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1JKG1mZW5jZWRHRiQ2JC1GLDYmRjAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkdGQ0ZDRmhuRltvRkMtRkA2LVEnJnBsdXM7RidGQ0ZFRkhGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRmFvLUYjNiQtRiw2KC1JI21uR0YkNiRRIjNGJ0ZDLUZANi1RMSZJbnZpc2libGVUaW1lcztGJ0ZDRkVGSEZKRkxGTkZQRlJGVEZXLUYxNiVRI24zRidGNEY3RltwLUYxNiVRJEUzMkYnRjRGN0ZDLUYsNihGPEY/LUZaNiQtRiw2KC1GLDYmRmdvRltwRl5wRkMtRkA2LVEiLEYnRkNGRS9GSUY2RkpGTEZORlBGUkZUL0ZYUSwwLjMzMzMzMzNlbUYnRmFwRmhuRltvRkNGQ0ZobkZbb0ZDRkMtRiw2KC1GMTYlUSRfREdGJ0Y0RjdGPy1GWjYkLUYsNiYtRlo2Ji1GLDYoLUZaNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRlxxLUYxNiVRJGFsZ0YnRjRGN0ZccS1GWjYmLUYsNiYtRjE2JVEhRidGNEY3RmhuRltvRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZobkZbb0ZDRkNGYXNGZHNGXHEtRlo2Ji1GLDYoLUZaNiYtRiw2KC1GWjYmLUYsNiYtRmhvNiRRIjRGJ0ZDRmhuRltvRkNGQ0Zhc0Zkc0ZccS1GaG82JFEiMUYnRkNGaG5GW29GQ0ZDRmFzRmRzRlxxLUZaNiYtRiw2KC1GWjYmLUYsNiYtRmhvNiRRIjhGJ0ZDRmhuRltvRkNGQ0Zhc0Zkc0ZccUZqcEZobkZbb0ZDRkNGYXNGZHNGaG5GW29GQ0ZDRmFzRmRzRmhuRltvRkNGQ0Zhc0Zkc0ZobkZbb0ZDRkNGaG5GW29GQw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtSSNtaUdGLjYjUSRFMTBGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRjw2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSRFMTBHNiMvSSdfbG9jYWxHRiZJLV9uNDc0Mzk5NDE3NkdGKC1JI21vR0YuNiNRJyZwbHVzO0YoLUYtNiQtRjM2Jy1JI21uR0YuNiNRIjNGKC1GTTYjUTEmSW52aXNpYmxlVGltZXM7RigtRjg2I1EjbjNGKEZYLUY4NiNRJEUzMkYoLUY8NiM3Iy1GLTYkRlItRjw2IzcjLUZFNiQsJComIiIkIiIiSSNuM0dGKEZob0Zob0kkRTMyRzYjL0ZKSS1fbjQ3NDM5OTk2MTZHRigtRjw2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JDckNyMiIiVGaG83JDcjIiIpRmVvRmBw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUkjbWlHRiQ2JVEkRTMxRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUYsNigtRkw2JVErX0RHcHJvZHVjdEYnRk9GUi1GLzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YyRjVGOEY6RjxGPkZARkIvRkVRJjAuMGVtRicvRkhGZ24tSShtZmVuY2VkR0YkNiQtRiw2JkZLLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y3RjJGMkZeb0Zhb0YyRjItRiw2KC1GTDYlUSRfREdGJ0ZPRlJGWS1Gam42JC1GLDYmLUZqbjYmLUYsNigtRmpuNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUYvNi1RIixGJ0YyRjUvRjlGUUY6RjxGPkZARkJGZm4vRkhRLDAuMzMzMzMzM2VtRictRkw2JVEkYWxnRidGT0ZSRmhwLUZqbjYmLUYsNiYtRkw2JVEhRidGT0ZSRl5vRmFvRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zeb0Zhb0YyRjJGaHFGW3JGaHAtRmpuNiYtRiw2Ji1Gam42Ji1GLDYoLUZqbjYmLUYsNiYtSSNtbkdGJDYkUSI3RidGMkZeb0Zhb0YyRjJGaHFGW3JGaHAtRiw2JUYuLUZbczYkUSIxRidGMkYyRl5vRmFvRjJGMkZocUZbckZeb0Zhb0YyRjJGaHFGW3JGXm9GYW9GMkYyRmhxRltyRl5vRmFvRjJGMkZeb0Zhb0Yy">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYkLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1JI21pR0YuNiNRJEUzMUYoLUkmX0hvbGRHRi42IzcjLUYtNiRGOy1GQDYjNyMtSStfREdwcm9kdWN0R0YoNiNJJEUzMUc2Iy9JJ19sb2NhbEdGJkktX240ODg0NjQzOTA0R0YoLUZANiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIoISIiRlI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJORicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNiotRiM2JC1GLDYmLUYvNiVRI24yRidGMkY1LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGW28tRi82JVEkRTExRidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZqbkZcby1JKG1mZW5jZWRHRiQ2JC1GLDYoRlotRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zqbi9GUVEsMC4zMzMzMzMzZW1GJ0Zdby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGY3BGZnBGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXHEtRiM2JC1GLDYmLUYvNiVRI24zRidGMkY1RmduLUYvNiVRJEUyMUYnRjJGNUY8LUYsNihGYm9GZW8tRmlvNiQtRiw2KEZicUZdcEZlcUZjcEZmcEY8RjxGY3BGZnBGPEZocC1GIzYkLUYsNiYtRi82JVEjbjVGJ0YyRjVGZ24tRi82JVEkRTMyRidGMkY1RjwtRiw2KEZib0Zlby1GaW82JC1GLDYoRmJyRl1wRmVyRmNwRmZwRjxGPEZjcEZmcEY8RmhwLUYjNiQtRi82JVEkRjAxRidGMkY1LUYsNihGYm9GZW8tRmlvNiQtRiw2JkZgc0ZjcEZmcEY8RjxGY3BGZnBGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmVvLUZpbzYkLUYsNiYtRmlvNiYtRiw2KC1GaW82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGXXAtRi82JVEkYWxnRidGMkY1Rl1wLUZpbzYmLUYsNiYtRi82JVEhRidGMkY1RmNwRmZwRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZjcEZmcEY8RjxGaHVGW3ZGXXAtRmlvNiYtRiw2LC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtSSNtbkdGJDYkUSI1RidGPEZjcEZmcEY8RjxGaHVGW3ZGXXBGWkZjcEZmcEY8RjxGaHVGW3ZGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUZbdzYkUSI2RidGPEZjcEZmcEY8RjxGaHVGW3ZGXXBGYnFGY3BGZnBGPEY8Rmh1Rlt2Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1GW3c2JFEiOEYnRjxGY3BGZnBGPEY8Rmh1Rlt2Rl1wRmJyRmNwRmZwRjxGPEZodUZbdkZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtRlt3NiRRIjlGJ0Y8RmNwRmZwRjxGPEZodUZbdkZdcC1GW3c2JFEiMUYnRjxGY3BGZnBGPEY8Rmh1Rlt2RmNwRmZwRjxGPEZodUZbdkZjcEZmcEY8RjxGaHVGW3ZGY3BGZnBGPEY8RmNwRmZwRjxGPEZpcw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJOR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2KS1GLzYkLUY1NiUtSSNtaUdGMDYjUSNuMkYoLUkjbW9HRjA2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY8NiNRJEUxMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GRzYjNyMtSStfREdwcm9kdWN0R0YoNiRJI24yR0YoSSRFMTFHNiMvSSdfbG9jYWxHRiZJLV9uNDg5MjMyMDcwNEdGKC1GQDYjUScmcGx1cztGKC1GLzYkLUY1NiUtRjw2I1EjbjNGKEY/LUY8NiNRJEUyMUYoLUZHNiM3Iy1GLzYkRmduLUZHNiM3Iy1GUDYkSSNuM0dGKEkkRTIxRzYjL0ZWSS1fbjQ4ODg2MTI4NjRHRihGWC1GLzYkLUY1NiUtRjw2I1EjbjVGKEY/LUY8NiNRJEUzMkYoLUZHNiM3Iy1GLzYkRmBwLUZHNiM3Iy1GUDYkSSNuNUdGKEkkRTMyRzYjL0ZWSS1fbjQ4ODUzNzE5NjhHRihGWC1GLzYkLUY8NiNRJEYwMUYoLUZHNiM3Iy1GLzYkRmlxLUZHNiM3Iy1GUDYjSSRGMDFHNiMvRlZJLV9uNDg4NTM1ODcyMEdGKC1GRzYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcmNyQ3IyIiJkZSNyQ3IyIiJ0ZpbzckNyMiIilGYnE3JDcjIiIqIiIiRlxz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2859" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">L:=evalDG(F21+a1*F11+a2*F10+add(t||i*pb[i],i=1..9)):
tmp:=evalDG(LieBracket(N,L));
map(v-&gt;Hook(tmp,v)=0,[theta10,theta11]);
tmp2:=DGsimplify(eval(tmp,[a2=0,n2=0]));
Hook(tmp2,pi11)=0;
# We write the Z1,Z2 part as
#  n3*Z1 - t4*H
# Thus:
n3=0;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkjbWlHRiQ2JVEjbjJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRidGNi1GOjYtUSkmZXF1YWxzO0YnRjZGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZobi1GMzYkUSIwRidGNkY2LUY6Ni1RIixGJ0Y2Rj0vRkFGV0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJy1GLDYmLUZSNiVRI2EyRidGVUZYRlpGam5GNi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y2RjYvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyQvLCQqJiIiIyIiIkkjbjJHNiJGJ0YnIiIhL0kjYTJHRilGKg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjbjVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmZXF1YWxzO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjlGOQ==">L0kjbjVHNiIiIiE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjbjNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmZXF1YWxzO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjlGOQ==">L0kjbjNHNiIiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2812" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">expgp(F21+a*F11,x1*E10+x2*E21+x3*E31);
Hook(%,theta11);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYvLUYtNiQtRjM2JS1JI21pR0YuNiNRI3gyRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRjo2I1EjWjFGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRkU2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSN4MkdGKEkjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg3ODYwMTEyMEdGKC1GPjYjUScmcGx1cztGKC1GLTYkLUYzNiUtSShtZmVuY2VkR0YuNiMtRjM2KC1GPjYjUSomdW1pbnVzMDtGKC1GMzYlLUkmbWZyYWNHRi42JC1JI21uR0YuNiNRIjVGKC1GZW82I1EiMkYoRj0tRjM2JS1GOjYjUSN4MUYoRj1GOUZWLUYzNiVGaG9GPS1GMzYlRjlGPS1GOjYjUSJhRigtRj42I1EoJm1pbnVzO0YoLUY6NiNRI3gzRihGPS1GOjYjUSRFMTBGKC1GRTYjNyMtRi02JEZlbi1GRTYjNyMtRk42JCwoKigjIiImIiIjIiIiSSN4MUdGKEZfckZQRl9yISIiKihGXnJGX3JGUEZfckkiYUdGKEZfckZfckkjeDNHRihGYXJJJEUxMEc2Iy9GVEktX240ODc2MjMyNjQwR0YoRmdwLUYtNiQtRjM2JS1JJW1zdXBHRi42JEY5RmhvRj0tRjo2I1EkRTIxRigtRkU2IzcjLUYtNiRGW3MtRkU2IzcjLUZONiQqJClGUEZeckZfckkkRTIxRzYjL0ZUSS1fbjQ4NDg2OTExNjhHRihGVi1GLTYkLUYzNiUtRmhuNiMtRjM2KEZcby1GMzYlLUZibzYkLUZlbzYjUSIzRihGaG9GPS1GMzYlRl1wRj1GXXNGVi1GMzYlRl91Rj0tRjM2JUZkcEY9Rl1zRmdwLUYzNiVGX3VGPS1GMzYlRmpwRj1GOUY9LUY6NiNRJEUzMUYoLUZFNiM3Iy1GLTYkRmV0LUZFNiM3Iy1GTjYkLCgqKCMiIiRGXnJGX3JGYHJGX3JGXnRGX3JGYXIqKEZcd0ZfckZjckZfckZedEZfckZfciooRlx3Rl9yRmRyRl9yRlBGX3JGYXJJJEUzMUc2Iy9GVEktX240ODUwMzc1NTg0R0YoRmdwLUYtNiQtRjM2JS1GaG42Iy1GMzYlLUYzNidGX3VGPUZdcEY9RmRwRmdwLUYzNiVGX3VGPS1GXnM2JEZdcEZob0Y9LUY6NiNRJEYwMUYoLUZFNiM3Iy1GLTYkRmV3LUZFNiM3Iy1GTjYkLCYqKEZcd0ZfckZjckZfckZgckZfckZfciomRlx3Rl9yKUZgckZeckZfckZhckkkRjAxRzYjL0ZUSS1fbjQ4OTczNzU2NDhHRihGVi1GLTYkLUYzNiUtRmhuNiMtRjM2JkZcby1GMzYlRmhvRj1GXXBGVkZkcEY9LUY6NiNRJEYxMUYoLUZFNiM3Iy1GLTYkRmh5LUZFNiM3Iy1GTjYkLCYqJkZeckZfckZgckZfckZhckZjckZfckkkRjExRzYjL0ZUSS1fbjQ4OTY1MzM5NTJHRihGVi1GLTYkLUY6NiNRJEYyMUYoLUZFNiM3Iy1GLTYkRmVbbC1GRTYjNyMtRk42I0kkRjIxRzYjL0ZUSS1fbjQ4OTYzMDY5MTJHRigtRkU2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3KTckNyNGX3JGUDckNyMiIiVGanE3JDcjIiInLCRGXXRGYXI3JDcjIiIoRml2NyQ3IyIiKiwmRl95RmFyRmB5Rl9yNyQ3IyIjNkZdW2w3JDcjIiM3Rl9yRmhcbA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JI21pR0YkNiVRI3gxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi8tRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GUzYlUSJhRidGVkZZRi8=">LCYqJiIiIyIiIkkjeDFHNiJGJSEiIkkiYUdGJ0Yl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2829" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group hide-input="false" labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">N:=F01;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJORicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYvNiVRJEYwMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGam4tSShtZmVuY2VkR0YkNiQtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmluL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZdcC1GXW82Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXFGYHFGPEY8RmJxRmVxRl1wLUZdbzYmLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYmLUkjbW5HRiQ2JFEiOUYnRjxGXXFGYHFGPEY8RmJxRmVxRl1wLUZlcjYkUSIxRidGPEZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGXXFGYHFGPEY8Rlc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJOR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YwNiNRJEYwMUYoLUkmX0hvbGRHRjA2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIioiIiJGOw==</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">Generate brackets</Text-field></Title>
<Group hide-input="false" labelreference="L2782" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X1:=DGsimplify(eval(evalDG(F10+add(t||(i-1)*pb[i],i=1..9)),t0=0));

tmp:=expgp(X1,x1*E10+x2*E21+x3*E31):
op(solve([Hook(tmp,zeta1)=c1-c2,Hook(tmp,zeta2)=2*c2],[c1,c2])); 
# (t1,t2)-&gt; (t1+x1/2,t2-3/2*x1).  Use this to normalize t1=0.
evalDG(eval(c1*Z1+c2*H,%));

DGsimplify(eval(tmp,[t1=0,x1=0]));
[Hook(%,pi11),Hook(%,pi21)];
# (t5,t6) -&gt; (t5-2*x2,t6+x3).  Normalize t5=t6=0.

X1:=DGsimplify(eval(X1,[t1=0,t5=0,t6=0]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMUdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNjMtRi82JC1GNTYlLUkobWZlbmNlZEdGMDYjLUY1NiYtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1JI21pR0YwNiNRI3QyRigtRkE2I1EnJnBsdXM7RigtRkU2I1EjdDFGKC1GQTYjUTEmSW52aXNpYmxlVGltZXM7RigtRkU2I1EjWjFGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRlU2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCZJI3QyR0YoISIiSSN0MUdGKCIiIkkjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDgzODI0MDY0MEdGKEZILUYvNiQtRjU2Jy1JI21uR0YwNiNRIjJGKEZORkRGTi1GRTYjUSNaMkYoLUZVNiM3Iy1GLzYkRmZvLUZVNiM3Iy1GaG42JCwkKiYiIiNGXm9GW29GXm9GXm9JI1oyRzYjL0Zib0ktX240NzIzMTcyODk2R0YoRkgtRi82JC1GNTYlLUZFNiNRI3QzRihGTi1GRTYjUSRFMDFGKC1GVTYjNyMtRi82JEZicS1GVTYjNyMtRmhuNiRJI3QzR0YoSSRFMDFHNiMvRmJvSS1fbjQ3MzQ1MTU5NjhHRihGSC1GLzYkLUY1NiUtRkU2I1EjdDRGKEZOLUZFNiNRJEUxMEYoLUZVNiM3Iy1GLzYkRltzLUZVNiM3Iy1GaG42JEkjdDRHRihJJEUxMEc2Iy9GYm9JLV9uNDg0NTYyMzEwNEdGKEZILUYvNiQtRjU2JS1GRTYjUSN0NUYoRk4tRkU2I1EkRTExRigtRlU2IzcjLUYvNiRGZHQtRlU2IzcjLUZobjYkSSN0NUdGKEkkRTExRzYjL0Zib0ktX240ODc0OTM3MjE2R0YoRkgtRi82JC1GNTYlLUZFNiNRI3Q2RihGTi1GRTYjUSRFMjFGKC1GVTYjNyMtRi82JEZddi1GVTYjNyMtRmhuNiRJI3Q2R0YoSSRFMjFHNiMvRmJvSS1fbjQ4NzcwMjUyMTZHRihGSC1GLzYkLUY1NiUtRkU2I1EjdDdGKEZOLUZFNiNRJEUzMUYoLUZVNiM3Iy1GLzYkRmZ3LUZVNiM3Iy1GaG42JEkjdDdHRihJJEUzMUc2Iy9GYm9JLV9uNDg3NzAzNjU0NEdGKEZILUYvNiQtRjU2JS1GRTYjUSN0OEYoRk4tRkU2I1EkRTMyRigtRlU2IzcjLUYvNiRGX3ktRlU2IzcjLUZobjYkSSN0OEdGKEkkRTMyRzYjL0Zib0ktX240ODc4MjM5ODA4R0YoRkgtRi82JC1GRTYjUSRGMTBGKC1GVTYjNyMtRi82JEZoei1GVTYjNyMtRmhuNiNJJEYxMEc2Iy9GYm9JLV9uNDg4MTMxOTA0MEdGKC1GVTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcrNyQ3I0Zeb0ZqbjckNyNGW3FGaXA3JDcjIiIkRmRyNyQ3IyIiJUZddDckNyMiIiZGZnU3JDcjIiInRl93NyQ3IyIiKEZoeDckNyMiIilGYXo3JDcjIiM1Rl5vRltcbA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSNjMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2Ji1JJm1mcmFjR0YkNigtRjE2JVEjeDFGJ0Y0RjctSSNtbkdGJDYkUSIyRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX28vJSliZXZlbGxlZEdGQi1GOzYtUScmcGx1cztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGaG8tRjE2JVEjdDFGJ0Y0RjdGPkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlUSNjMkYnRjRGN0Y6LUYsNictRjs2LVEqJnVtaW51czA7RidGPkZARkNGRUZHRklGS0ZNRmdvRmlvLUZXNigtRiw2Ji1GZ242JFEiM0YnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTUZhcC9GU0ZicEZZRj5GZm5Gam5GXW9GYG9GYm9GZG8tRjE2JVEjdDJGJ0Y0RjdGPkY+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GPi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyQvSSNjMUc2IiwmKiYjIiIiIiIjRilJI3gxR0YlRilGKUkjdDFHRiVGKS9JI2MyR0YlLCYqJiMiIiRGKkYpRitGKSEiIkkjdDJHRiVGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1GLDYmLUkobWZlbmNlZEdGJDYkLUYsNigtRiw2Ji1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZVLUkjbWlHRiQ2JVEjeDFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GPlEnaXRhbGljRidGPS1GQTYtUSgmbWludXM7RidGPUZERkdGSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRl9vLUZZNiVRI3QyRidGZm5GaW4tRkE2LVEnJnBsdXM7RidGPUZERkdGSUZLRk1GT0ZRRl5vRmBvLUZZNiVRI3QxRidGZm5GaW5GPUY9RkAtRlk2JVEjWjFGJ0ZmbkZpbkY9LUYsNigtRlk2JVErX0RHcHJvZHVjdEYnRmZuRmluLUZBNi1RMCZBcHBseUZ1bmN0aW9uO0YnRj1GREZHRklGS0ZNRk9GUUZTRlYtRjM2JC1GLDYoLUYsNihGN0Zbb0Zhby1GQTYtUSIrRidGPUZERkdGSUZLRk1GT0ZRRl5vRmBvRmdvRj0tRkE2LVEiLEYnRj1GRC9GSEZobkZJRktGTUZPRlFGUy9GV1EsMC4zMzMzMzMzZW1GJ0Zqby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY9Rj1GZHFGZ3FGPUZkby1GIzYkLUYsNiYtRjM2JC1GLDYnLUZBNi1RKiZ1bWludXMwO0YnRj1GREZHRklGS0ZNRk9GUUZeb0Zgby1GLDYmLUY6NiRRIjNGJ0Y9RkBGWEY9RmRvLUYsNiZGOUZARmFvRj1GPUY9RkAtRlk2JVEjWjJGJ0ZmbkZpbkY9LUYsNihGX3BGYnAtRjM2JC1GLDYoLUYsNidGYXJGZHJGW3FGaXJGPUZecUZbc0ZkcUZncUY9Rj1GZHFGZ3FGPUY9LUYsNigtRlk2JVEkX0RHRidGZm5GaW5GYnAtRjM2JC1GLDYmLUYzNiYtRiw2KC1GMzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZecS1GWTYlUSRhbGdGJ0ZmbkZpbkZecS1GMzYmLUYsNiYtRlk2JVEhRidGZm5GaW5GZHFGZ3FGPUY9LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmRxRmdxRj1GPUZldUZodUZecS1GMzYmLUYsNigtRjM2Ji1GLDYoLUYzNiYtRiw2Ji1GOjYkUSIxRidGPUZkcUZncUY9Rj1GZXVGaHVGXnFGaXBGZHFGZ3FGPUY9RmV1Rmh1Rl5xLUYzNiYtRiw2KC1GMzYmLUYsNiZGOUZkcUZncUY9Rj1GZXVGaHVGXnFGZHNGZHFGZ3FGPUY9RmV1Rmh1RmRxRmdxRj1GPUZldUZodUZkcUZncUY9Rj1GZXVGaHVGZHFGZ3FGPUY9RmRxRmdxRj0=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYnLUYzNiUtSSNtbkdGLjYjUSIyRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGLjYjUSN4MUYoLUZFNiNRKCZtaW51cztGKC1GSTYjUSN0MkYoLUZFNiNRJyZwbHVzO0YoLUZJNiNRI3QxRihGRC1GSTYjUSNaMUYoLUkmX0hvbGRHRi42IzcjLUYtNiRGNy1GZm42IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCgqJiIiIyIiIkkjeDFHRihGZG9GZG9JI3QyR0YoISIiSSN0MUdGKEZkb0kjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg2NzAxNDAxNkdGKEZSLUYtNiQtRjM2JS1GOjYjLUYzNiYtRkU2I1EqJnVtaW51czA7RigtRjM2JS1GQTYjUSIzRihGREZIRlItRjM2JUZARkRGT0ZELUZJNiNRI1oyRigtRmZuNiM3Iy1GLTYkRmBwLUZmbjYjNyMtRl9vNiQsJiomIiIkRmRvRmVvRmRvRmdvKiZGY29GZG9GZm9GZG9GZG9JI1oyRzYjL0ZccEktX240NzMzODE4MDQ4R0YoLUZmbjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3I0Zkb0ZhbzckNyNGY29GXXJGZ3I=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSN0NUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKCZtaW51cztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGUS1GLDYmLUkjbW5HRiQ2JFEiMkYnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0Zobi1GMTYlUSN4MkYnRjRGN0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTUZnbi9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRI3Q2RidGNEY3LUY7Ni1RJyZwbHVzO0YnRj5GQEZDRkVGR0ZJRktGTUZPRlItRjE2JVEjeDNGJ0Y0RjdGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyQsJkkjdDVHNiIiIiIqJiIiI0YmSSN4MkdGJUYmISIiLCZJI3Q2R0YlRiZJI3gzR0YlRiY=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMUdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNjAtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1GLzYkLUY1NiUtSSNtaUdGMDYjUSN0MkYoLUY4NiNRMSZJbnZpc2libGVUaW1lcztGKC1GQDYjUSNaMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GSjYjNyMtSStfREdwcm9kdWN0R0YoNiRJI3QyR0YoSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240ODUzODMwNDY0R0YoLUY4NiNRJyZwbHVzO0YoLUYvNiQtRjU2Jy1JI21uR0YwNiNRIjJGKEZDRj9GQy1GQDYjUSNaMkYoLUZKNiM3Iy1GLzYkRmpuLUZKNiM3Iy1GUzYkLCQqJiIiIyIiIkZVRmBwRmBwSSNaMkc2Iy9GWUktX240ODY4NzIyNTI4R0YoRmVuLUYvNiQtRjU2JS1GQDYjUSN0M0YoRkMtRkA2I1EkRTAxRigtRko2IzcjLUYvNiRGZ3AtRko2IzcjLUZTNiRJI3QzR0YoSSRFMDFHNiMvRllJLV9uNDg2NTQ5NjEyOEdGKEZlbi1GLzYkLUY1NiUtRkA2I1EjdDRGKEZDLUZANiNRJEUxMEYoLUZKNiM3Iy1GLzYkRmByLUZKNiM3Iy1GUzYkSSN0NEdGKEkkRTEwRzYjL0ZZSS1fbjQ4ODQzOTQxMTJHRihGZW4tRi82JC1GNTYlLUZANiNRI3Q3RihGQy1GQDYjUSRFMzFGKC1GSjYjNyMtRi82JEZpcy1GSjYjNyMtRlM2JEkjdDdHRihJJEUzMUc2Iy9GWUktX240ODU4MTk5MjMyR0YoRmVuLUYvNiQtRjU2JS1GQDYjUSN0OEYoRkMtRkA2I1EkRTMyRigtRko2IzcjLUYvNiRGYnUtRko2IzcjLUZTNiRJI3Q4R0YoSSRFMzJHNiMvRllJLV9uNDg1Nzc4MDQ4MEdGKEZlbi1GLzYkLUZANiNRJEYxMEYoLUZKNiM3Iy1GLzYkRlt3LUZKNiM3Iy1GUzYjSSRGMTBHNiMvRllJLV9uNDczNzMyMDI1NkdGKC1GSjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcpNyQ3I0ZgcCwkRlUhIiI3JDcjRl9wRl1wNyQ3IyIiJEZpcTckNyMiIiVGYnM3JDcjIiIoRlt1NyQ3IyIiKUZkdjckNyMiIzVGYHBGXng=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2786" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X2:=evalDG(LieBracket(N,X1)-2*t2*N);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMkdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiktRi82JC1GNTYlLUkjbWlHRjA2I1EjdDNGKC1JI21vR0YwNiNRMSZJbnZpc2libGVUaW1lcztGKC1GPDYjUSNaMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GRzYjNyMtSStfREdwcm9kdWN0R0YoNiRJI3QzR0YoSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240ODk1NjQxNzI4R0YoLUZANiNRKCZtaW51cztGKC1GLzYkLUY1NictSSNtbkdGMDYjUSIyRihGP0Y7Rj8tRjw2I1EjWjJGKC1GRzYjNyMtRi82JEZnbi1GRzYjNyMtRlA2JCwkKiYiIiMiIiJGUkZdcEZdcEkjWjJHNiMvRlZJLV9uNDg3Mjk5ODA0OEdGKC1GQDYjUScmcGx1cztGKC1GLzYkLUY1NiUtRjw2I1EjdDhGKEY/LUY8NiNRJEUzMUYoLUZHNiM3Iy1GLzYkRmdwLUZHNiM3Iy1GUDYkSSN0OEdGKEkkRTMxRzYjL0ZWSS1fbjQ4NzI5Nzg4MTZHRihGYnAtRi82JC1GPDYjUSRGMTFGKC1GRzYjNyMtRi82JEZgci1GRzYjNyMtRlA2I0kkRjExRzYjL0ZWSS1fbjQ4Mzg0ODU0NDBHRigtRkc2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JjckNyNGXXBGUjckNyNGXHAsJEZbcCEiIjckNyMiIihGaXE3JDcjIiM2Rl1wRmNz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2781" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X3:=evalDG(LieBracket(-1/2*X1,X2)-t2/2*X2+t3*X1-3/2*t4*N);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYM0dGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNi4tSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1GLzYkLUkmbWZyYWNHRjA2JC1GNTYpLUkjbW5HRjA2I1EiM0YoLUY4NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YwNiNRI3QyRihGRi1GSjYjUSN0M0YoRkYtRko2I1EjWjFGKC1GQzYjUSIyRigtSSZfSG9sZEdGMDYjNyMtRi82JEY9LUZXNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwkKigjIiIkIiIjIiIiSSN0MkdGKEZhb0kjdDNHRihGYW9GYW9JI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ4NzYxODI2MjRHRigtRjg2I1EnJnBsdXM7RigtRi82JC1GNTYpRkJGRkZJRkZGTUZGLUZKNiNRI1oyRigtRlc2IzcjLUYvNiRGXnAtRlc2IzcjLUZqbjYkLCQqKEZfb0Zhb0Zib0Zhb0Zjb0Zhb0Zhb0kjWjJHNiMvRmdvSS1fbjQ4NzYzNTQ1MjhHRihGaW8tRi82JC1GPjYkLUY1NilGQkZGLUZKNiNRI3Q0RihGRkZNRkYtRko2I1EkRTEwRihGUy1GVzYjNyMtRi82JEZlcS1GVzYjNyMtRmpuNiQsJCooRl5vRmFvSSN0NEdGKEZhb0Zjb0Zhb0Zhb0kkRTEwRzYjL0Znb0ktX240ODc2NDQ1MDU2R0YoRmlvLUYvNiQtRjU2JS1GSjYjUSN0OEYoRkYtRko2I1EkRTIxRigtRlc2IzcjLUYvNiRGYnMtRlc2IzcjLUZqbjYkSSN0OEdGKEkkRTIxRzYjL0Znb0ktX240ODc2NTQ3MzYwR0YoRmlvLUYvNiQtRj42JC1GNTYpRkJGRi1GSjYjUSN0N0YoRkZGTUZGLUZKNiNRJEUzMUYoRlMtRlc2IzcjLUYvNiRGW3UtRlc2IzcjLUZqbjYkLCQqKEZeb0Zhb0kjdDdHRihGYW9GY29GYW9GYW9JJEUzMUc2Iy9GZ29JLV9uNDcxMzQyMzIwMEdGKEZpby1GLzYkLUZKNiNRJEYyMUYoLUZXNiM3Iy1GLzYkRmh2LUZXNiM3Iy1Gam42I0kkRjIxRzYjL0Znb0ktX240ODM5ODM0MTEyR0YoLUZXNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyg3JDcjRmFvLCRGXW8hIiI3JDcjRmBvRl1xNyQ3IyIiJUZpcjckNyMiIidGZHQ3JDcjIiIoRl92NyQ3IyIjN0Zhb0ZbeA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2780" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X4:=evalDG(LieBracket(1/3*X1,X3)+2/3*t4*X2+1/2*t2*t3*X1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2784" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X5:=evalDG(LieBracket(-1/3*X2,X3)+(1/2*t2*t3)*X2+(3*t3*t4)/2*N);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYNUdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNistRi82JC1JJm1mcmFjR0YwNiQtRjU2Jy1JJW1zdXBHRjA2JC1JI21pR0YwNiNRI3QzRigtSSNtbkdGMDYjUSIyRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRkI2I1EjdDJGKEZJLUZCNiNRI1oxRihGRS1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRlQ2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCQqKCMiIiIiIiNGXG8pSSN0M0dGKEZdb0Zcb0kjdDJHRihGXG9GXG9JI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ4Mzg1NDE5MjBHRigtRko2I1EoJm1pbnVzO0YoLUYvNiQtRjU2J0Y+RklGTUZJLUZCNiNRI1oyRigtRlQ2IzcjLUYvNiRGW3AtRlQ2IzcjLUZnbjYkKiZGXm9GXG9GYG9GXG9JI1oyRzYjL0Zkb0ktX240ODM4Mjk5NTIwR0YoRmZvLUYvNiQtRjU2JS1JKG1mZW5jZWRHRjA2Iy1GNTYmLUZKNiNRKiZ1bWludXMwO0YoLUZCNiNRI3Q4RigtRko2I1EnJnBsdXM7RigtRjo2JC1GNTYlRj5GSS1GQjYjUSN0NEYoRkVGSS1GQjYjUSRFMTBGKC1GVDYjNyMtRi82JEZhcS1GVDYjNyMtRmduNiQsJkkjdDhHRighIiIqKEZbb0Zcb0Zeb0Zcb0kjdDRHRihGXG9GXG9JJEUxMEc2Iy9GZG9JLV9uNDgzODI2MTk4NEdGKEZmby1GLzYkLUY6NiQtRjU2J0Y+RkktRkI2I1EjdDdGKEZJLUZCNiNRJEUzMUYoRkUtRlQ2IzcjLUYvNiRGYHQtRlQ2IzcjLUZnbjYkLCQqKEZbb0Zcb0Zeb0Zcb0kjdDdHRihGXG9GXG9JJEUzMUc2Iy9GZG9JLV9uNDgzNzQwNzM2MEdGKEZeci1GLzYkLUZCNiNRJEYzMkYoLUZUNiM3Iy1GLzYkRl12LUZUNiM3Iy1GZ242I0kkRjMyRzYjL0Zkb0ktX240NTU2NTk1OTM2R0YoLUZUNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyc3JDcjRlxvRmluNyQ3I0ZdbywkRmpwRmdzNyQ3IyIiJSwmRmZzRlxvRmhzRmdzNyQ3IyIiKCwkRmV1RmdzNyQ3IyIjOUZcb0Zgdw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2865" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">fmb:=[X1,X2,X3,X4,X5]:</Text-field>
</Input>
</Group>
<Group labelreference="L2792" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2790" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">Lemma 4.5 (t4=t7=0, t8=(t2t3)^2/4 &lt;&gt;0)</Text-field></Title>
<Group hide-input="false" labelreference="L2794" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">eq:=evalDG(LieBracket(X1,X4)-t2*X4-t4*X3+t3*(t2^2/2+t4/3)*X1); # in f0
[Hook(%,zeta1)=0,Hook(%,zeta2)=0]; # t7=0, t2*t3*t4=0</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtRiw2Ji1JJm1mcmFjR0YkNigtRiw2KC1JI21pR0YkNiVRI3QyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y/USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZYLUY4NiVRI3Q0RidGO0Y+RkEtRjg2JVEjdDNGJ0Y7Rj5GRS1JI21uR0YkNiRRIjJGJ0ZFLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkby8lKWJldmVsbGVkR0ZJLUZCNi1RJyZwbHVzO0YnRkVGR0ZKRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZdcC1GMzYoLUYsNiYtRlxvNiRRIjVGJ0ZFRkEtRjg2JVEjdDdGJ0Y7Rj5GRS1GXG82JFEiM0YnRkVGX29GYm9GZW9GZ29GRS1GQjYtUSkmZXF1YWxzO0YnRkVGR0ZKRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZgcS1GXG82JFEiMEYnRkVGRS1GQjYtUSIsRidGRUZHL0ZLRj1GTEZORlBGUkZURlYvRlpRLDAuMzMzMzMzM2VtRictRiw2Ji1GLDYnLUZCNi1RKiZ1bWludXMwO0YnRkVGR0ZKRkxGTkZQRlJGVEZccEZecEY1LUZCNi1RKCZtaW51cztGJ0ZFRkdGSkZMRk5GUEZSRlRGXHBGXnAtRiw2JkZbb0ZBRmZwRkVGRUZccUZicUZFLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZJRkVGRS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyQvLCYqKiMiIiIiIiNGJ0kjdDJHNiJGJ0kjdDRHRipGJ0kjdDNHRipGJ0YnKiYjIiImIiIkRidJI3Q3R0YqRidGJyIiIS8sJiooRilGJ0YsRidGK0YnISIiKiZGKEYnRjFGJ0Y2RjI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2793" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">DGsimplify(eval(eq,[t7=0,t2*t3*t4=0]));
Hook(%,pi10)=0,Hook(%,pi01)=0; # t3*t4=0 and t8=t2^2*t3^2/4</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYuLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkobWZlbmNlZEdGLjYjLUYzNictRjM2JS1JJW1zdXBHRi42JC1JI21pR0YuNiNRI3QyRigtSSNtbkdGLjYjUSIyRigtRjY2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZFNiQtRkg2I1EjdDNGKEZLLUY2NiNRJyZwbHVzO0YoLUYzNiUtSSZtZnJhY0dGLjYkLUZMNiNRIjRGKC1GTDYjUSIzRihGTy1GMzYlRlJGTy1GSDYjUSN0NEYoLUY2NiNRKCZtaW51cztGKC1GMzYlRmluRk8tRkg2I1EjdDhGKEZPLUZINiNRJEUwMUYoLUkmX0hvbGRHRi42IzcjLUYtNiRGOy1GYHA2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCgqJilJI3QyR0YoIiIjIiIiKUkjdDNHRihGX3FGYHFGYHEqKCMiIiUiIiRGYHFGYXFGYHFJI3Q0R0YoRmBxRmBxKiZGZXFGYHFJI3Q4R0YoRmBxISIiSSRFMDFHNiMvSSdfbG9jYWxHRiZJLV9uNDgzNTg5OTk2OEdGKEZkby1GLTYkLUZnbjYkLUYzNiktRkw2I1EiNUYoRk8tRkU2JEZhb0ZLRk9GVEZPLUZINiNRJEUxMEYoLUZMNiNRIjZGKC1GYHA2IzcjLUYtNiRGYnItRmBwNiM3Iy1GaXA2JCwkKigjIiImIiInRmBxKUZncUZfcUZgcUZicUZgcUZgcUkkRTEwRzYjL0ZeckktX240NzQwNzc5MDQwR0YoRmRvLUYtNiQtRjM2KUZHRk9GUkZPRmFvRk8tRkg2I1EkRTExRigtRmBwNiM3Iy1GLTYkRmd0LUZgcDYjNyMtRmlwNiQqKEZecUZgcUZhcUZgcUZncUZgcUkkRTExRzYjL0ZeckktX240ODk3NzExMTA0R0YoRmRvLUYtNiQtRjM2JS1GPjYjLUYzNiZGNS1GMzYlRmZuRk8tRjM2JUZhb0ZPRmlvRlctRjM2JUZSRk9GaXJGTy1GSDYjUSRFMjFGKC1GYHA2IzcjLUYtNiRGXXYtRmBwNiM3Iy1GaXA2JCwmKihGZHFGYHFGZ3FGYHFGaXFGYHFGanEqJkZhcUZgcUZgdEZgcUZgcUkkRTIxRzYjL0ZeckktX240NzI0ODQ3NTUyR0YoRlctRi02JC1GZ242JC1GMzYrRktGT0ZHRk9GYW9GT0Zpb0ZPLUZINiNRJEUzMUYoRlxvLUZgcDYjNyMtRi02JEZfeC1GYHA2IzcjLUZpcDYkLCQqKiNGX3FGZnFGYHFGXnFGYHFGZ3FGYHFGaXFGYHFGYHFJJEUzMUc2Iy9GXnJJLV9uNDg4NjQ4Mjk0NEdGKEZXLUYtNiQtRmduNiQtRjM2K0ZLRk9GaW9GT0Zhb0ZPRlRGTy1GSDYjUSRFMzJGKEZcby1GYHA2IzcjLUYtNiRGaXktRmBwNiM3Iy1GaXA2JCwkKipGYnlGYHFGaXFGYHFGZ3FGYHFGYnFGYHFGYHFJJEUzMkc2Iy9GXnJJLV9uNDU1ODUwMzE2OEdGKC1GYHA2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3KDckNyNGZnEsKEZccUZqcUZjcUZqcUZocUZgcTckNyNGZXEsJEZcdEZqcTckNyNGXnQsJEZmdUZqcTckNyNGX3QsJkZnd0ZgcUZod0ZqcTckNyMiIihGYHk3JDcjIiIpRmp6RmJbbA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtRiM2JS1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZHLUkmbWZyYWNHRiQ2KC1GIzYoLUkjbW5HRiQ2JFEiNUYnRjMtRjA2LVExJkludmlzaWJsZVRpbWVzO0YnRjNGNkY5RjtGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZXLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEjdDRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNFEnaXRhbGljRictRlA2JFEiMkYnRjMvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRlMtRmduNiVRI3QzRidGam5GXW9GMy1GUDYkUSI2RidGMy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHAvJSliZXZlbGxlZEdGOEYzLUYwNi1RKSZlcXVhbHM7RidGM0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjI3Nzc3NzhlbUYnL0ZJRmlwLUZQNiRGZG9GM0YzLUYwNi1RKCZjb21tYTtGJ0YzRjYvRjpGXG9GO0Y9Rj9GQUZDRlYvRklRLDAuMzMzMzMzM2VtRictRiM2Ji1GIzYpRi8tRiM2Ji1GWjYlLUZnbjYlUSN0MkYnRmpuRl1vRl9vRmJvRlMtRlo2JUZlb0Zfb0Zib0YzLUYwNi1RKCZtaW51cztGJ0YzRjZGOUY7Rj1GP0ZBRkNGRUZILUYjNiYtRks2KC1GUDYkUSI0RidGMy1GUDYkUSIzRidGM0ZbcEZecEZhcEZjcEZTLUYjNiZGXnJGU0ZmbkYzRjMtRjA2LVEnJnBsdXM7RidGM0Y2RjlGO0Y9Rj9GQUZDRkVGSC1GIzYmRmdyRlMtRmduNiVRI3Q4RidGam5GXW9GM0YzRmVwRltxRjNGMw==">NiQvLCQqKCMiIiYiIiciIiIpSSN0NEc2IiIiI0YpSSN0M0dGLEYpISIiIiIhLywoKiYpSSN0MkdGLEYtRikpRi5GLUYpRi8qKCMiIiUiIiRGKUY2RilGK0YpRi8qJkY5RilJI3Q4R0YsRilGKUYw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2864" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Assume t3=0.
DGsimplify(eval(fmb,[t7=0,t3=0,t8=0]));
fmbn:=map(v-&gt;expgp(v,x*E10),%);

op(solve([Hook(fmbn[1],zeta1)=c1-c2,Hook(fmbn[1],zeta2)=2*c2],[c1,c2]));
evalDG(eval(c1*Z1+c2*H,%));

# We have the new f spanned by:
# N=F01
# X1=F10+u*Z1+v*H+w*E10,
# X2=F11
# X3=F21 (generator of the line field)
# X4=F31
# X5=F32

# If w=0, the model embeds into M9.
# If w&lt;&gt;0, use exp(&lt;Z1&gt;) to normalize w=1, and then embed into M7.

# Thus, t3&lt;&gt;0.  (Hence, t4=0 since t3*t4=0.)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Jy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiotSSNtb0dGLzYjUSomdW1pbnVzMDtGKC1GLjYkLUY0NiUtSSNtaUdGLzYjUSN0MkYoLUY3NiNRMSZJbnZpc2libGVUaW1lcztGKC1GPzYjUSNaMUYoLUkmX0hvbGRHRi82IzcjLUYuNiRGPC1GSTYjNyMtSStfREdwcm9kdWN0R0YoNiRJI3QyR0YoSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240NzIyMTUzODI0R0YoLUY3NiNRJyZwbHVzO0YoLUYuNiQtRjQ2Jy1JI21uR0YvNiNRIjJGKEZCRj5GQi1GPzYjUSNaMkYoLUZJNiM3Iy1GLjYkRmluLUZJNiM3Iy1GUjYkLCQqJiIiIyIiIkZURl9wRl9wSSNaMkc2Iy9GWEktX240ODYwNjkxOTY4R0YoRlotRi42JC1GNDYlLUY/NiNRI3Q0RihGQi1GPzYjUSRFMTBGKC1GSTYjNyMtRi42JEZmcC1GSTYjNyMtRlI2JEkjdDRHRihJJEUxMEc2Iy9GWEktX240ODQzNDQwOTYwR0YoRlotRi42JC1GPzYjUSRGMTBGKC1GSTYjNyMtRi42JEZfci1GSTYjNyMtRlI2I0kkRjEwRzYjL0ZYSS1fbjQ4NzcxODcxMDRHRigtRkk2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JjckNyNGX3AsJEZUISIiNyQ3I0ZecEZccDckNyMiIiVGaHE3JDcjIiM1Rl9wLUYuNiQtRj82I1EkRjExRigtRkk2IzcjLUZkczYjNyRGZ3M3IzckNyMiIzZGX3AtRi42JC1GPzYjUSRGMjFGKC1GSTYjNyMtRmRzNiM3JEZnczcjNyQ3IyIjN0ZfcC1GLjYkLUY/NiNRJEYzMUYoLUZJNiM3Iy1GZHM2IzckRmdzNyM3JDcjIiM4Rl9wLUYuNiQtRj82I1EkRjMyRigtRkk2IzcjLUZkczYjNyRGZ3M3IzckNyMiIzlGX3A3IzcnRmNzRmB1Rl92Rl53Rl14</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSNjMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtSSZtZnJhY0dGJDYoLUYxNiVRInhGJ0Y0RjctSSNtbkdGJDYkUSIyRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXW8vJSliZXZlbGxlZEdGQkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlUSNjMkYnRjRGN0Y6LUYsNictRjs2LVEqJnVtaW51czA7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRmVwLUZVNigtRiw2Ji1GZW42JFEiM0YnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTUZmby9GU0Znb0ZXRj5GWkZobkZbb0Zeb0Zgby1GOzYtUScmcGx1cztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GZHBGZnAtRjE2JVEjdDJGJ0Y0RjdGPkY+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GPi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyQvSSNjMUc2IiwkKiYjIiIiIiIjRilJInhHRiVGKUYpL0kjYzJHRiUsJiomIyIiJEYqRilGK0YpISIiSSN0MkdGJUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNiYtSShtZmVuY2VkR0YkNiQtRiw2J0YuLUYsNiYtSSNtbkdGJDYkUSIyRidGMi1GLzYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCL0ZFUSYwLjBlbUYnL0ZIRmZuLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJ0YyLUYvNi1RJyZwbHVzO0YnRjJGNUY4RjpGPEY+RkBGQkZERkctRmluNiVRI3QyRidGXG9GX29GMkYyRlgtRmluNiVRI1oxRidGXG9GX29GMi1GLDYoLUZpbjYlUStfREdwcm9kdWN0RidGXG9GX28tRi82LVEwJkFwcGx5RnVuY3Rpb247RidGMkY1RjhGOkY8Rj5GQEZCRmVuRmduLUZONiQtRiw2KC1GLDYnRi5GUi1GLzYtUSIrRidGMkY1RjhGOkY8Rj5GQEZCRkRGR0Zkb0YyLUYvNi1RIixGJ0YyRjUvRjlGXm9GOkY8Rj5GQEZCRmVuL0ZIUSwwLjMzMzMzMzNlbUYnRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y3RjJGMkZhcUZkcUYyRmFvLUYjNiQtRiw2Ji1GTjYkLUYsNidGLi1GLDYmLUZVNiRRIjNGJ0YyRlhGaG5GMkZhby1GLDYmRlRGWEZkb0YyRjJGMkZYLUZpbjYlUSNaMkYnRlxvRl9vRjItRiw2KEZccEZfcC1GTjYkLUYsNigtRiw2J0YuRl5yRmhwRmNyRjJGW3FGZXJGYXFGZHFGMkYyRmFxRmRxRjJGMi1GLDYoLUZpbjYlUSRfREdGJ0Zcb0Zfb0ZfcC1GTjYkLUYsNiYtRk42Ji1GLDYoLUZONiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRltxLUZpbjYlUSRhbGdGJ0Zcb0Zfb0ZbcS1GTjYmLUYsNiYtRmluNiVRIUYnRlxvRl9vRmFxRmRxRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhcUZkcUYyRjJGX3VGYnVGW3EtRk42Ji1GLDYoLUZONiYtRiw2KC1GTjYmLUYsNiYtRlU2JFEiMUYnRjJGYXFGZHFGMkYyRl91RmJ1RltxLUYsNiZGUi1GLzYtUSgmbWludXM7RidGMkY1RjhGOkY8Rj5GQEZCRkRGR0Zkb0YyRmFxRmRxRjJGMkZfdUZidUZbcS1GTjYmLUYsNigtRk42Ji1GLDYmRlRGYXFGZHFGMkYyRl91RmJ1RltxRl5zRmFxRmRxRjJGMkZfdUZidUZhcUZkcUYyRjJGX3VGYnVGYXFGZHFGMkYyRl91RmJ1RmFxRmRxRjJGMkZhcUZkcUYy">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkobWZlbmNlZEdGLjYjLUYzNiZGNS1GMzYlLUkjbW5HRi42I1EiMkYoLUY2NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRInhGKC1GNjYjUScmcGx1cztGKC1GTDYjUSN0MkYoRkgtRkw2I1EjWjFGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjstRlk2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCYqJiIiIyIiIkkieEdGKEZhbyEiIkkjdDJHRihGYW9JI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ3MjA5MzAzMzZHRihGTy1GLTYkLUYzNiUtRj42Iy1GMzYmRjUtRjM2JS1GRTYjUSIzRihGSEZLRk8tRjM2JUZERkhGUkZILUZMNiNRI1oyRigtRlk2IzcjLUYtNiRGXHAtRlk2IzcjLUZcbzYkLCYqJiIiJEZhb0Zib0Zhb0ZjbyomRmBvRmFvRmRvRmFvRmFvSSNaMkc2Iy9GaG9JLV9uNDg2NTkyMjgxNkdGKC1GWTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjckNyQ3I0ZhbywmRl9vRmFvRmRvRmNvNyQ3I0Zgb0ZmcUZgcg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2867" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Assume t2=0.
DGsimplify(eval(fmb,[t2=0,t4=0,t7=0,t8=0]));
XXOtorsion(eval([fmb[1],fmb[2],fmb[3]+a*fmb[2],fmb[4],fmb[5]],[t2=0,t4=0,t7=0,t8=0]));
# Since t3&lt;&gt;0, we must have a=0 for hom.2 torsion to be zero.
# There is an inclusion into the M9 model.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYrLUYsNiUtSSNtaUdGJDYlUSRfREdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GIzYkLUYsNiMtRiM2Ji1GLDYlLUYjNiYtRiw2Jy1JI21zR0YkNiNRJ3ZlY3RvckYnLUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GTy9GU1EsMC4zMzMzMzMzZW1GJy1GMTYlUSRhbGdGJ0Y0RjdGXm8tRiM2Ji1GLDYjLUYxNiVRIUYnRjRGN0Y+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj5GXnBGYXBGXm8tRiM2Ji1GLDYlLUYjNiYtRiw2JS1GIzYmLUYsNiMtSSNtbkdGJDYkUSIzRidGPkY+Rl5wRmFwRl5vLUYxNiVRI3QzRidGNEY3Rj5GXnBGYXBGXm8tRiM2Ji1GLDYlLUYjNiYtRiw2Iy1GYXE2JFEjMTBGJ0Y+Rj5GXnBGYXBGXm8tRmFxNiRRIjFGJ0Y+Rj5GXnBGYXBGPkZecEZhcEY+Rl5wRmFwRj5GXm8tRiw2JUYwRjotRiM2JC1GLDYjLUYjNiYtRiw2JUZmbkZeby1GIzYmLUYsNictRiM2Ji1GLDYlLUYjNiYtRiw2I0ZickY+Rl5wRmFwRl5vRmRxRj5GXnBGYXBGXm8tRiM2Ji1GLDYlLUYjNiYtRiw2Iy1GYXE2JFEiMkYnRj5GPkZecEZhcEZeby1GLDYkLUY7Ni1RKiZ1bWludXMwO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0ZcdS1GLDYlRmN0LUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSRmRxRj5GXnBGYXBGXm8tRiM2Ji1GLDYlLUYjNiYtRiw2Iy1GYXE2JFEjMTFGJ0Y+Rj5GXnBGYXBGXm9GYnJGPkZecEZhcEY+Rl5wRmFwRj5GXnBGYXBGPkZeby1GLDYlRjBGOi1GIzYkLUYsNiMtRiM2Ji1GLDYlRmZuRl5vLUYjNiYtRiw2Iy1GIzYmLUYsNiUtRiM2Ji1GLDYjLUZhcTYkUSMxMkYnRj5GPkZecEZhcEZeb0ZickY+Rl5wRmFwRj5GXnBGYXBGPkZecEZhcEY+Rl5vLUYsNiVGMEY6LUYjNiQtRiw2Iy1GIzYmLUYsNiVGZm5GXm8tRiM2Ji1GLDYjLUYjNiYtRiw2JS1GIzYmLUYsNiMtRmFxNiRRIzEzRidGPkY+Rl5wRmFwRl5vRmJyRj5GXnBGYXBGPkZecEZhcEY+Rl5wRmFwRj5GXm8tRiw2JUYwRjotRiM2JC1GLDYjLUYjNiYtRiw2JUZmbkZeby1GIzYmLUYsNiMtRiM2Ji1GLDYlLUYjNiYtRiw2Iy1GYXE2JFEjMTRGJ0Y+Rj5GXnBGYXBGXm9GYnJGPkZecEZhcEY+Rl5wRmFwRj5GXnBGYXBGPkY+Rl5wRmFw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYpLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUC1GODYqLUYvNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y+LyUmZmVuY2VHRkYvJSpzZXBhcmF0b3JHRkYvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZW8tRi82Ji1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GP1EnaXRhbGljRictRjs2JFEiM0YnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R0Y9LUZYNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RmVuRmduRmluRltvRl1vRl9vRmFvL0Zkb1EmMC4wZW1GJy9GZ29GX3EtRl5wNiVRI3QzRidGYXBGZHBGPkY+RkFGREZHRkpGTEZORlFGQUZERkdGSkZMLUY1NilGN0Y3RkFGREZHRkpGTEZBRkQvJSZhbGlnbkdRJWF4aXNGJy9GSFEpYmFzZWxpbmVGJy9GS1EnY2VudGVyRicvRk1RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZjcC8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5zLyUmZnJhbWVHRl5zLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGRi8lLWVxdWFsY29sdW1uc0dGRi8lLWRpc3BsYXlzdHlsZUdGRi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbc0ZBRkRGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmF0LUYsNigtRi82Ji1GMjY4LUY1NiktRjg2Ki1GOzYmRj1GQUZERj5GQUZERkdGSkZMRk5GUS1GODYqLUYvNictRlg2L0ZaRkFGREY+RmVuRmduRmluRltvRl1vRl9vRmFvRmNvRmZvLUYvNigtRltwNiUtRl5wNidGYHBGYXBGQUZERmRwLUY7NiZGaHBGQUZERj5GaXBGW3EtRl5wNidGY3FGYXBGQUZERmRwRkFGREY+RkFGREY+RkFGREZHRkpGTEZORlFGQUZERkdGSkZMLUY1NilGYnVGYnVGQUZERkdGSkZMRkFGREZmcUZpcUZbckZdckZfckZhckZkckZmckZpckZcc0Zfc0Zhc0Zjc0Zmc0Zoc0Zqc0ZcdEZfdEZBRkRGPkZBRkRGPi9GZXRRIltGJy9GaHRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjJSIjIiMtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYuLUklbXJvd0dGMDYkLUkjbW9HRjA2I1EqJnVtaW51czA7RigtRjY2JS1JJW1zdXBHRjA2JC1JI21pR0YwNiNRImFGKC1GLzYjUSIzRigtRjk2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZCNiNRI3QzRihGLjcjLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNUs8LCJHXyIpWyQqbyQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2779" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group hide-input="false" labelreference="L2871" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Use a G0 rescaling to normalize t3=1 and t2=2.
fmbn:=DGsimplify(eval(fmb,[t2=2,t3=1,t4=0,t7=0,t8=1])):
X1,X2,X3,X4,X5:=op(fmbn):
for i from 1 to 5 do
  i,X||i;
od;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQiIiItSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLzYsLUkjbW9HRi82I1EqJnVtaW51czA7RigtRi42JC1GNDYlLUkjbW5HRi82I1EiMkYoLUY3NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YvNiNRI1oxRigtSSZfSG9sZEdGLzYjNyMtRi42JEY8LUZKNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCIiI0kjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg3MjQ0MzQ1NkdGKC1GNzYjUScmcGx1cztGKC1GLjYkLUY0NiUtRj82I1EiNEYoRkItRkY2I1EjWjJGKC1GSjYjNyMtRi42JEZqbi1GSjYjNyMtRlM2JCIiJUkjWjJHNiMvRllJLV9uNDcyNDMyMDcwNEdGKEZlbi1GLjYkLUZGNiNRJEUwMUYoLUZKNiM3Iy1GLjYkRmNwLUZKNiM3Iy1GUzYjSSRFMDFHNiMvRllJLV9uNDcyNDMyOTc5MkdGKEZlbi1GLjYkLUZGNiNRJEUzMkYoLUZKNiM3Iy1GLjYkRmZxLUZKNiM3Iy1GUzYjSSRFMzJHNiMvRllJLV9uNDczMDExMDU5MkdGKEZlbi1GLjYkLUZGNiNRJEYxMEYoLUZKNiM3Iy1GLjYkRmlyLUZKNiM3Iy1GUzYjSSRGMTBHNiMvRllJLV9uNDczMDA0MjMwNEdGKC1GSjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcnNyQ3I0YsISIjNyQ3I0ZVRlxwNyQ3IyIiJEYsNyQ3IyIiKUYsNyQ3IyIjNUYsNyRGLEZddA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkqbWNvbXBsZXRlR0YkNiQtRiM2Ki1GTTYkLUkjbWlHRiQ2JVEjWjFGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictRiM2KC1GVDYlUStfREdwcm9kdWN0RidGV0ZZLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKRkgtSShtZmVuY2VkR0YkNiQtRiM2JkZTLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GL0Zkb0Znb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGXW9GPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRl1wLUZNNiQtRiM2JkYrLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGXW9GPEY+RkBGQkZERkZGXm8tRlQ2JVEjWjJGJ0ZXRllGLy1GIzYoRmduRmpuLUZgbzYkLUYjNihGKy1GMzYtUSIsRidGL0Y2RjlGPEY+RkBGQkZERkZGSUZmcEZkb0Znb0YvRi9GZG9GZ29GLy1GMzYtUScmcGx1cztGJ0YvRjZGXW9GPEY+RkBGQkZERlxwRl5wLUZNNiQtRlQ2JVEkRTMxRidGV0ZZLUYjNihGZ25Gam4tRmBvNiQtRiM2JkZncUZkb0Znb0YvRi9GZG9GZ29GL0ZicS1GTTYkLUZUNiVRJEYxMUYnRldGWS1GIzYoRmduRmpuLUZgbzYkLUYjNiZGYnJGZG9GZ29GL0YvRmRvRmdvRi9GLy1GIzYoLUZUNiVRJF9ER0YnRldGWUZqbi1GYG82JC1GIzYmLUZgbzYmLUYjNigtRmBvNiYtRiM2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRl9xLUZUNiVRJGFsZ0YnRldGWUZfcS1GYG82Ji1GIzYmLUZUNiVRIUYnRldGWUZkb0Znb0YvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZG9GZ29GL0YvRmp0Rl11Rl9xLUZgbzYmLUYjNiwtRmBvNiYtRiM2KC1GYG82Ji1GIzYmLUYsNiRRIjFGJ0YvRmRvRmdvRi9GL0ZqdEZddUZfcUZcdkZkb0Znb0YvRi9GanRGXXVGX3EtRmBvNiYtRiM2KC1GYG82Ji1GIzYmRitGZG9GZ29GL0YvRmp0Rl11Rl9xLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2Rl1vRjxGPkZARkJGREZccEZecEYrRi9GZG9GZ29GL0YvRmp0Rl11Rl9xLUZgbzYmLUYjNigtRmBvNiYtRiM2Ji1GLDYkUSI3RidGL0Zkb0Znb0YvRi9GanRGXXVGX3FGXHZGZG9GZ29GL0YvRmp0Rl11Rl9xLUZgbzYmLUYjNigtRmBvNiYtRiM2Ji1GLDYkUSMxMUYnRi9GZG9GZ29GL0YvRmp0Rl11Rl9xRlx2RmRvRmdvRi9GL0ZqdEZddUZkb0Znb0YvRi9GanRGXXVGZG9GZ29GL0YvRmp0Rl11RmRvRmdvRi9GL0Zkb0Znb0YvRi8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQiIiMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLzYpLUYuNiQtSSNtaUdGLzYjUSNaMUYoLUkmX0hvbGRHRi82IzcjLUYuNiRGOC1GPTYjNyMtSStfREdwcm9kdWN0R0YoNiNJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ3MjExMTQzMzZHRigtSSNtb0dGLzYjUSgmbWludXM7RigtRi42JC1GNDYlLUkjbW5HRi82I1EiMkYoLUZONiNRMSZJbnZpc2libGVUaW1lcztGKC1GOTYjUSNaMkYoLUY9NiM3Iy1GLjYkRlMtRj02IzcjLUZGNiRGLEkjWjJHNiMvRktJLV9uNDg0OTMwNDA2NEdGKC1GTjYjUScmcGx1cztGKC1GLjYkLUY5NiNRJEUzMUYoLUY9NiM3Iy1GLjYkRlxwLUY9NiM3Iy1GRjYjSSRFMzFHNiMvRktJLV9uNDg0OTMxMzE1MkdGKEZnby1GLjYkLUY5NiNRJEYxMUYoLUY9NiM3Iy1GLjYkRl9xLUY9NiM3Iy1GRjYjSSRGMTFHNiMvRktJLV9uNDg0OTMxODU5MkdGKC1GPTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcmNyQ3IyIiIkZeczckNyNGLCEiIzckNyMiIihGXnM3JDcjIiM2Rl5zNyRGLEZjcg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkqbWNvbXBsZXRlR0YkNiQtRiM2Ky1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GTTYkLUYjNiZGKy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRI1oxRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRi8tRiM2KC1GW282JVErX0RHcHJvZHVjdEYnRl5vRmBvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmluLUkobWZlbmNlZEdGJDYkLUYjNihGKy1GMzYtUSIsRidGL0Y2RjlGPEY+RkBGQkZERkZGSUZqbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi9GYnBGZXBGLy1GMzYtUScmcGx1cztGJ0YvRjZGVEY8Rj5GQEZCRkRGVUZXLUZNNiQtRiM2Ji1GLDYkUSI2RidGL0Zmbi1GW282JVEjWjJGJ0Zeb0Zgb0YvLUYjNihGZG9GZ28tRltwNiQtRiM2KEZecUZfcEZhcUZicEZlcEYvRi9GYnBGZXBGL0ZncC1GTTYkLUZbbzYlUSRFMjFGJ0Zeb0Zgby1GIzYoRmRvRmdvLUZbcDYkLUYjNiZGXHJGYnBGZXBGL0YvRmJwRmVwRi9GZ3AtRk02JC1GW282JVEkRjIxRidGXm9GYG8tRiM2KEZkb0Znby1GW3A2JC1GIzYmRmdyRmJwRmVwRi9GL0ZicEZlcEYvRi8tRiM2KC1GW282JVEkX0RHRidGXm9GYG9GZ28tRltwNiQtRiM2Ji1GW3A2Ji1GIzYoLUZbcDYmLUYjNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZfcC1GW282JVEkYWxnRidGXm9GYG9GX3AtRltwNiYtRiM2Ji1GW282JVEhRidGXm9GYG9GYnBGZXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRi9GL0ZfdUZidUZfcC1GW3A2Ji1GIzYsLUZbcDYmLUYjNigtRltwNiYtRiM2Ji1GLDYkUSIxRidGL0ZicEZlcEYvRi9GX3VGYnVGX3AtRiM2JUZRRitGL0ZicEZlcEYvRi9GX3VGYnVGX3AtRltwNiYtRiM2KC1GW3A2Ji1GIzYmLUYsNiRRIjJGJ0YvRmJwRmVwRi9GL0ZfdUZidUZfcEZecUZicEZlcEYvRi9GX3VGYnVGX3AtRltwNiYtRiM2KC1GW3A2Ji1GIzYmRl5xRmJwRmVwRi9GL0ZfdUZidUZfcEZhdkZicEZlcEYvRi9GX3VGYnVGX3AtRltwNiYtRiM2KC1GW3A2Ji1GIzYmLUYsNiRRIzEyRidGL0ZicEZlcEYvRi9GX3VGYnVGX3BGYXZGYnBGZXBGL0YvRl91RmJ1RmJwRmVwRi9GL0ZfdUZidUZicEZlcEYvRi9GX3VGYnVGYnBGZXBGL0YvRmJwRmVwRi9GLw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQiIiQtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLzYqLUkjbW9HRi82I1EqJnVtaW51czA7RigtRi42JC1GNDYlLUkjbW5HRi82I1EiM0YoLUY3NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YvNiNRI1oxRigtSSZfSG9sZEdGLzYjNyMtRi42JEY8LUZKNiM3Iy1JK19ER3Byb2R1Y3RHRig2JEYsSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240ODU1NjMwNzIwR0YoLUY3NiNRJyZwbHVzO0YoLUYuNiQtRjQ2JS1GPzYjUSI2RihGQi1GRjYjUSNaMkYoLUZKNiM3Iy1GLjYkRmluLUZKNiM3Iy1GUzYkIiInSSNaMkc2Iy9GWEktX240NzQyMDI0OTYwR0YoRlotRi42JC1GRjYjUSRFMjFGKC1GSjYjNyMtRi42JEZicC1GSjYjNyMtRlM2I0kkRTIxRzYjL0ZYSS1fbjQ4NjQ0NjM0ODhHRihGWi1GLjYkLUZGNiNRJEYyMUYoLUZKNiM3Iy1GLjYkRmVxLUZKNiM3Iy1GUzYjSSRGMjFHNiMvRlhJLV9uNDg2NDQ4NTMxMkdGKC1GSjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcmNyQ3IyIiIiEiJDckNyMiIiNGW3A3JDcjRltwRmRzNyQ3IyIjN0ZkczckRixGaXI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQiIiUtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLzYsLUkjbW9HRi82I1EqJnVtaW51czA7RigtRi42JC1GNDYlLUkjbW5HRi82I1EiMkYoLUY3NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YvNiNRI1oxRigtSSZfSG9sZEdGLzYjNyMtRi42JEY8LUZKNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCIiI0kjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDg2MzExNzAyNEdGKC1GNzYjUScmcGx1cztGKC1GLjYkLUY0NiUtRj82I1EiNEYoRkItRkY2I1EjWjJGKC1GSjYjNyMtRi42JEZqbi1GSjYjNyMtRlM2JEYsSSNaMkc2Iy9GWUktX240ODY5ODcyMjI0R0YoLUY3NiNRKCZtaW51cztGKC1GLjYkLUZGNiNRJEUwMUYoLUZKNiM3Iy1GLjYkRmVwLUZKNiM3Iy1GUzYjSSRFMDFHNiMvRllJLV9uNDg2OTg2MDgzMkdGKEZlbi1GLjYkLUZGNiNRJEUxMUYoLUZKNiM3Iy1GLjYkRmhxLUZKNiM3Iy1GUzYjSSRFMTFHNiMvRllJLV9uNDg0MTMzMzUzNkdGKEZlbi1GLjYkLUZGNiNRJEYzMUYoLUZKNiM3Iy1GLjYkRltzLUZKNiM3Iy1GUzYjSSRGMzFHNiMvRllJLV9uNDg0MjkzMjMyMEdGKC1GSjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcnNyQ3IyIiIiEiIzckNyNGVUYsNyQ3IyIiJCEiIjckNyMiIiZGanQ3JDcjIiM4Rmp0NyRGLEZfdA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkqbWNvbXBsZXRlR0YkNiQtRiM2Ki1GTTYkLUkjbWlHRiQ2JVEjWjFGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictRiM2KC1GVDYlUStfREdwcm9kdWN0RidGV0ZZLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKRkgtSShtZmVuY2VkR0YkNiQtRiM2JkZTLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GL0Zkb0Znb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGXW9GPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRl1wLUZNNiQtRiM2Ji1GLDYkUSIyRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2Rl1vRjxGPkZARkJGREZGRl5vLUZUNiVRI1oyRidGV0ZZRi8tRiM2KEZnbkZqbi1GYG82JC1GIzYoRmNwLUYzNi1RIixGJ0YvRjZGOUY8Rj5GQEZCRkRGRkZJRmlwRmRvRmdvRi9GL0Zkb0Znb0YvLUYzNi1RJyZwbHVzO0YnRi9GNkZdb0Y8Rj5GQEZCRkRGXHBGXnAtRk02JC1GVDYlUSRFMTBGJ0ZXRlktRiM2KEZnbkZqbi1GYG82JC1GIzYmRmpxRmRvRmdvRi9GL0Zkb0Znb0YvRmVxLUZNNiQtRlQ2JVEkRjMyRidGV0ZZLUYjNihGZ25Gam4tRmBvNiQtRiM2JkZlckZkb0Znb0YvRi9GZG9GZ29GL0YvLUYjNigtRlQ2JVEkX0RHRidGV0ZZRmpuLUZgbzYkLUYjNiYtRmBvNiYtRiM2KC1GYG82Ji1GIzYqLUkjbXNHRiQ2I1EndmVjdG9yRidGYnEtRlQ2JVEkYWxnRidGV0ZZRmJxLUZgbzYmLUYjNiYtRlQ2JVEhRidGV0ZZRmRvRmdvRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zkb0Znb0YvRi9GXXVGYHVGYnEtRmBvNiYtRiM2LC1GYG82Ji1GIzYoLUZgbzYmLUYjNiYtRiw2JFEiMUYnRi9GZG9GZ29GL0YvRl11RmB1RmJxRl92RmRvRmdvRi9GL0ZddUZgdUZicS1GYG82Ji1GIzYoLUZgbzYmLUYjNiZGY3BGZG9GZ29GL0YvRl11RmB1RmJxLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2Rl1vRjxGPkZARkJGREZccEZecEZjcEYvRmRvRmdvRi9GL0ZddUZgdUZicS1GYG82Ji1GIzYoLUZgbzYmLUYjNiYtRiw2JFEiNEYnRi9GZG9GZ29GL0YvRl11RmB1RmJxRl92RmRvRmdvRi9GL0ZddUZgdUZicS1GYG82Ji1GIzYoLUZgbzYmLUYjNiYtRiw2JFEjMTRGJ0YvRmRvRmdvRi9GL0ZddUZgdUZicUZfdkZkb0Znb0YvRi9GXXVGYHVGZG9GZ29GL0YvRl11RmB1RmRvRmdvRi9GL0ZddUZgdUZkb0Znb0YvRi9GZG9GZ29GL0Yv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQiIiYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLzYpLUYuNiQtSSNtaUdGLzYjUSNaMUYoLUkmX0hvbGRHRi82IzcjLUYuNiRGOC1GPTYjNyMtSStfREdwcm9kdWN0R0YoNiNJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ4ODc4NDIxNzZHRigtSSNtb0dGLzYjUSgmbWludXM7RigtRi42JC1GNDYlLUkjbW5HRi82I1EiMkYoLUZONiNRMSZJbnZpc2libGVUaW1lcztGKC1GOTYjUSNaMkYoLUY9NiM3Iy1GLjYkRlMtRj02IzcjLUZGNiQiIiNJI1oyRzYjL0ZLSS1fbjQ1NTk1NjEzNzZHRigtRk42I1EnJnBsdXM7RigtRi42JC1GOTYjUSRFMTBGKC1GPTYjNyMtRi42JEZdcC1GPTYjNyMtRkY2I0kkRTEwRzYjL0ZLSS1fbjQ1NTkwMzM4ODhHRihGaG8tRi42JC1GOTYjUSRGMzJGKC1GPTYjNyMtRi42JEZgcS1GPTYjNyMtRkY2I0kkRjMyRzYjL0ZLSS1fbjQ3NDMxMTc2NjRHRigtRj02IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JjckNyMiIiJGX3M3JDcjRmNvISIjNyQ3IyIiJUZfczckNyMiIzlGX3M3JEYsRmRy</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2873" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">L:=evalDG(X3+a*X2):
XXOtorsion([X1,X2,L,X4,X5]);
# If a=0, then we embed into M8.
# Otherwise, we have a=3 (M6N1) and a=4 (M6N2).</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjgtSSRtdHJHRiQ2Jy1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk0tRjU2KC1GLDYkLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGO0Y+RkEvJSZmZW5jZUdGQC8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Ziby1GLDYnLUkjbWlHRiQ2J1EiYUYnLyUnaXRhbGljR1EldHJ1ZUYnRjtGPi9GQlEnaXRhbGljRictRlU2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGWEZaRmZuRmhuRmpuRlxvRl5vL0Zhb1EmMC4wZW1GJy9GZG9GZHAtRiM2Ji1GLDYmRlQtRjg2JlEiM0YnRjtGPkZBLUZVNi9RIitGJ0Y7Rj5GQUZYRlpGZm5GaG5Gam5GXG9GXm9GYG9GY29GZ29GO0Y+RkFGYHAtRiM2Ji1GLDYlRmdvLUZVNi9RKCZtaW51cztGJ0Y7Rj5GQUZYRlpGZm5GaG5Gam5GXG9GXm9GYG9GY28tRjg2JlEiNEYnRjtGPkZBRjtGPkZBRkRGR0ZJRktGTkZERkdGSS1GMjYnRjRGNEZERkdGSUY7Rj4vJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSFEnY2VudGVyRicvRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZdcC8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmlyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmRzLyUmZnJhbWVHRmRzLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zhc0Y7Rj5GQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2899" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># a=0: embed into M8
DGsimplify(eval([X1,X2,L],a=0));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JS1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiwtSSNtb0dGLzYjUSomdW1pbnVzMDtGKC1GLjYkLUY0NiUtSSNtbkdGLzYjUSIyRigtRjc2I1ExJkludmlzaWJsZVRpbWVzO0YoLUkjbWlHRi82I1EjWjFGKC1JJl9Ib2xkR0YvNiM3Iy1GLjYkRjwtRko2IzcjLUkrX0RHcHJvZHVjdEdGKDYkIiIjSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240ODM1ODYyMzM2R0YoLUY3NiNRJyZwbHVzO0YoLUYuNiQtRjQ2JS1GPzYjUSI0RihGQi1GRjYjUSNaMkYoLUZKNiM3Iy1GLjYkRmpuLUZKNiM3Iy1GUzYkIiIlSSNaMkc2Iy9GWUktX240NzQ0MDM1MDA4R0YoRmVuLUYuNiQtRkY2I1EkRTAxRigtRko2IzcjLUYuNiRGY3AtRko2IzcjLUZTNiNJJEUwMUc2Iy9GWUktX240NzQ1NDU3MjE2R0YoRmVuLUYuNiQtRkY2I1EkRTMyRigtRko2IzcjLUYuNiRGZnEtRko2IzcjLUZTNiNJJEUzMkc2Iy9GWUktX240NzQxNzEwNzIwR0YoRmVuLUYuNiQtRkY2I1EkRjEwRigtRko2IzcjLUYuNiRGaXItRko2IzcjLUZTNiNJJEYxMEc2Iy9GWUktX240NzQxNzA3OTY4R0YoLUZKNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyc3JDcjIiIiISIjNyQ3I0ZVRlxwNyQ3IyIiJEZodDckNyMiIilGaHQ3JDcjIiM1Rmh0LUYuNiQtRjQ2KS1GLjYkRkUtRko2IzcjLUYuNiRGRS1GSjYjNyMtRlM2I0ZWLUY3NiNRKCZtaW51cztGKC1GLjYkLUY0NiVGPkZCRl9vLUZKNiM3Iy1GLjYkRmp2LUZKNiM3Iy1GUzYkRlVGXXBGZW4tRi42JC1GRjYjUSRFMzFGKC1GSjYjNyMtRi42JEZody1GSjYjNyMtRlM2I0kkRTMxRzYjL0ZZSS1fbjQ3MTQ5Njc3MTJHRihGZW4tRi42JC1GRjYjUSRGMTFGKC1GSjYjNyMtRi42JEZbeS1GSjYjNyMtRlM2I0kkRjExRzYjL0ZZSS1fbjQ3MzUwOTI3MDRHRigtRko2IzcjLUZedDYjNyRGYXQ3JjckRmd0Rmh0NyRGW3VGaXQ3JDcjIiIoRmh0NyQ3IyIjNkZodC1GLjYkLUY0NipGNi1GLjYkLUY0NiUtRj82I1EiM0YoRkJGRS1GSjYjNyMtRi42JEZhW2wtRko2IzcjLUZTNiRGXnVGVkZlbi1GLjYkLUY0NiUtRj82I1EiNkYoRkJGX28tRko2IzcjLUYuNiRGYlxsLUZKNiM3Iy1GUzYkIiInRl1wRmVuLUYuNiQtRkY2I1EkRTIxRigtRko2IzcjLUYuNiRGZF1sLUZKNiM3Iy1GUzYjSSRFMjFHNiMvRllJLV9uNDg4OTc0NjQwMEdGKEZlbi1GLjYkLUZGNiNRJEYyMUYoLUZKNiM3Iy1GLjYkRmdebC1GSjYjNyMtRlM2I0kkRjIxRzYjL0ZZSS1fbjQ4NzEwMjQ5MjhHRigtRko2IzcjLUZedDYjNyRGYXQ3JjckRmd0ISIkNyRGW3VGYV1sNyQ3I0ZhXWxGaHQ3JDcjIiM3Rmh0NyM3JUZddEZfekZbYGw=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2901" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># a=4: conjugate by P+ and then embed into M9
DGsimplify(eval([X1,X2,L],a=4));
x:=a/2*E10+E21+E31:
map(v-&gt;DGsimplify(eval(expgp(v,x),a=4)),[X1,X2,L,F01]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JS1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiwtSSNtb0dGLzYjUSomdW1pbnVzMDtGKC1GLjYkLUY0NiUtSSNtbkdGLzYjUSIyRigtRjc2I1ExJkludmlzaWJsZVRpbWVzO0YoLUkjbWlHRi82I1EjWjFGKC1JJl9Ib2xkR0YvNiM3Iy1GLjYkRjwtRko2IzcjLUkrX0RHcHJvZHVjdEdGKDYkIiIjSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240NzI0NTgyNzUyR0YoLUY3NiNRJyZwbHVzO0YoLUYuNiQtRjQ2JS1GPzYjUSI0RihGQi1GRjYjUSNaMkYoLUZKNiM3Iy1GLjYkRmpuLUZKNiM3Iy1GUzYkIiIlSSNaMkc2Iy9GWUktX240NzIxMTY3NTg0R0YoRmVuLUYuNiQtRkY2I1EkRTAxRigtRko2IzcjLUYuNiRGY3AtRko2IzcjLUZTNiNJJEUwMUc2Iy9GWUktX240ODYwNzY4MzUyR0YoRmVuLUYuNiQtRkY2I1EkRTMyRigtRko2IzcjLUYuNiRGZnEtRko2IzcjLUZTNiNJJEUzMkc2Iy9GWUktX240ODYwNzY1NjAwR0YoRmVuLUYuNiQtRkY2I1EkRjEwRigtRko2IzcjLUYuNiRGaXItRko2IzcjLUZTNiNJJEYxMEc2Iy9GWUktX240NzI0MjYzNjQ4R0YoLUZKNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyc3JDcjIiIiISIjNyQ3I0ZVRlxwNyQ3IyIiJEZodDckNyMiIilGaHQ3JDcjIiM1Rmh0LUYuNiQtRjQ2KS1GLjYkRkUtRko2IzcjLUYuNiRGRS1GSjYjNyMtRlM2I0ZWLUY3NiNRKCZtaW51cztGKC1GLjYkLUY0NiVGPkZCRl9vLUZKNiM3Iy1GLjYkRmp2LUZKNiM3Iy1GUzYkRlVGXXBGZW4tRi42JC1GRjYjUSRFMzFGKC1GSjYjNyMtRi42JEZody1GSjYjNyMtRlM2I0kkRTMxRzYjL0ZZSS1fbjQ5MDI2MDE5MjBHRihGZW4tRi42JC1GRjYjUSRGMTFGKC1GSjYjNyMtRi42JEZbeS1GSjYjNyMtRlM2I0kkRjExRzYjL0ZZSS1fbjQ5MDI5MTA0NjRHRigtRko2IzcjLUZedDYjNyRGYXQ3JjckRmd0Rmh0NyRGW3VGaXQ3JDcjIiIoRmh0NyQ3IyIjNkZodC1GLjYkLUY0Ni1GaXVGZXZGaHZGZW4tRi42JC1GRjYjUSRFMjFGKC1GSjYjNyMtRi42JEZhW2wtRko2IzcjLUZTNiNJJEUyMUc2Iy9GWUktX240NTU3OTE4MTEyR0YoRmVuLUYuNiQtRjQ2JUZcb0ZCRmh3LUZKNiM3Iy1GLjYkRmRcbC1GSjYjNyMtRlM2JEZccEZleEZlbi1GLjYkLUY0NiVGXG9GQkZbeS1GSjYjNyMtRi42JEZiXWwtRko2IzcjLUZTNiRGXHBGaHlGZW4tRi42JC1GRjYjUSRGMjFGKC1GSjYjNyMtRi42JEZgXmwtRko2IzcjLUZTNiNJJEYyMUc2Iy9GWUktX240ODYxNzU0NDAwR0YoLUZKNiM3Iy1GXnQ2IzckRmF0NyhGY3pGZHo3JDcjIiInRmh0NyRGZnpGXHA3JEZpekZccDckNyMiIzdGaHQ3IzclRl10Rl96RmRfbA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Ji1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiktRi42JC1GNDYlLUkjbW5HRi82I1EiMkYoLUkjbW9HRi82I1ExJkludmlzaWJsZVRpbWVzO0YoLUkjbWlHRi82I1EjWjFGKC1JJl9Ib2xkR0YvNiM3Iy1GLjYkRjgtRkc2IzcjLUkrX0RHcHJvZHVjdEdGKDYkIiIjSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240ODM2MDQ3MTM2R0YoLUY/NiNRKCZtaW51cztGKC1GLjYkLUY0NiVGOkY+LUZDNiNRI1oyRigtRkc2IzcjLUYuNiRGZ24tRkc2IzcjLUZQNiRGUkkjWjJHNiMvRlZJLV9uNDczMTg2NjI3MkdGKC1GPzYjUScmcGx1cztGKC1GLjYkLUZDNiNRJEUwMUYoLUZHNiM3Iy1GLjYkRl9wLUZHNiM3Iy1GUDYjSSRFMDFHNiMvRlZJLV9uNDczOTUzMDc4NEdGKEZqby1GLjYkLUZDNiNRJEYxMEYoLUZHNiM3Iy1GLjYkRmJxLUZHNiM3Iy1GUDYjSSRGMTBHNiMvRlZJLV9uNDc0NDQyMjc1MkdGKC1GRzYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcmNyQ3IyIiIkZSNyQ3I0ZSISIjNyQ3IyIiJEZhczckNyMiIzVGYXMtRi42JC1GNDYpLUYuNiRGQi1GRzYjNyMtRi42JEZCLUZHNiM3Iy1GUDYjRlNGWEZlbkZYLUYuNiQtRjQ2JS1GOzYjUSI2RihGPi1GQzYjUSRGMDFGKC1GRzYjNyMtRi42JEZddS1GRzYjNyMtRlA2JCIiJ0kkRjAxRzYjL0ZWSS1fbjQ4ODYzMjU4NTZHRihGam8tRi42JC1GQzYjUSRGMTFGKC1GRzYjNyMtRi42JEZmdi1GRzYjNyMtRlA2I0kkRjExRzYjL0ZWSS1fbjQ4ODYxNDY1NjBHRigtRkc2IzcjLUZncjYjNyRGanI3JjckRmBzRmFzRmJzNyQ3IyIiKiEiJzckNyMiIzZGYXMtRi42JC1GNDYpRjZGWEZlbkZYLUYuNiQtRjQ2JS1GOzYjUSMxMkYoRj5GYnUtRkc2IzcjLUYuNiRGXHktRkc2IzcjLUZQNiQiIzdGYHZGam8tRi42JC1GQzYjUSRGMjFGKC1GRzYjNyMtRi42JEZeei1GRzYjNyMtRlA2I0kkRjIxRzYjL0ZWSS1fbjQ5MDAzOTQzMDRHRigtRkc2IzcjLUZncjYjNyRGanI3JkZfc0ZiczckRmB4ISM3NyQ3I0ZbekZhcy1GLjYkRmJ1LUZHNiM3Iy1GZ3I2IzckRmpyNyM3JEZgeEZhczcjNyZGZnJGandGYltsRl9cbA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2902" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># a=3: new model M6N

# Check that this model does not embed into a larger one.
# To compare, focus on N=F01 and L.  Conjugate so that
# the line field looks like F21 mod p, and the isotropy is contained in g0.
# Then, we cannot simultaneously eliminate the E10 and E31 coefficients
# in the line field.  Thus, this is genuinely a new model.

y:=eval(x1*E10+x2*E11+x3*E21+x4*E31+x5*E32,[]):
DGsimplify(eval(expgp(F01,y),a=3));
DGsimplify(eval(%,[x2=0,x5=0]));

DGsimplify(eval(expgp(L,y),a=3)):
DGsimplify(eval(%,[x2=0,x5=0]));
DGsimplify(eval(%,[x1=3/2,x4=9/4*x3]));
</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYrLUYtNiQtRjM2JS1JI21pR0YuNiNRI3gyRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRjo2I1EkRTEwRigtSSZfSG9sZEdGLjYjNyMtRi02JEY3LUZFNiM3Iy1JK19ER3Byb2R1Y3RHRig2JEkjeDJHRihJJEUxMEc2Iy9JJ19sb2NhbEdGJkktX240ODg3MTE3NDQwR0YoLUY+NiNRKCZtaW51cztGKC1GLTYkLUYzNiUtSSVtc3VwR0YuNiRGOS1JI21uR0YuNiNRIjJGKEY9LUY6NiNRJEUyMUYoLUZFNiM3Iy1GLTYkRmVuLUZFNiM3Iy1GTjYkKiQpRlAiIiMiIiJJJEUyMUc2Iy9GVEktX240ODg5MDA1Mzc2R0YoLUY+NiNRJyZwbHVzO0YoLUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYnLUYzNiUtRjo2I1EjeDFGKEY9RmduRmNwLUYzNiUtSSZtZnJhY0dGLjYkLUZbbzYjUSIzRihGam5GPS1GMzYlLUY6NiNRI3gzRihGPUY5RlYtRjo2I1EjeDVGKEY9LUY6NiNRJEUzMUYoLUZFNiM3Iy1GLTYkRmhwLUZFNiM3Iy1GTjYkLCgqJkkjeDFHRihGXnBGXHBGXnBGXnAqKCMiIiRGXXBGXnBJI3gzR0YoRl5wRlBGXnBGXnBJI3g1R0YoISIiSSRFMzFHNiMvRlRJLV9uNDczMjk0NDY0MEdGKEZWLUYtNiQtRjM2JS1GaG42JEY5RmlxRj0tRjo2I1EkRTMyRigtRkU2IzcjLUYtNiRGYHQtRkU2IzcjLUZONiQqJClGUEZmc0ZecEkkRTMyRzYjL0ZUSS1fbjQ4NTkwMTE4NDBHRihGY3AtRi02JC1GOjYjUSRGMDFGKC1GRTYjNyMtRi02JEZpdS1GRTYjNyMtRk42I0kkRjAxRzYjL0ZUSS1fbjQ4NTg4NjEyNDhHRigtRkU2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JzckNyMiIiVGUDckNyMiIicsJEZbcEZpczckNyMiIihGYXM3JDcjIiIpLCRGYXVGaXM3JDcjIiIqRl5wRlx3</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSNtaUdGJDYlUSRGMDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSVtcm93R0YkNigtRiw2JVEkX0RHRidGL0YyLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZDLyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlItSShtZmVuY2VkR0YkNiQtRjY2Ji1GVjYmLUY2NigtRlY2Ji1GNjYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjw2LVEiLEYnRj9GQS9GRUYxRkZGSEZKRkxGTkZQL0ZUUSwwLjMzMzMzMzNlbUYnLUYsNiVRJGFsZ0YnRi9GMkZgby1GVjYmLUY2NiYtRiw2JVEhRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZDRj9GPy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZgcEZjcEY/Rj9GZXBGaHBGYG8tRlY2Ji1GNjYmLUZWNiYtRjY2KC1GVjYmLUY2NiYtSSNtbkdGJDYkUSI5RidGP0ZgcEZjcEY/Rj9GZXBGaHBGYG8tRmhxNiRRIjFGJ0Y/RmBwRmNwRj9GP0ZlcEZocEZgcEZjcEY/Rj9GZXBGaHBGYHBGY3BGP0Y/RmVwRmhwRmBwRmNwRj9GP0ZgcEZjcEY/">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRi42I1EkRjAxRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiKiIiIkY5</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYrLUYtNiQtRjM2JS1JI21pR0YuNiNRI3gzRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRjo2I1EjWjFGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRkU2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSN4M0dGKEkjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDcyMTI5MDMzNkdGKC1GPjYjUSgmbWludXM7RigtRi02JC1GMzYlLUkobWZlbmNlZEdGLjYjLUYzNiUtSSVtc3VwR0YuNiRGOS1JI21uR0YuNiNRIjJGKEZWLUZgbzYjUSIxRihGPS1GOjYjUSRFMjFGKC1GRTYjNyMtRi02JEZlbi1GRTYjNyMtRk42JCwmKiQpRlAiIiMiIiJGZ3BGZ3AhIiJJJEUyMUc2Iy9GVEktX240NzE3NTc4MzY4R0YoRlYtRi02JC1JJm1mcmFjR0YuNiQtRjM2JS1GYG82I1EiM0YoRj0tRjo2I1EkRTMxRihGX28tRkU2IzcjLUYtNiRGX3EtRkU2IzcjLUZONiQjIiIkRmZwSSRFMzFHNiMvRlRJLV9uNDg3NDc1NTc0NEdGKEZWLUYtNiQtRmBxNiQtRjM2JS1GYG82I1EjMjdGKEY9LUY6NiNRJEYwMUYoLUZgbzYjUSI0RigtRkU2IzcjLUYtNiRGXHMtRkU2IzcjLUZONiQjIiNGIiIlSSRGMDFHNiMvRlRJLV9uNDg3NDkxMTc3NkdGKC1GPjYjUScmcGx1cztGKC1GLTYkLUY6NiNRJEYyMUYoLUZFNiM3Iy1GLTYkRl91LUZFNiM3Iy1GTjYjSSRGMjFHNiMvRlRJLV9uNDg4ODQzNzE1MkdGKC1GRTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcnNyQ3I0ZncEZQNyQ3IyIiJywmRmRwRmhwRmdwRmdwNyQ3IyIiKCMhIiRGZnA3JDcjIiIqIyEjRkZldDckNyMiIzdGZ3BGYnY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2903" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L2858" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Section><Text-field style="Text" layout="Normal"></Text-field>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Model summary &amp; torsion-free check</Text-field></Title>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M9</Text-field></Title>
<Group hide-input="false" labelreference="L2745" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">f0b:=[F01,Z1,H,E01];
fmb:=[F10,F11,F21,F31,F32];
X1,X2,X3,X4,X5:=op(fmb):
L:=X3;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRmMGJHRig3Ji1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMTYjUSRGMDFGKC1JJl9Ib2xkR0YxNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIqIiIiLUYwNiQtRjY2I1EjWjFGKC1GOjYjNyMtRj42IzckRkE3IzckNyNGSUZJLUYwNiQtSSVtcm93R0YxNiYtSSNtb0dGMTYjUSomdW1pbnVzMDtGKC1GMDYkRkwtRjo2IzcjLUYwNiRGTC1GOjYjNyMtSStfREdwcm9kdWN0R0YoNiNJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ3NDg0ODQ5MjhHRigtRmhuNiNRJyZwbHVzO0YoLUYwNiQtRmVuNiUtSSNtbkdGMTYjUSIyRigtRmhuNiNRMSZJbnZpc2libGVUaW1lcztGKC1GNjYjUSNaMkYoLUY6NiM3Iy1GMDYkRmJwLUY6NiM3Iy1GZm82JCIiI0kjWjJHNiMvRltwSS1fbjQ3NDg0ODIxNDRHRigtRjo2IzcjLUY+NiM3JEZBNyQ3JEZXISIiNyQ3I0ZocUZocS1GMDYkLUY2NiNRJEUwMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiJEZJNyM3JkY9RlJGYHJGYHM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRmbWJHRig3Jy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMTYjUSRGMTBGKC1JJl9Ib2xkR0YxNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM1IiIiLUYwNiQtRjY2I1EkRjExRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiM2RkktRjA2JC1GNjYjUSRGMjFGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIzdGSS1GMDYkLUY2NiNRJEYzMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIjOEZJLUYwNiQtRjY2I1EkRjMyRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiM5Rkk3IzcnRj1GUkZbb0Zqb0ZpcA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJMRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYvNiVRJEYyMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGam4tSShtZmVuY2VkR0YkNiQtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmluL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZdcC1GXW82Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXFGYHFGPEY8RmJxRmVxRl1wLUZdbzYmLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYmLUkjbW5HRiQ2JFEjMTJGJ0Y8Rl1xRmBxRjxGPEZicUZlcUZdcC1GZXI2JFEiMUYnRjxGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8Rl1xRmBxRjxGPEZX">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJMR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YwNiNRJEYyMUYoLUkmX0hvbGRHRjA2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIzciIiJGOw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2743" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">XXOtorsion([X1,X2,L,X4,X5]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYpLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEY3RkFGREZHRkpGTEY0RkFGRC8lJmFsaWduR1ElYXhpc0YnL0ZIUSliYXNlbGluZUYnL0ZLUSdjZW50ZXJGJy9GTVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zbby8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zmby8lJmZyYW1lR0Zmby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkYvJS1lcXVhbGNvbHVtbnNHRkYvJS1kaXNwbGF5c3R5bGVHRkYvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGY29GQUZERj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZpcC1GLDYoLUYvNiYtRjI2OC1GNTYpLUY4NiotRjs2JkY9RkFGREY+RkFGREZHRkpGTEZORlFGanFGQUZERkdGSkZMRmhxRkFGREZTRlYvRktGZnBGWkZmbkZpbkZcb0Zeb0Zhb0Zkb0Znb0Zpb0ZbcEZecEZgcEZicEZkcEZncEZBRkRGPkZBRkRGPi9GXXFRIltGJy9GYHFRIl1GJw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjgtSSRtdHJHRiQ2Jy1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEZERkdGSUYxRjtGPi8lJmFsaWduR1ElYXhpc0YnL0ZFUSliYXNlbGluZUYnL0ZIUSZyaWdodEYnL0ZKUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmhuLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmNvLyUmZnJhbWVHRmNvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHRlYvJTBtaW5sYWJlbHNwYWNpbmdHRmBvRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M8</Text-field></Title>
<Group hide-input="false" labelreference="L2747" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">f0b:=[F01,H,E01];
fmb:=[F10+E32,F11+E31,F21+E21,F31+E11,F32+E10];
X1,X2,X3,X4,X5:=op(fmb):
L:=X3;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRmMGJHRig3JS1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMTYjUSRGMDFGKC1JJl9Ib2xkR0YxNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIqIiIiLUYwNiQtSSVtcm93R0YxNiYtSSNtb0dGMTYjUSomdW1pbnVzMDtGKC1GMDYkLUY2NiNRI1oxRigtRjo2IzcjLUYwNiRGVS1GOjYjNyMtSStfREdwcm9kdWN0R0YoNiNJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ3NDY2NTEzOTJHRigtRlA2I1EnJnBsdXM7RigtRjA2JC1GTTYlLUkjbW5HRjE2I1EiMkYoLUZQNiNRMSZJbnZpc2libGVUaW1lcztGKC1GNjYjUSNaMkYoLUY6NiM3Iy1GMDYkRmdvLUY6NiM3Iy1GW282JCIiI0kjWjJHNiMvRmBvSS1fbjQ3NDY2NDg2MDhHRigtRjo2IzcjLUY+NiM3JEZBNyQ3JDcjRkkhIiI3JDcjRl1xRl1xLUYwNiQtRjY2I1EkRTAxRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiIkRkk3IzclRj1GZXFGZnI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRmbWJHRig3JywmLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YyNiNRJEYxMEYoLUkmX0hvbGRHRjI2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIzUiIiJGSi1GMTYkLUY3NiNRJEUzMkYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiKUZKRkosJi1GMTYkLUY3NiNRJEYxMUYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIjNkZKRkotRjE2JC1GNzYjUSRFMzFGKC1GOzYjNyMtRj82IzckRkI3IzckNyMiIihGSkZKLCYtRjE2JC1GNzYjUSRGMjFGKC1GOzYjNyMtRj82IzckRkI3IzckNyMiIzdGSkZKLUYxNiQtRjc2I1EkRTIxRigtRjs2IzcjLUY/NiM3JEZCNyM3JDcjIiInRkpGSiwmLUYxNiQtRjc2I1EkRjMxRigtRjs2IzcjLUY/NiM3JEZCNyM3JDcjIiM4RkpGSi1GMTYkLUY3NiNRJEUxMUYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiJkZKRkosJi1GMTYkLUY3NiNRJEYzMkYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIjOUZKRkotRjE2JC1GNzYjUSRFMTBGKC1GOzYjNyMtRj82IzckRkI3IzckNyMiIiVGSkZKNyM3JywmRj5GSkZTRkosJkZdb0ZKRlxwRkosJkZccUZKRltyRkosJkZbc0ZKRmpzRkosJkZqdEZKRml1Rko=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtSSNtaUdGJDYlUSJMRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYvNiVRJEYyMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGam4tSShtZmVuY2VkR0YkNiQtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmluL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZdcC1GXW82Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXFGYHFGPEY8RmJxRmVxRl1wLUZdbzYmLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYmLUkjbW5HRiQ2JFEjMTJGJ0Y8Rl1xRmBxRjxGPEZicUZlcUZdcC1GZXI2JFEiMUYnRjxGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8Rl1xRmBxRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRl9zLUYjNiQtRi82JVEkRTIxRidGMkY1LUYsNihGWUZmbi1GXW82JC1GLDYmLUZdbzYmLUYsNihGZW9GXXAtRl1vNiYtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiYtRmVyNiRRIjZGJ0Y8Rl1xRmBxRjxGPEZicUZlcUZdcEZockZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGXXFGYHFGPEY8LUYsNiZGVy1GOTYtUSIrRidGPEY+RkFGQ0ZFRkdGSUZLRl5zRmBzRmZzRjw=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJMR0YoLCYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjE2I1EkRjIxRigtSSZfSG9sZEdGMTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNyIiIkZJLUYwNiQtRjY2I1EkRTIxRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiInRklGSTcjLCZGPUZJRlJGSQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2748" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">XXOtorsion([X1,X2,L,X4,X5]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYpLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEY3RkFGREZHRkpGTEY0RkFGRC8lJmFsaWduR1ElYXhpc0YnL0ZIUSliYXNlbGluZUYnL0ZLUSdjZW50ZXJGJy9GTVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zbby8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zmby8lJmZyYW1lR0Zmby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkYvJS1lcXVhbGNvbHVtbnNHRkYvJS1kaXNwbGF5c3R5bGVHRkYvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGY29GQUZERj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZpcC1GLDYoLUYvNiYtRjI2OC1GNTYpLUY4NiotRjs2JkY9RkFGREY+RkFGREZHRkpGTEZORlFGanFGQUZERkdGSkZMRmhxRkFGREZTRlYvRktGZnBGWkZmbkZpbkZcb0Zeb0Zhb0Zkb0Znb0Zpb0ZbcEZecEZgcEZicEZkcEZncEZBRkRGPkZBRkRGPi9GXXFRIltGJy9GYHFRIl1GJw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjgtSSRtdHJHRiQ2Jy1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEZERkdGSUYxRjtGPi8lJmFsaWduR1ElYXhpc0YnL0ZFUSliYXNlbGluZUYnL0ZIUSZyaWdodEYnL0ZKUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmhuLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmNvLyUmZnJhbWVHRmNvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHRlYvJTBtaW5sYWJlbHNwYWNpbmdHRmBvRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M7</Text-field></Title>
<Group hide-input="false" labelreference="L2752" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">f0b:=[F01,Z2];
fmb:=[F10+a*Z1+E10,F11,F21,F31,F32];
X1,X2,X3,X4,X5:=op(fmb):
L:=X3;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSRmMGJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkobWZlbmNlZEdGJDYmLUYsNigtRiM2JC1GLzYlUSRGMDFGJ0YyRjUtRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRl9vLUZTNiQtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zeby9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGYXAtRlM2Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXFGZHFGPEY8RmZxRmlxRmFwLUZTNiYtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYmLUkjbW5HRiQ2JFEiOUYnRjxGYXFGZHFGPEY8RmZxRmlxRmFwLUZpcjYkUSIxRidGPEZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGYXFGZHFGPEZhcC1GIzYkLUYvNiVRI1oyRidGMkY1LUYsNihGaG5GW28tRlM2JC1GLDYmLUZTNiYtRiw2KEZpb0ZhcC1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ji1GaXI2JFEiMkYnRjxGYXFGZHFGPEY8RmZxRmlxRmFwRlxzRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZhcUZkcUY8RmFxRmRxRjxGPC9GZ3FRJyZsc3FiO0YnL0ZqcVEnJnJzcWI7RidGPC1GUzYmLUYsNihGZm5GYXBGZHNGYXFGZHFGPEY8RmZxRmlx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRmMGJHRig3JC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMTYjUSRGMDFGKC1JJl9Ib2xkR0YxNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIqIiIiLUYwNiQtRjY2I1EjWjJGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIiNGSTcjNyRGPUZS</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRmbWJHRig3JywoKiYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjM2I1EjWjFGKC1JJl9Ib2xkR0YzNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIiRkpGSkkiYUdGKEZKRkotRjI2JC1GODYjUSRFMTBGKC1GPDYjNyMtRkA2IzckRkM3IzckNyMiIiVGSkZKLUYyNiQtRjg2I1EkRjEwRigtRjw2IzcjLUZANiM3JEZDNyM3JDcjIiM1RkpGSi1GMjYkLUY4NiNRJEYxMUYoLUY8NiM3Iy1GQDYjNyRGQzcjNyQ3IyIjNkZKLUYyNiQtRjg2I1EkRjIxRigtRjw2IzcjLUZANiM3JEZDNyM3JDcjIiM3RkotRjI2JC1GODYjUSRGMzFGKC1GPDYjNyMtRkA2IzckRkM3IzckNyMiIzhGSi1GMjYkLUY4NiNRJEYzMkYoLUY8NiM3Iy1GQDYjNyRGQzcjNyQ3IyIjOUZKNyM3JywoKiZGP0ZKRktGSkZKRlRGSkZdb0ZKRlxwRltxRmpxRmly</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJMRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYvNiVRJEYyMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGam4tSShtZmVuY2VkR0YkNiQtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmluL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZdcC1GXW82Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXFGYHFGPEY8RmJxRmVxRl1wLUZdbzYmLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYmLUkjbW5HRiQ2JFEjMTJGJ0Y8Rl1xRmBxRjxGPEZicUZlcUZdcC1GZXI2JFEiMUYnRjxGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8Rl1xRmBxRjxGPEZX">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJMR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YwNiNRJEYyMUYoLUkmX0hvbGRHRjA2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIzciIiJGOw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2753" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">XXOtorsion([X1,X2,L,X4,X5]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYpLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEY3RkFGREZHRkpGTEY0RkFGRC8lJmFsaWduR1ElYXhpc0YnL0ZIUSliYXNlbGluZUYnL0ZLUSdjZW50ZXJGJy9GTVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zbby8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zmby8lJmZyYW1lR0Zmby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkYvJS1lcXVhbGNvbHVtbnNHRkYvJS1kaXNwbGF5c3R5bGVHRkYvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGY29GQUZERj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZpcC1GLDYoLUYvNiYtRjI2OC1GNTYpLUY4NiotRjs2JkY9RkFGREY+RkFGREZHRkpGTEZORlFGanFGQUZERkdGSkZMRmhxRkFGREZTRlYvRktGZnBGWkZmbkZpbkZcb0Zeb0Zhb0Zkb0Znb0Zpb0ZbcEZecEZgcEZicEZkcEZncEZBRkRGPkZBRkRGPi9GXXFRIltGJy9GYHFRIl1GJw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjgtSSRtdHJHRiQ2Jy1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEZERkdGSUYxRjtGPi8lJmFsaWduR1ElYXhpc0YnL0ZFUSliYXNlbGluZUYnL0ZIUSZyaWdodEYnL0ZKUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmhuLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmNvLyUmZnJhbWVHRmNvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHRlYvJTBtaW5sYWJlbHNwYWNpbmdHRmBvRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M6S</Text-field></Title>
<Group hide-input="false" labelreference="L2755" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">f0b:=[H];
fmb:=[F10+E11,F11+E10,F21+E21,F31+E32,F32+E31];
X1,X2,X3,X4,X5:=op(fmb):
L:=X3;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSRmMGJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkobWZlbmNlZEdGJDYmLUYsNiYtRiM2JC1GLDYnLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZpbi1GIzYkLUYvNiVRI1oxRidGMkY1LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGaW8tRlM2JC1GLDYmRl1vLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPEZfcEZicEY8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGS0ZobkZqbi1GIzYkLUYsNiYtSSNtbkdGJDYkUSIyRidGPC1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLRmhvRmpvLUYvNiVRI1oyRidGMkY1RjwtRiw2KEZib0Zlby1GUzYkLUYsNihGW3EtRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zoby9GUVEsMC4zMzMzMzMzZW1GJ0ZicUZfcEZicEY8RjxGX3BGYnBGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmVvLUZTNiQtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGW3ItRi82JVEkYWxnRidGMkY1RltyLUZTNiYtRiw2Ji1GLzYlUSFGJ0YyRjVGX3BGYnBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl9wRmJwRjxGPEZgdEZjdEZbci1GUzYmLUYsNigtRlM2Ji1GLDYoLUZTNiYtRiw2Ji1GXHE2JFEiMUYnRjxGX3BGYnBGPEY8RmB0RmN0RltyLUYsNiVGZW5GYnVGPEZfcEZicEY8RjxGYHRGY3RGW3ItRlM2Ji1GLDYoLUZTNiYtRiw2JkZbcUZfcEZicEY8RjxGYHRGY3RGW3JGW3FGX3BGYnBGPEY8RmB0RmN0Rl9wRmJwRjxGPEZgdEZjdEZfcEZicEY8RjxGYHRGY3RGX3BGYnBGPEY8Rl9wRmJwRjxGX3BGYnBGPEY8L0ZhdFEnJmxzcWI7RicvRmR0UScmcnNxYjtGJ0Y8LUZTNiYtRiw2JkZhckZfcEZicEY8RjxGYHRGY3Q=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRmMGJHRig3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YxNiYtSSNtb0dGMTYjUSomdW1pbnVzMDtGKC1GMDYkLUkjbWlHRjE2I1EjWjFGKC1JJl9Ib2xkR0YxNiM3Iy1GMDYkRj4tRkM2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240NzQxMzc1MzI4R0YoLUY5NiNRJyZwbHVzO0YoLUYwNiQtRjY2JS1JI21uR0YxNiNRIjJGKC1GOTYjUTEmSW52aXNpYmxlVGltZXM7RigtRj82I1EjWjJGKC1GQzYjNyMtRjA2JEZYLUZDNiM3Iy1GTDYkIiIjSSNaMkc2Iy9GUUktX240NzQxMzcyNTQ0R0YoLUZDNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyQ3JDcjIiIiISIiNyQ3I0Zob0ZobzcjRl9w</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRmbWJHRig3JywmLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YyNiNRJEYxMEYoLUkmX0hvbGRHRjI2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIzUiIiJGSi1GMTYkLUY3NiNRJEUxMUYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiJkZKRkosJi1GMTYkLUY3NiNRJEYxMUYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIjNkZKRkotRjE2JC1GNzYjUSRFMTBGKC1GOzYjNyMtRj82IzckRkI3IzckNyMiIiVGSkZKLCYtRjE2JC1GNzYjUSRGMjFGKC1GOzYjNyMtRj82IzckRkI3IzckNyMiIzdGSkZKLUYxNiQtRjc2I1EkRTIxRigtRjs2IzcjLUY/NiM3JEZCNyM3JDcjIiInRkpGSiwmLUYxNiQtRjc2I1EkRjMxRigtRjs2IzcjLUY/NiM3JEZCNyM3JDcjIiM4RkpGSi1GMTYkLUY3NiNRJEUzMkYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiKUZKRkosJi1GMTYkLUY3NiNRJEYzMkYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIjOUZKRkotRjE2JC1GNzYjUSRFMzFGKC1GOzYjNyMtRj82IzckRkI3IzckNyMiIihGSkZKNyM3JywmRj5GSkZTRkosJkZdb0ZKRlxwRkosJkZccUZKRltyRkosJkZbc0ZKRmpzRkosJkZqdEZKRml1Rko=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtSSNtaUdGJDYlUSJMRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYvNiVRJEYyMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGam4tSShtZmVuY2VkR0YkNiQtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmluL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZdcC1GXW82Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXFGYHFGPEY8RmJxRmVxRl1wLUZdbzYmLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYmLUkjbW5HRiQ2JFEjMTJGJ0Y8Rl1xRmBxRjxGPEZicUZlcUZdcC1GZXI2JFEiMUYnRjxGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8Rl1xRmBxRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRl9zLUYjNiQtRi82JVEkRTIxRidGMkY1LUYsNihGWUZmbi1GXW82JC1GLDYmLUZdbzYmLUYsNihGZW9GXXAtRl1vNiYtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiYtRmVyNiRRIjZGJ0Y8Rl1xRmBxRjxGPEZicUZlcUZdcEZockZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGXXFGYHFGPEY8LUYsNiZGVy1GOTYtUSIrRidGPEY+RkFGQ0ZFRkdGSUZLRl5zRmBzRmZzRjw=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJMR0YoLCYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjE2I1EkRjIxRigtSSZfSG9sZEdGMTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNyIiIkZJLUYwNiQtRjY2I1EkRTIxRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiInRklGSTcjLCZGPUZJRlJGSQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2756" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">XXOtorsion([X1,X2,L,X4,X5]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYpLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEY3RkFGREZHRkpGTEY0RkFGRC8lJmFsaWduR1ElYXhpc0YnL0ZIUSliYXNlbGluZUYnL0ZLUSdjZW50ZXJGJy9GTVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zbby8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zmby8lJmZyYW1lR0Zmby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkYvJS1lcXVhbGNvbHVtbnNHRkYvJS1kaXNwbGF5c3R5bGVHRkYvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGY29GQUZERj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZpcC1GLDYoLUYvNiYtRjI2OC1GNTYpLUY4NiotRjs2JkY9RkFGREY+RkFGREZHRkpGTEZORlFGanFGQUZERkdGSkZMRmhxRkFGREZTRlYvRktGZnBGWkZmbkZpbkZcb0Zeb0Zhb0Zkb0Znb0Zpb0ZbcEZecEZgcEZicEZkcEZncEZBRkRGPkZBRkRGPi9GXXFRIltGJy9GYHFRIl1GJw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjgtSSRtdHJHRiQ2Jy1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEZERkdGSUYxRjtGPi8lJmFsaWduR1ElYXhpc0YnL0ZFUSliYXNlbGluZUYnL0ZIUSZyaWdodEYnL0ZKUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmhuLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmNvLyUmZnJhbWVHRmNvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHRlYvJTBtaW5sYWJlbHNwYWNpbmdHRmBvRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M6N</Text-field></Title>
<Group hide-input="false" labelreference="L2761" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">f0b:=[F01];
fmb:=evalDG([F10+2*H+E01+E32,F11-H+E31,F21+3*H+E21,F31+2*H-E01+E11,F32-H+E10]);
X1,X2,X3,X4,X5:=op(fmb):
L:=evalDG(X3+a*X2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSRmMGJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkobWZlbmNlZEdGJDYmLUYsNiYtRiM2JC1GLzYlUSRGMDFGJ0YyRjUtRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRl9vLUZTNiQtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zeby9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGYXAtRlM2Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXFGZHFGPEY8RmZxRmlxRmFwLUZTNiYtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYmLUkjbW5HRiQ2JFEiOUYnRjxGYXFGZHFGPEY8RmZxRmlxRmFwLUZpcjYkUSIxRidGPEZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGYXFGZHFGPEZhcUZkcUY8RjwvRmdxUScmbHNxYjtGJy9GanFRJyZyc3FiO0YnRjwtRlM2Ji1GLDYmRmZuRmFxRmRxRjxGPEZmcUZpcQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRmMGJHRig3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMTYjUSRGMDFGKC1JJl9Ib2xkR0YxNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIqIiIiNyNGPA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJMR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2LS1GLzYkLUY1NiUtSShtZmVuY2VkR0YwNiMtRjU2Ji1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUkjbW5HRjA2I1EiM0YoLUZBNiNRJyZwbHVzO0YoLUkjbWlHRjA2I1EiYUYoLUZBNiNRMSZJbnZpc2libGVUaW1lcztGKC1GTDYjUSNaMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GVjYjNyMtSStfREdwcm9kdWN0R0YoNiQsJiIiJCEiIkkiYUdGKCIiIkkjWjFHNiMvSSdfbG9jYWxHRiZJLV9uNDczNTM3NTkzNkdGKC1GQTYjUSgmbWludXM7RigtRi82JC1GNTYlLUY8NiMtRjU2JkZALUZFNiNRIjZGKEZILUY1NiUtRkU2I1EiMkYoRk9GS0ZPLUZMNiNRI1oyRigtRlY2IzcjLUYvNiRGam8tRlY2IzcjLUZpbjYkLCYiIidGXW8qJiIiI0Zfb0Zeb0Zfb0Zfb0kjWjJHNiMvRmNvSS1fbjQ3MzUzNTk1MjBHRihGSC1GLzYkLUZMNiNRJEUyMUYoLUZWNiM3Iy1GLzYkRl9yLUZWNiM3Iy1GaW42I0kkRTIxRzYjL0Zjb0ktX240NzM1MzQ0MDY0R0YoRkgtRi82JC1GNTYlRktGTy1GTDYjUSRFMzFGKC1GVjYjNyMtRi82JEZicy1GVjYjNyMtRmluNiRGXm9JJEUzMUc2Iy9GY29JLV9uNDczNTMzMzEyMEdGKEZILUYvNiQtRjU2JUZLRk8tRkw2I1EkRjExRigtRlY2IzcjLUYvNiRGZ3QtRlY2IzcjLUZpbjYkRl5vSSRGMTFHNiMvRmNvSS1fbjQ3MzUzMjgwOTZHRihGSC1GLzYkLUZMNiNRJEYyMUYoLUZWNiM3Iy1GLzYkRlx2LUZWNiM3Iy1GaW42I0kkRjIxRzYjL0Zjb0ktX240NzM1MTUxMDA4R0YoLUZWNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyg3JDcjRl9vRltvNyQ3I0ZocSwmRmZxRl9vRmdxRl1vNyQ3I0ZmcUZfbzckNyMiIihGXm83JDcjIiM2Rl5vNyQ3IyIjN0Zfb0Zfdw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2759" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">XXOtorsion([X1,X2,L,X4,X5]); # a=0, a=3 or a=4
# a=0 -&gt; M8; a=4 -&gt; M9
# New model: a=3 (M6N)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjgtSSRtdHJHRiQ2Jy1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk0tRjU2KC1GLDYkLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGO0Y+RkEvJSZmZW5jZUdGQC8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Ziby1GLDYnLUkjbWlHRiQ2J1EiYUYnLyUnaXRhbGljR1EldHJ1ZUYnRjtGPi9GQlEnaXRhbGljRictRlU2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGWEZaRmZuRmhuRmpuRlxvRl5vL0Zhb1EmMC4wZW1GJy9GZG9GZHAtRiM2Ji1GLDYmRlQtRjg2JlEiM0YnRjtGPkZBLUZVNi9RIitGJ0Y7Rj5GQUZYRlpGZm5GaG5Gam5GXG9GXm9GYG9GY29GZ29GO0Y+RkFGYHAtRiM2Ji1GLDYlRmdvLUZVNi9RKCZtaW51cztGJ0Y7Rj5GQUZYRlpGZm5GaG5Gam5GXG9GXm9GYG9GY28tRjg2JlEiNEYnRjtGPkZBRjtGPkZBRkRGR0ZJRktGTkZERkdGSS1GMjYnRjRGNEZERkdGSUY7Rj4vJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSFEnY2VudGVyRicvRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZdcC8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmlyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmRzLyUmZnJhbWVHRmRzLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zhc0Y7Rj5GQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2904" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">DGsimplify(eval(L,a=3));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiotRiM2JC1JI21pR0YkNiVRJEUyMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYoLUYxNiVRK19ER3Byb2R1Y3RGJ0Y0RjctSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1JKG1mZW5jZWRHRiQ2JC1GLDYmRjAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkdGQ0ZDRmhuRltvRkMtRkA2LVEnJnBsdXM7RidGQ0ZFRkhGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRmFvLUYjNiQtRiw2Ji1JI21uR0YkNiRRIjNGJ0ZDLUZANi1RMSZJbnZpc2libGVUaW1lcztGJ0ZDRkVGSEZKRkxGTkZQRlJGVEZXLUYxNiVRJEUzMUYnRjRGN0ZDLUYsNihGPEY/LUZaNiQtRiw2KEZnby1GQDYtUSIsRidGQ0ZFL0ZJRjZGSkZMRk5GUEZSRlQvRlhRLDAuMzMzMzMzM2VtRidGXnBGaG5GW29GQ0ZDRmhuRltvRkNGXW8tRiM2JC1GLDYmRmdvRltwLUYxNiVRJEYxMUYnRjRGN0ZDLUYsNihGPEY/LUZaNiQtRiw2KEZnb0ZncEZhcUZobkZbb0ZDRkNGaG5GW29GQ0Zdby1GIzYkLUYxNiVRJEYyMUYnRjRGNy1GLDYoRjxGPy1GWjYkLUYsNiZGXHJGaG5GW29GQ0ZDRmhuRltvRkNGQy1GLDYoLUYxNiVRJF9ER0YnRjRGN0Y/LUZaNiQtRiw2Ji1GWjYmLUYsNigtRlo2Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGZ3AtRjE2JVEkYWxnRidGNEY3RmdwLUZaNiYtRiw2Ji1GMTYlUSFGJ0Y0RjdGaG5GW29GQ0ZDLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhuRltvRkNGQ0ZkdEZndEZncC1GWjYmLUYsNiwtRlo2Ji1GLDYoLUZaNiYtRiw2Ji1GaG82JFEiNkYnRkNGaG5GW29GQ0ZDRmR0Rmd0RmdwLUZobzYkUSIxRidGQ0ZobkZbb0ZDRkNGZHRGZ3RGZ3AtRlo2Ji1GLDYoLUZaNiYtRiw2Ji1GaG82JFEiN0YnRkNGaG5GW29GQ0ZDRmR0Rmd0RmdwRmdvRmhuRltvRkNGQ0ZkdEZndEZncC1GWjYmLUYsNigtRlo2Ji1GLDYmLUZobzYkUSMxMUYnRkNGaG5GW29GQ0ZDRmR0Rmd0RmdwRmdvRmhuRltvRkNGQ0ZkdEZndEZncC1GWjYmLUYsNigtRlo2Ji1GLDYmLUZobzYkUSMxMkYnRkNGaG5GW29GQ0ZDRmR0Rmd0RmdwRml1RmhuRltvRkNGQ0ZkdEZndEZobkZbb0ZDRkNGZHRGZ3RGaG5GW29GQ0ZDRmR0Rmd0RmhuRltvRkNGQ0ZobkZbb0ZD">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYpLUYtNiQtSSNtaUdGLjYjUSRFMjFGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRjw2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSRFMjFHNiMvSSdfbG9jYWxHRiZJLV9uNDY4NTA1ODg0OEdGKC1JI21vR0YuNiNRJyZwbHVzO0YoLUYtNiQtRjM2JS1JI21uR0YuNiNRIjNGKC1GTTYjUTEmSW52aXNpYmxlVGltZXM7RigtRjg2I1EkRTMxRigtRjw2IzcjLUYtNiRGUi1GPDYjNyMtRkU2JCIiJEkkRTMxRzYjL0ZKSS1fbjQ2ODUwNTYwOTZHRihGTC1GLTYkLUYzNiVGVEZYLUY4NiNRJEYxMUYoLUY8NiM3Iy1GLTYkRmlvLUY8NiM3Iy1GRTYkRmJvSSRGMTFHNiMvRkpJLV9uNDY4NTA0ODgzMkdGKEZMLUYtNiQtRjg2I1EkRjIxRigtRjw2IzcjLUYtNiRGXnEtRjw2IzcjLUZFNiNJJEYyMUc2Iy9GSkktX240Njg1MDM3NDcyR0YoLUY8NiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyY3JDcjIiInIiIiNyQ3IyIiKEZibzckNyMiIzZGYm83JDcjIiM3Rl5zRmFy</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2895" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Section>
</Worksheet>

==> anc/Holonomy.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="900" rtablesize="[10, 10]" useclientjvm="true" format="document" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" italic="true" size="20" layout="Normal" alignment="centred"><Font size="20" bold="true" italic="true">Holonomy &amp; almost-Einstein scales</Font></Text-field><Text-field style="Text" layout="Normal" alignment="centred">Dennis The, 03.11.2024</Text-field>
</Input>
</Group></Presentation-Block>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Initializations</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2886" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(LinearAlgebra): with(DifferentialGeometry): with(Tools): with(LieAlgebras):
br:=(v,w)-&gt;simplify(v.w-w.v):
E:=(i,j)-&gt;Matrix(4,4,(k,l)-&gt;`if`(k=i and l=j,1,0)):

NextHol:=proc(A,h0)
local hol, i,j,ans:
  hol:=h0:
  for i from 1 to nops(A) do
    for j from 1 to nops(hol) do
      ans:=br(A[i],hol[j]):
      GetComponents(ans,hol):
      if evalb(%=[]) then
        hol:=[op(hol),ans];
      fi;
    od;
  od;
  CanonicalBasis(hol);
end:

GenHolonomy:=proc(A,h0)
local h, hn:

  h:=h0:
  hn:=NextHol(A,h):
  while nops(hn)&lt;&gt;nops(h) do
    h:=hn:
    hn:=NextHol(A,hn):
  od:
  h:
end:

holAE:=proc(hol)
local rho, rhoL2V, i:
  LieAlgebraData(hol,alg);
  DGsetup(%);
  DGsetup([x1,x2,x3,x4],V);
  rho:=Representation(alg,V,hol):
  DGsetup([x12,x13,x14,x23,x24,x34],L2V);
  rhoL2V:=TensorProductOfRepresentations(rho,[D_x1 &amp;w D_x2,D_x1 &amp;w D_x3,D_x1 &amp;w D_x4,D_x2 &amp;w D_x3,D_x2 &amp;w D_x4,D_x3 &amp;w D_x4],L2V);
  #ApplyRepresentation(rhoL2V,add(c||i*e||i,i=1..nops(hol)));
  [seq(ApplyRepresentation(rhoL2V,e||i),i=1..nops(hol))];
end:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2894" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
</Group></Presentation-Block>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">M9</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2835" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T:=Matrix([[2*z,0,0,0],[a3,0,0,0],[a4,a1,-z+h,s],[a5,a2,t,-z-h]]);
var:=[a1,a2,a3,a4,a5,z,s,h,t]:
mat:=map(w-&gt;map(v-&gt;diff(v,w),T),var):
hol0:=[E(2,1)]:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUYsNiUtSSNtbkdGJDYmUSIyRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZDLyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWi1JI21pR0YkNidRInpGJy8lJ2l0YWxpY0dRJXRydWVGJ0Y9RkAvRkRRJ2l0YWxpY0YnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Ziby8lK2dyb3VwYWxpZ25HRmJvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmlvLUY1NigtRjo2JlEiMEYnRj1GQEZDRmBvRmNvRmVvRmdvRmpvRlxwRlxwRmBvRmNvRmVvLUYyNiktRjU2KC1GaG42J1EjYTNGJ0Zbb0Y9RkBGXm9GYG9GY29GZW9GZ29Gam9GXHBGXHBGXHBGYG9GY29GZW8tRjI2KS1GNTYoLUZobjYnUSNhNEYnRltvRj1GQEZeb0Zgb0Zjb0Zlb0Znb0Zqby1GNTYoLUZobjYnUSNhMUYnRltvRj1GQEZeb0Zgb0Zjb0Zlb0Znb0Zqby1GNTYoLUYsNiYtRkc2L1EqJnVtaW51czA7RidGPUZARkNGSkZMRk5GUEZSRlRGVi9GWVEsMC4yMjIyMjIyZW1GJy9GZm5GXHJGZ24tRkc2L1EiK0YnRj1GQEZDRkpGTEZORlBGUkZURlZGW3JGXXItRmhuNidRImhGJ0Zbb0Y9RkBGXm9GYG9GY29GZW9GZ29Gam8tRjU2KC1GaG42J1Eic0YnRltvRj1GQEZeb0Zgb0Zjb0Zlb0Znb0Zqb0Zgb0Zjb0Zlby1GMjYpLUY1NigtRmhuNidRI2E1RidGW29GPUZARl5vRmBvRmNvRmVvRmdvRmpvLUY1NigtRmhuNidRI2EyRidGW29GPUZARl5vRmBvRmNvRmVvRmdvRmpvLUY1NigtRmhuNidRInRGJ0Zbb0Y9RkBGXm9GYG9GY29GZW9GZ29Gam8tRjU2KC1GLDYmRmhxRmduLUZHNi9RKCZtaW51cztGJ0Y9RkBGQ0ZKRkxGTkZQRlJGVEZWRltyRl1yRmFyRmBvRmNvRmVvRmdvRmpvRmBvRmNvRmVvRj1GQC8lJmFsaWduR1ElYXhpc0YnL0Zhb1EpYmFzZWxpbmVGJy9GZG9RJ2NlbnRlckYnL0Zmb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRl1vLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXnUvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaXUvJSZmcmFtZUdGaXUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZCLyUtZXF1YWxjb2x1bW5zR0ZCLyUtZGlzcGxheXN0eWxlR0ZCLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmZ1Rj1GQEZDLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2838" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">hol:=GenHolonomy(mat,hol0);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYnLUYjNigtRiw2Iy1JJ210YWJsZUdGJDY6LUkkbXRyR0YkNiktSSRtdGRHRiQ2KC1JI21uR0YkNiZRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZKLyUrZ3JvdXBhbGlnbkdGSi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZRRjhGOEY4RkhGS0ZNLUY2NiktRjk2KC1GPDYmRlFGP0ZCRkVGSEZLRk1GT0ZSRjhGOEY4RkhGS0ZNRjVGNUY/RkIvJSZhbGlnbkdRJWF4aXNGJy9GSVEpYmFzZWxpbmVGJy9GTFEmcmlnaHRGJy9GTlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Ziby8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZdcC8lJmZyYW1lR0ZdcC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkQvJS1lcXVhbGNvbHVtbnNHRkQvJS1kaXNwbGF5c3R5bGVHRkQvJSVzaWRlR0Zqbi8lMG1pbmxhYmVsc3BhY2luZ0dGam9GP0ZCRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGRS8lJmZlbmNlR0ZELyUqc2VwYXJhdG9yR0Zfby8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiMtRjM2OkY1RjVGVEY1Rj9GQkZaRmduRmluRltvRl1vRmBvRmNvRmVvRmhvRltwRl5wRmBwRmJwRmVwRmdwRmlwRltxRl1xRj9GQkZFRl9xRmJxRmVxLUYjNigtRiw2Iy1GMzY6RjVGNUY1RlRGP0ZCRlpGZ25GaW5GW29GXW9GYG9GY29GZW9GaG9GW3BGXnBGYHBGYnBGZXBGZ3BGaXBGW3FGXXFGP0ZCRkVGX3FGYnFGRUZfcUZicQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2906" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">hAE:=holAE(hol):
add(c||i*hAE[i],i=1..nops(hAE));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0RjRGNEY0RkRGR0ZJRjFGMS1GMjYrLUY1NigtRiw2JC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRjtGPkZBLyUmZmVuY2VHRkAvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZG8tSSNtaUdGJDYnUSNjMkYnLyUnaXRhbGljR1EldHJ1ZUYnRjtGPi9GQlEnaXRhbGljRidGREZHRklGS0ZOLUY1NigtRmhvNidRI2MxRidGW3BGO0Y+Rl5wRkRGR0ZJRktGTkY0RjRGNEY0RkRGR0ZJLUYyNistRjU2KC1GLDYkRlYtRmhvNidRI2MzRidGW3BGO0Y+Rl5wRkRGR0ZJRktGTkY0RmBwRjRGNEY0RkRGR0ZJLUYyNitGNEZncC1GNTYoRmdvRkRGR0ZJRktGTkY0RjRGNEZERkdGSUY7Rj4vJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSFEnY2VudGVyRicvRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZdcC8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9yLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpyLyUmZnJhbWVHRmpyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZnckY7Rj5GQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2921" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="presentation" inline-output="false" labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">M8</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2841" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T:=Matrix([[s,0,a2/2,-a1/2],[0,-s,-a4/2,a3/2],[a3,a1,t1,t2],[a4,a2,t3,-t1]]);
var:=[a1,a2,a3,a4,s,t1,t2,t3]:
mat:=map(w-&gt;map(v-&gt;diff(v,w),T),var):
hol0:=[E(1,2),E(2,1),E(1,1)-E(2,2)]:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2857" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">hol:=GenHolonomy(mat,hol0);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2924" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">hAE:=holAE(hol):
add(c||i*hAE[i],i=1..nops(hAE));
%.Vector([v1,v2,v3,v4,v5,v6]);
map(factor,%%.Vector([1,0,0,0,0,-2])); # Structure is almost-Einstein</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYoLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEZBRkRGR0ZKRkxGNEY0RjRGNEY0RkFGRC8lJmFsaWduR1ElYXhpc0YnL0ZIUSliYXNlbGluZUYnL0ZLUSdjZW50ZXJGJy9GTVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zbby8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zmby8lJmZyYW1lR0Zmby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkYvJS1lcXVhbGNvbHVtbnNHRkYvJS1kaXNwbGF5c3R5bGVHRkYvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGY29GQUZERj5GPi9JK21zZW1hbnRpY3NHRiRRKkNvbFZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZpcC1GLDYoLUYvNiYtRjI2PC1GNTYoLUY4NiotRjs2JkY9RkFGREY+RkFGREZHRkpGTEZORlFGQUZERkdGSkZMRmhxRmhxRmhxRmhxRmhxRkFGREZTRlYvRktGZnBGWkZmbkZpbkZcb0Zeb0Zhb0Zkb0Znb0Zpb0ZbcEZecEZgcEZicEZkcEZncEZBRkRGPkZBRkRGPi9GXXFRIltGJy9GYHFRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1Y3JpLFE6KVskKm8kLUknTUFUUklYR0YoNiM3KDcjLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGNEY0RjRGNEY0JkknVmVjdG9yR0YlNiNJJ2NvbHVtbkdGKDcjLUY8NiMvSSQlaWRHRihGLw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2839" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">M7a</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2863" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T:=Matrix([[z-g*a1,0,0,0],[a3,g*a1,f*a1,0],[a4,a1,g*a1,0],[a5,a2,t,-z-g*a1]]);
var:=[a1,a2,a3,a4,a5,z,t]:
mat:=map(w-&gt;map(v-&gt;diff(v,w),T),var):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJURicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1JKG1mZW5jZWRHRiQ2KC1GLDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYqLUYsNictRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmBvLUYsNiYtRi82JVEiZ0YnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRltwLUYvNiVRI2ExRidGMkY1RjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRl9vRmFvLUYvNiVRInpGJ0YyRjVGPC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXXEvJStncm91cGFsaWduR0ZdcS8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZkcS1GaG42Ki1JI21uR0YkNiRRIjBGJ0Y8RmZwRmlwRltxRl5xRmBxRmJxRmVxRmdxRmdxRmZwRmlwRltxRl5xRmBxLUZlbjYrLUZobjYqLUYvNiVRI2EzRidGMkY1RmZwRmlwRltxRl5xRmBxRmJxRmVxLUZobjYqRmJvRmZwRmlwRltxRl5xRmBxRmJxRmVxLUZobjYqLUYsNiYtRi82JVEiZkYnRjJGNUZnb0ZdcEY8RmZwRmlwRltxRl5xRmBxRmJxRmVxRmdxRmZwRmlwRltxRl5xRmBxLUZlbjYrLUZobjYqLUYvNiVRI2E0RidGMkY1RmZwRmlwRltxRl5xRmBxRmJxRmVxLUZobjYqRl1wRmZwRmlwRltxRl5xRmBxRmJxRmVxRmRyRmdxRmZwRmlwRltxRl5xRmBxLUZlbjYrLUZobjYqLUYvNiVRI2E1RidGMkY1RmZwRmlwRltxRl5xRmBxRmJxRmVxLUZobjYqLUYvNiVRI2EyRidGMkY1RmZwRmlwRltxRl5xRmBxRmJxRmVxLUZobjYqLUYvNiVRInRGJ0YyRjVGZnBGaXBGW3FGXnFGYHFGYnFGZXEtRmhuNiotRiw2J0Zcb0Ziby1GOTYtUSgmbWludXM7RidGPEY+RkFGQ0ZFRkdGSUZLRl9vRmFvRmNwRjxGZnBGaXBGW3FGXnFGYHFGYnFGZXFGZnBGaXBGW3FGXnFGYHFGZnBGaXAvJSZhbGlnbkdRJWF4aXNGJy9GXHFRKWJhc2VsaW5lRicvRl9xUSdjZW50ZXJGJy9GYXFRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y0LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3YvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnYvJSZmcmFtZUdGZnYvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmN2RmZwRmlwRjxGPC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zpd0Y8LUZTNigtRiw2Ji1GWDY6LUZlbjYrLUZobjYqLUYsNiktRjk2L0Zeb0ZmcEZpcEY8Rj5GQUZDRkVGR0ZJRktGX29GYW8tRiw2KC1GLzYnRl9wRjJGZnBGaXBGNUZnby1GLzYnRmZvRjJGZnBGaXBGNUZmcEZpcEY8LUY5Ni9RIitGJ0ZmcEZpcEY8Rj5GQUZDRkVGR0ZJRktGX29GYW8tRi82J0ZlcEYyRmZwRmlwRjVGZnBGaXBGPEZmcEZpcEZbcUZecUZgcUZicUZlcS1GaG42Ki1GanE2JkZcckZmcEZpcEY8RmZwRmlwRltxRl5xRmBxRmJxRmVxRlt6Rlt6RmZwRmlwRltxRl5xRmBxLUZlbjYrLUZobjYqLUYvNidGY3JGMkZmcEZpcEY1RmZwRmlwRltxRl5xRmBxRmJxRmVxLUZobjYqLUYsNihGZHlGZ29GYnlGZnBGaXBGPEZmcEZpcEZbcUZecUZgcUZicUZlcS1GaG42Ki1GLDYoLUYvNidGXHNGMkZmcEZpcEY1RmdvRmJ5RmZwRmlwRjxGZnBGaXBGW3FGXnFGYHFGYnFGZXFGW3pGZnBGaXBGW3FGXnFGYHEtRmVuNistRmhuNiotRi82J0Zjc0YyRmZwRmlwRjVGZnBGaXBGW3FGXnFGYHFGYnFGZXEtRmhuNipGYnlGZnBGaXBGW3FGXnFGYHFGYnFGZXFGZXpGW3pGZnBGaXBGW3FGXnFGYHEtRmVuNistRmhuNiotRi82J0ZcdEYyRmZwRmlwRjVGZnBGaXBGW3FGXnFGYHFGYnFGZXEtRmhuNiotRi82J0ZhdEYyRmZwRmlwRjVGZnBGaXBGW3FGXnFGYHFGYnFGZXEtRmhuNiotRi82J0ZmdEYyRmZwRmlwRjVGZnBGaXBGW3FGXnFGYHFGYnFGZXEtRmhuNiotRiw2KUZeeUZgeS1GOTYvRl11RmZwRmlwRjxGPkZBRkNGRUZHRklGS0Zfb0Zhb0ZpeUZmcEZpcEY8RmZwRmlwRltxRl5xRmBxRmJxRmVxRmZwRmlwRltxRl5xRmBxRmZwRmlwRl51RmF1RmN1RmV1Rmd1Rml1Rlx2Rl52RmF2RmR2Rmd2Rml2Rlt3Rl53RmB3RmJ3RmR3Rmd3RmZwRmlwRjxGZnBGaXBGPC9GXXhRIltGJy9GYHhRIl1GJw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUYsNiYtSSNtb0dGJDYvUSomdW1pbnVzMDtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVi1GLDYlLUkjbWlHRiQ2J1EjYTFGJy8lJ2l0YWxpY0dRJXRydWVGJ0Y9RkAvRkRRJ2l0YWxpY0YnLUY6Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZDRkZGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGYm8tRmZuNidRImdGJ0ZpbkY9RkBGXG8tRjo2L1EiK0YnRj1GQEZDRkZGSEZKRkxGTkZQRlJGVEZXLUZmbjYnUSJ6RidGaW5GPUZARlxvLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZfcC8lK2dyb3VwYWxpZ25HRl9wLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmZwLUY1NigtSSNtbkdGJDYmUSIwRidGPUZARkNGXXBGYHBGYnBGZHBGZ3BGaXBGaXBGXXBGYHBGYnAtRjI2KS1GNTYoLUZmbjYnUSNhM0YnRmluRj1GQEZcb0ZdcEZgcEZicEZkcEZncC1GNTYoLUYsNiVGZG9GXm9GZW5GXXBGYHBGYnBGZHBGZ3AtRjU2KC1GLDYlLUZmbjYnUSJmRidGaW5GPUZARlxvRl5vRmVuRl1wRmBwRmJwRmRwRmdwRmlwRl1wRmBwRmJwLUYyNiktRjU2KC1GZm42J1EjYTRGJ0ZpbkY9RkBGXG9GXXBGYHBGYnBGZHBGZ3AtRjU2KEZlbkZdcEZgcEZicEZkcEZncEZmcUZpcEZdcEZgcEZicC1GMjYpLUY1NigtRmZuNidRI2E1RidGaW5GPUZARlxvRl1wRmBwRmJwRmRwRmdwLUY1NigtRmZuNidRI2EyRidGaW5GPUZARlxvRl1wRmBwRmJwRmRwRmdwLUY1NigtRmZuNidRInRGJ0ZpbkY9RkBGXG9GXXBGYHBGYnBGZHBGZ3AtRjU2KC1GLDYmRjlGWS1GOjYvUSgmbWludXM7RidGPUZARkNGRkZIRkpGTEZORlBGUkZURldGam9GXXBGYHBGYnBGZHBGZ3BGXXBGYHBGYnBGPUZALyUmYWxpZ25HUSVheGlzRicvRl5wUSliYXNlbGluZUYnL0ZhcFEnY2VudGVyRicvRmNwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGW28vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZfdS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZqdS8lJmZyYW1lR0ZqdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkIvJS1lcXVhbGNvbHVtbnNHRkIvJS1kaXNwbGF5c3R5bGVHRkIvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZ3VGPUZARkMvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2868" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># a^2 &lt;&gt; 4/3

hol0:=[E(2,1),E(4,3)]:
hol:=GenHolonomy(mat,hol0);
add(c[i]*hol[i],i=1..nops(hol));

hAE:=holAE(hol):
add(c||i*hAE[i],i=1..nops(hAE));
%.Vector([0,0,0,0,v5,v6]); # Structure is almost-Einstein (2-dim space of AE scales)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYrLUYjNigtRiw2Iy1JJ210YWJsZUdGJDY6LUkkbXRyR0YkNiktSSRtdGRHRiQ2KC1JI21uR0YkNiZRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZKLyUrZ3JvdXBhbGlnbkdGSi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZRRjhGOEY4RkhGS0ZNLUY2NiktRjk2KC1GPDYmRlFGP0ZCRkVGSEZLRk1GT0ZSRjhGOEY4RkhGS0ZNRjVGNUY/RkIvJSZhbGlnbkdRJWF4aXNGJy9GSVEpYmFzZWxpbmVGJy9GTFEmcmlnaHRGJy9GTlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Ziby8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZdcC8lJmZyYW1lR0ZdcC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkQvJS1lcXVhbGNvbHVtbnNHRkQvJS1kaXNwbGF5c3R5bGVHRkQvJSVzaWRlR0Zqbi8lMG1pbmxhYmVsc3BhY2luZ0dGam9GP0ZCRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGRS8lJmZlbmNlR0ZELyUqc2VwYXJhdG9yR0Zfby8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiMtRjM2OkY1RjVGVEY1Rj9GQkZaRmduRmluRltvRl1vRmBvRmNvRmVvRmhvRltwRl5wRmBwRmJwRmVwRmdwRmlwRltxRl1xRj9GQkZFRl9xRmJxRmVxLUYjNigtRiw2Iy1GMzY6RjVGNUY1RlRGP0ZCRlpGZ25GaW5GW29GXW9GYG9GY29GZW9GaG9GW3BGXnBGYHBGYnBGZXBGZ3BGaXBGW3FGXXFGP0ZCRkVGX3FGYnFGZXEtRiM2KC1GLDYjLUYzNjpGNUY1RjUtRjY2KUY4RlZGOEY4RkhGS0ZNRj9GQkZaRmduRmluRltvRl1vRmBvRmNvRmVvRmhvRltwRl5wRmBwRmJwRmVwRmdwRmlwRltxRl1xRj9GQkZFRl9xRmJxRmVxLUYjNigtRiw2Iy1GMzY6RjVGNUY1LUY2NilGOEY4RlZGOEZIRktGTUY/RkJGWkZnbkZpbkZbb0Zdb0Zgb0Zjb0Zlb0Zob0ZbcEZecEZgcEZicEZlcEZncEZpcEZbcUZdcUY/RkJGRUZfcUZicUZFRl9xRmJx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEY3RjdGN0ZBRkRGR0ZKRkwtRjU2Ky1GODYqLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiY0YnLyUnaXRhbGljR1EldHJ1ZUYnL0Y/USdpdGFsaWNGJy1GOzYkRlBGPi8lL3N1YnNjcmlwdHNoaWZ0R0Y9RkFGREZHRkpGTEZORlFGN0Y3RjdGQUZERkdGSkZMLUY1NistRjg2Ki1GWDYlRlotRjs2JFEiMkYnRj5GX29GQUZERkdGSkZMRk5GUUY3RjdGN0ZBRkRGR0ZKRkwtRjU2Ky1GODYqLUZYNiVGWi1GOzYkUSIzRidGPkZfb0ZBRkRGR0ZKRkxGTkZRLUY4NiotRlg2JUZaLUY7NiRRIjRGJ0Y+Rl9vRkFGREZHRkpGTEZORlEtRjg2Ki1GWDYlRlotRjs2JFEiNUYnRj5GX29GQUZERkdGSkZMRk5GUUY3RkFGREZHRkpGTEZBRkQvJSZhbGlnbkdRJWF4aXNGJy9GSFEpYmFzZWxpbmVGJy9GS1EnY2VudGVyRicvRk1RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Zqbi8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl5yLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmlyLyUmZnJhbWVHRmlyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGRi8lLWVxdWFsY29sdW1uc0dGRi8lLWRpc3BsYXlzdHlsZUdGRi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZmckZBRkRGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRlx0LUYsNigtRi82Ji1GMjY6LUY1NistRjg2Ki1GOzYmRj1GQUZERj5GQUZERkdGSkZMRk5GUUZddUZddUZddUZBRkRGR0ZKRkwtRjU2Ky1GODYqLUZYNiUtRmVuNidGZ25GaG5GQUZERltvLUYvNiYtRjs2JkZQRkFGREY+RkFGREY+Rl9vRkFGREZHRkpGTEZORlFGXXVGXXVGXXVGQUZERkdGSkZMLUY1NistRjg2Ki1GWDYlRmd1LUYvNiYtRjs2JkZpb0ZBRkRGPkZBRkRGPkZfb0ZBRkRGR0ZKRkxGTkZRRl11Rl11Rl11RkFGREZHRkpGTC1GNTYrLUY4NiotRlg2JUZndS1GLzYmLUY7NiZGYnBGQUZERj5GQUZERj5GX29GQUZERkdGSkZMRk5GUS1GODYqLUZYNiVGZ3UtRi82Ji1GOzYmRmlwRkFGREY+RkFGREY+Rl9vRkFGREZHRkpGTEZORlEtRjg2Ki1GWDYlRmd1LUYvNiYtRjs2JkZgcUZBRkRGPkZBRkRGPkZfb0ZBRkRGR0ZKRkxGTkZRRl11RkFGREZHRkpGTEZBRkRGYXFGZHFGZnFGaHFGanFGXHJGX3JGYXJGZHJGZ3JGanJGXHNGXnNGYXNGY3NGZXNGZ3NGanNGQUZERj5GQUZERj4vRmB0USJbRicvRmN0USJdRic=">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0RjRGREZHRkktRjI2KS1GNTYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2J1EiY0YnLyUnaXRhbGljR1EldHJ1ZUYnRjtGPi9GQlEnaXRhbGljRictRiw2Iy1GODYmRk1GO0Y+RkEvJS9zdWJzY3JpcHRzaGlmdEdGOkZERkdGSUZLRk5GNEY0RjRGREZHRkktRjI2KS1GNTYoLUZVNiVGVy1GLDYjLUY4NiZRIjJGJ0Y7Rj5GQUZeb0ZERkdGSUZLRk5GNEY0RjRGREZHRkktRjI2KS1GNTYoLUZVNiVGVy1GLDYjLUY4NiZRIjNGJ0Y7Rj5GQUZeb0ZERkdGSUZLRk4tRjU2KC1GVTYlRlctRiw2Iy1GODYmUSI0RidGO0Y+RkFGXm9GREZHRklGS0ZOLUY1NigtRlU2JUZXLUYsNiMtRjg2JlEiNUYnRjtGPkZBRl5vRkRGR0ZJRktGTkY0RkRGR0ZJRjtGPi8lJmFsaWduR1ElYXhpc0YnL0ZFUSliYXNlbGluZUYnL0ZIUSdjZW50ZXJGJy9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRmduLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZXIvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYHMvJSZmcmFtZUdGYHMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl1zRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0RjRGNEY0RkRGR0ZJRjEtRjI2Ky1GNTYoLUkjbWlHRiQ2J1EjYzRGJy8lJ2l0YWxpY0dRJXRydWVGJ0Y7Rj4vRkJRJ2l0YWxpY0YnRkRGR0ZJRktGTi1GNTYoLUZVNidRI2M1RidGWEY7Rj5GZW5GREZHRklGS0ZORjRGNEY0RjRGREZHRkktRjI2Ky1GNTYoLUYsNiQtSSNtb0dGJDYvUSomdW1pbnVzMDtGJ0Y7Rj5GQS8lJmZlbmNlR0ZALyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmZwLUZVNidRI2MyRidGWEY7Rj5GZW5GREZHRklGS0ZOLUY1NigtRlU2J1EjYzFGJ0ZYRjtGPkZlbkZERkdGSUZLRk5GNEY0RjRGNEZERkdGSS1GMjYrLUY1NigtRiw2JEZiby1GVTYnUSNjM0YnRlhGO0Y+RmVuRkRGR0ZJRktGTkY0RlxxRmduRjRGNEZERkdGSS1GMjYrRjRGY3EtRjU2KEZpcEZERkdGSUZLRk4tRjU2KC1GLDYkRmJvRlRGREZHRklGS0ZORjRGNEZERkdGSUY7Rj4vJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSFEnY2VudGVyRicvRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZaLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX3MvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGanMvJSZmcmFtZUdGanMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmdzRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYoLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEZBRkRGR0ZKRkxGNEY0RjRGNEY0RkFGRC8lJmFsaWduR1ElYXhpc0YnL0ZIUSliYXNlbGluZUYnL0ZLUSdjZW50ZXJGJy9GTVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zbby8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zmby8lJmZyYW1lR0Zmby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkYvJS1lcXVhbGNvbHVtbnNHRkYvJS1kaXNwbGF5c3R5bGVHRkYvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGY29GQUZERj5GPi9JK21zZW1hbnRpY3NHRiRRKkNvbFZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZpcC1GLDYoLUYvNiYtRjI2PC1GNTYoLUY4NiotRjs2JkY9RkFGREY+RkFGREZHRkpGTEZORlFGQUZERkdGSkZMRmhxRmhxRmhxRmhxRmhxRkFGREZTRlYvRktGZnBGWkZmbkZpbkZcb0Zeb0Zhb0Zkb0Znb0Zpb0ZbcEZecEZgcEZicEZkcEZncEZBRkRGPkZBRkRGPi9GXXFRIltGJy9GYHFRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1IWVmZ25gIilbJCpvJC1JJ01BVFJJWEdGKDYjNyg3Iy1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjRGNEY0RjRGNCZJJ1ZlY3RvckdGJTYjSSdjb2x1bW5HRig3Iy1GPDYjL0kkJWlkR0YoRi8=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2866" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># a^2 = 4/3

hol0:=[E(2,1)]:
hol:=GenHolonomy(mat,hol0);
add(c[i]*hol[i],i=1..nops(hol));

hAE:=holAE(hol):
add(c||i*hAE[i],i=1..nops(hAE));
%.Vector([0,0,0,v4,v5,v6]); # Structure is almost-Einstein (3-dim space of AE scales)
</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYnLUYjNigtRiw2Iy1JJ210YWJsZUdGJDY6LUkkbXRyR0YkNiktSSRtdGRHRiQ2KC1JI21uR0YkNiZRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZKLyUrZ3JvdXBhbGlnbkdGSi8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZRRjhGOEY4RkhGS0ZNLUY2NiktRjk2KC1GPDYmRlFGP0ZCRkVGSEZLRk1GT0ZSRjhGOEY4RkhGS0ZNRjVGNUY/RkIvJSZhbGlnbkdRJWF4aXNGJy9GSVEpYmFzZWxpbmVGJy9GTFEmcmlnaHRGJy9GTlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Ziby8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZdcC8lJmZyYW1lR0ZdcC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkQvJS1lcXVhbGNvbHVtbnNHRkQvJS1kaXNwbGF5c3R5bGVHRkQvJSVzaWRlR0Zqbi8lMG1pbmxhYmVsc3BhY2luZ0dGam9GP0ZCRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGRS8lJmZlbmNlR0ZELyUqc2VwYXJhdG9yR0Zfby8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiMtRjM2OkY1RjVGVEY1Rj9GQkZaRmduRmluRltvRl1vRmBvRmNvRmVvRmhvRltwRl5wRmBwRmJwRmVwRmdwRmlwRltxRl1xRj9GQkZFRl9xRmJxRmVxLUYjNigtRiw2Iy1GMzY6RjVGNUY1RlRGP0ZCRlpGZ25GaW5GW29GXW9GYG9GY29GZW9GaG9GW3BGXnBGYHBGYnBGZXBGZ3BGaXBGW3FGXXFGP0ZCRkVGX3FGYnFGRUZfcUZicQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEY3RjdGN0ZBRkRGR0ZKRkwtRjU2Ky1GODYqLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiY0YnLyUnaXRhbGljR1EldHJ1ZUYnL0Y/USdpdGFsaWNGJy1GOzYkRlBGPi8lL3N1YnNjcmlwdHNoaWZ0R0Y9RkFGREZHRkpGTEZORlFGN0Y3RjdGQUZERkdGSkZMLUY1NistRjg2Ki1GWDYlRlotRjs2JFEiMkYnRj5GX29GQUZERkdGSkZMRk5GUUY3RjdGN0ZBRkRGR0ZKRkwtRjU2Ky1GODYqLUZYNiVGWi1GOzYkUSIzRidGPkZfb0ZBRkRGR0ZKRkxGTkZRRjdGN0Y3RkFGREZHRkpGTEZBRkQvJSZhbGlnbkdRJWF4aXNGJy9GSFEpYmFzZWxpbmVGJy9GS1EnY2VudGVyRicvRk1RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Zqbi8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRltyLyUmZnJhbWVHRltyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGRi8lLWVxdWFsY29sdW1uc0dGRi8lLWRpc3BsYXlzdHlsZUdGRi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZocUZBRkRGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl5zLUYsNigtRi82Ji1GMjY6LUY1NistRjg2Ki1GOzYmRj1GQUZERj5GQUZERkdGSkZMRk5GUUZfdEZfdEZfdEZBRkRGR0ZKRkwtRjU2Ky1GODYqLUZYNiUtRmVuNidGZ25GaG5GQUZERltvLUYvNiYtRjs2JkZQRkFGREY+RkFGREY+Rl9vRkFGREZHRkpGTEZORlFGX3RGX3RGX3RGQUZERkdGSkZMLUY1NistRjg2Ki1GWDYlRml0LUYvNiYtRjs2JkZpb0ZBRkRGPkZBRkRGPkZfb0ZBRkRGR0ZKRkxGTkZRRl90Rl90Rl90RkFGREZHRkpGTC1GNTYrLUY4NiotRlg2JUZpdC1GLzYmLUY7NiZGYnBGQUZERj5GQUZERj5GX29GQUZERkdGSkZMRk5GUUZfdEZfdEZfdEZBRkRGR0ZKRkxGQUZERmNwRmZwRmhwRmpwRlxxRl5xRmFxRmNxRmZxRmlxRlxyRl5yRmByRmNyRmVyRmdyRmlyRlxzRkFGREY+RkFGREY+L0Zic1EiW0YnL0Zlc1EiXUYn">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0RjRGREZHRkktRjI2KS1GNTYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2J1EiY0YnLyUnaXRhbGljR1EldHJ1ZUYnRjtGPi9GQlEnaXRhbGljRictRiw2Iy1GODYmRk1GO0Y+RkEvJS9zdWJzY3JpcHRzaGlmdEdGOkZERkdGSUZLRk5GNEY0RjRGREZHRkktRjI2KS1GNTYoLUZVNiVGVy1GLDYjLUY4NiZRIjJGJ0Y7Rj5GQUZeb0ZERkdGSUZLRk5GNEY0RjRGREZHRkktRjI2KS1GNTYoLUZVNiVGVy1GLDYjLUY4NiZRIjNGJ0Y7Rj5GQUZeb0ZERkdGSUZLRk5GNEY0RjRGREZHRklGO0Y+LyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhRJ2NlbnRlckYnL0ZKUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGZ24vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZjcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zeci8lJmZyYW1lR0Zeci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGW3JGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0RjRGNEY0RkRGR0ZJRjFGMS1GMjYrLUY1NigtRiw2JC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRjtGPkZBLyUmZmVuY2VHRkAvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZG8tSSNtaUdGJDYnUSNjMkYnLyUnaXRhbGljR1EldHJ1ZUYnRjtGPi9GQlEnaXRhbGljRidGREZHRklGS0ZOLUY1NigtRmhvNidRI2MxRidGW3BGO0Y+Rl5wRkRGR0ZJRktGTkY0RjRGNEY0RkRGR0ZJLUYyNistRjU2KC1GLDYkRlYtRmhvNidRI2MzRidGW3BGO0Y+Rl5wRkRGR0ZJRktGTkY0RmBwRjRGNEY0RkRGR0ZJLUYyNitGNEZncC1GNTYoRmdvRkRGR0ZJRktGTkY0RjRGNEZERkdGSUY7Rj4vJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSFEnY2VudGVyRicvRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZdcC8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9yLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpyLyUmZnJhbWVHRmpyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZnckY7Rj5GQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYoLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEZBRkRGR0ZKRkxGNEY0RjRGNEY0RkFGRC8lJmFsaWduR1ElYXhpc0YnL0ZIUSliYXNlbGluZUYnL0ZLUSdjZW50ZXJGJy9GTVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zbby8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zmby8lJmZyYW1lR0Zmby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkYvJS1lcXVhbGNvbHVtbnNHRkYvJS1kaXNwbGF5c3R5bGVHRkYvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGY29GQUZERj5GPi9JK21zZW1hbnRpY3NHRiRRKkNvbFZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZpcC1GLDYoLUYvNiYtRjI2PC1GNTYoLUY4NiotRjs2JkY9RkFGREY+RkFGREZHRkpGTEZORlFGQUZERkdGSkZMRmhxRmhxRmhxRmhxRmhxRkFGREZTRlYvRktGZnBGWkZmbkZpbkZcb0Zeb0Zhb0Zkb0Znb0Zpb0ZbcEZecEZgcEZicEZkcEZncEZBRkRGPkZBRkRGPi9GXXFRIltGJy9GYHFRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1RzFkYU86KVskKm8kLUknTUFUUklYR0YoNiM3KDcjLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGNEY0RjRGNEY0JkknVmVjdG9yR0YlNiNJJ2NvbHVtbkdGKDcjLUY8NiMvSSQlaWRHRihGLw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2865" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L2925" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L2926" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">M6S</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2828" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6s &gt; " style="Maple Input" layout="Normal">T:=Matrix([[s1,0,19/6*a2,11/6*a1],[0,-s1,11/6*a4,19/6*a3],[a3,a1,s2,0],[a4,a2,0,-s2]]);
var:=[a1,a2,a3,a4,s1,s2]:
mat:=map(w-&gt;map(v-&gt;diff(v,w),T),var):
hol0:=[E(1,2),E(2,1),E(1,1)-E(2,2),E(3,4),E(4,3),E(3,3)-E(4,4)]:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbWlHRiQ2J1EjczFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZJLyUrZ3JvdXBhbGlnbkdGSS8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZQLUY1NigtSSNtbkdGJDYmUSIwRidGPkZBL0ZFUSdub3JtYWxGJ0ZHRkpGTEZORlEtRjU2KC1GLDYlLUkmbWZyYWNHRiQ2KS1GVjYmUSMxOUYnRj5GQUZZLUZWNiZRIjZGJ0Y+RkFGWS8lLmxpbmV0aGlja25lc3NHRlAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZm8vJSliZXZlbGxlZEdGQ0Y+LUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRlkvJSZmZW5jZUdGQy8lKnNlcGFyYXRvckdGQy8lKXN0cmV0Y2h5R0ZDLyUqc3ltbWV0cmljR0ZDLyUobGFyZ2VvcEdGQy8lLm1vdmFibGVsaW1pdHNHRkMvJSdhY2NlbnRHRkMvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZfcS1GLDYjLUY4NidRI2EyRidGO0Y+RkFGREZHRkpGTEZORlEtRjU2KC1GLDYlLUZqbjYpLUZWNiZRIzExRidGPkZBRllGX29GYm9GZG9GZ29GaW9GPkZbcC1GLDYjLUY4NidRI2ExRidGO0Y+RkFGREZHRkpGTEZORlFGR0ZKRkwtRjI2KUZTLUY1NigtRiw2JC1GXHA2L1EqJnVtaW51czA7RidGPkZBRllGX3BGYXBGY3BGZXBGZ3BGaXBGW3EvRl5xUSwwLjIyMjIyMjJlbUYnL0ZhcUZfc0Y3RkdGSkZMRk5GUS1GNTYoLUYsNiVGW3JGW3AtRiw2Iy1GODYnUSNhNEYnRjtGPkZBRkRGR0ZKRkxGTkZRLUY1NigtRiw2JUZpbkZbcC1GLDYjLUY4NidRI2EzRidGO0Y+RkFGREZHRkpGTEZORlFGR0ZKRkwtRjI2KS1GNTYoRmB0RkdGSkZMRk5GUS1GNTYoRmJyRkdGSkZMRk5GUS1GNTYoLUY4NidRI3MyRidGO0Y+RkFGREZHRkpGTEZORlFGU0ZHRkpGTC1GMjYpLUY1NihGZ3NGR0ZKRkxGTkZRLUY1NihGZHFGR0ZKRkxGTkZRRlMtRjU2KC1GLDYkRltzRlt1RkdGSkZMRk5GUUZHRkpGTEY+RkEvJSZhbGlnbkdRJWF4aXNGJy9GSFEpYmFzZWxpbmVGJy9GS0Zmby9GTVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRj0vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zkdi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zfdy8lJmZyYW1lR0Zfdy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkMvJS1lcXVhbGNvbHVtbnNHRkMvJS1kaXNwbGF5c3R5bGVHRkMvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXHdGPkZBRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2872" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">hol:=GenHolonomy(mat,hol0): # full holonomy
nops(%);

hAE:=holAE(hol):
add(c||i*hAE[i],i=1..nops(hAE));
%.Vector([v1,v2,v3,v4,v5,v6]); # No almost-Einstein scales!</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYKkkpYW55dGhpbmdHRiZGKEYoW2dsISMlISEhIiciJy1JJW1yb3dHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYrLUYvNiUtSShtZmVuY2VkR0YwNiMtRi82JS1JI21pR0YwNiNRI2MxRigtSSNtb0dGMDYjUScmcGx1cztGKC1GPDYjUSNjNkYoLUZANiNRMSZJbnZpc2libGVUaW1lcztGKC1GPDYjUSN2MUYoRj8tRi82JS1GPDYjUSNjN0YoRkYtRjw2I1EjdjJGKEY/LUYvNiUtRjw2I1EjYzhGKEZGLUY8NiNRI3YzRigtRkA2I1EoJm1pbnVzO0YoLUYvNiUtRjw2I1EjYzNGKEZGLUY8NiNRI3Y0RihGZm4tRi82JS1GPDYjUSNjNEYoRkYtRjw2I1EjdjVGKC1GLzYrLUYvNiUtRjw2I1EkYzEwRihGRkZJRj8tRi82JS1GNzYjLUYvNiVGO0Y/LUY8NiNRJGMxMUYoRkZGUUY/LUYvNiUtRjw2I1EkYzEyRihGRkZZRj8tRi82JS1GPDYjUSNjMkYoRkZGXm9GZm4tRi82JUZjb0ZGLUY8NiNRI3Y2RigtRi82Ky1GLzYlLUY8NiNRJGMxNEYoRkZGSUY/LUYvNiUtRjw2I1EkYzE1RihGRkZRRj8tRi82JS1GNzYjLUYvNiYtRkA2I1EqJnVtaW51czA7RihGQ0ZmbkZmcEZGRllGPy1GLzYlRmBxRkZGZm9GPy1GLzYlRltvRkZGZXEtRi82LEZqci1GLzYlLUY8NiNRI2M5RihGRkZJRj8tRi82JS1GPDYjUSNjNUYoRkZGUUY/LUYvNiUtRjc2Iy1GLzYlRkNGP0ZmcEZGRl5vRj8tRi82JUZbcUZGRmZvRmZuLUYvNiVGVkZGRmVxLUYvNixGanItRi82JS1GPDYjUSRjMTNGKEZGRklGPy1GLzYlRmpzRkZGWUY/LUYvNiVGYXJGRkZeb0Y/LUYvNiUtRjc2Iy1GLzYmRmpyRjtGZm5GZnBGRkZmb0Y/LUYvNiVGTkZGRmVxLUYvNixGanItRi82JUZbdUZGRlFGPy1GLzYlRmVzRkZGWUZmbi1GLzYlRlxyRkZGXm9GPy1GLzYlRl1wRkZGZm9GPy1GLzYlLUY3NiMtRi82JkZqckY7RmZuRkNGRkZlcTcjLSZJJ1ZlY3RvckdGJTYjSSdjb2x1bW5HRig2Iy9JJCVpZEdGKCI1Q0g8Jj1fIilbJCpvJA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2871" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L2364" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">M6N</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2877" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T:=Matrix([[3*z/2-a3/2,0,0,0],[a1/4,-z/2+a3/2,-5*a3/48-5*a4,5*a3],[a1,a3,-a3/6-16*a4-z/2,16*a3],[a2,a4,t,a3/6+16*a4-z/2]]);
var:=[a1,a2,a3,a4,z,t]:
mat:=map(w-&gt;map(v-&gt;diff(v,w),T),var);
hol0:=[E(2,1),E(1,1)-E(2,2)]:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRtYXRHRig3KC1JJ1JUQUJMRUdGKDYlIjUrVEIyUTopWyQqbyQtSSdNQVRSSVhHRig2IzcmNyYtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEY4RjhGODcmLUkmbWZyYWNHRjo2JC1GOTYjUSIxRigtRjk2I1EiNEYoRjhGOEY4NyZGQ0Y4RjhGOEY3SSdNYXRyaXhHRiUtRjA2JSI1P1VCMlE6KVskKm8kLUY0NiM3JkY3RjdGN0ZJRkotRjA2JSI1U1ZCMlE6KVskKm8kLUY0NiM3JjcmLUklbXJvd0dGOjYkLUkjbW9HRjo2I1EqJnVtaW51czA7RigtRkE2JEZDLUY5NiNRIjJGKEY4RjhGODcmRjhGaW4tRlk2JEZlbi1GQTYkLUY5NiNRIjVGKC1GOTYjUSM0OEYoRmNvNyZGOEZDLUZZNiRGZW4tRkE2JEZDLUY5NiNRIjZGKC1GOTYjUSMxNkYoNyZGOEY4RjhGXHBGSi1GMDYlIjVnV0IyUTopWyQqbyQtRjQ2IzcmRjc3JkY4RjgtRjk2I1ErJnVtaW51czA7NUYoRjg3JkY4RjgtRjk2I1EsJnVtaW51czA7MTZGKEY4NyZGOEZDRjhGYXBGSi1GMDYlIjUhZU1zIVE6KVskKm8kLUY0NiM3JjcmLUZBNiQtRjk2I1EiM0YoRltvRjhGOEY4NyZGOEZYRjhGODcmRjhGOEZYRjg3JkY4RjhGOEZYRkotRjA2JSI1K1pCMlE6KVskKm8kLUY0NiM3JkY3RjdGNzcmRjhGOEZDRjhGSjcjNygtRko2Iy9JJCVpZEdGKEYyLUZKNiMvRl9zRk0tRko2Iy9GX3NGUy1GSjYjL0Zfc0ZncC1GSjYjL0Zfc0ZmcS1GSjYjL0Zfc0Zlcg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2882" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">hol:=GenHolonomy(mat,hol0):
nops(%);
add(a[i]*hol[i],i=1..nops(hol));
hAE:=holAE(hol):
add(c||i*hAE[i],i=1..nops(hAE));
%.Vector([v1,v2,v3,v4,v5,v6]); # No almost-Einstein scales!</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2J1EiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2Iy1JI21uR0YkNiZRIjFGJ0ZBRkQvRkhRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRlcvJStncm91cGFsaWduR0ZXLyUocm93c3BhbkdGTy8lK2NvbHVtbnNwYW5HRk8tRjU2KC1GTTYmRlRGQUZERlBGVUZYRlpGZm5GaG5Gam5Gam5GVUZYRlotRjI2KS1GNTYoLUY4NiVGOi1GLDYjLUZNNiZRIjJGJ0ZBRkRGUEZSRlVGWEZaRmZuRmhuLUY1NigtRjg2JUY6LUYsNiMtRk02JlEiM0YnRkFGREZQRlJGVUZYRlpGZm5GaG4tRjU2KC1GODYlRjotRiw2Iy1GTTYmUSI0RidGQUZERlBGUkZVRlhGWkZmbkZobi1GNTYoLUY4NiVGOi1GLDYjLUZNNiZRIjVGJ0ZBRkRGUEZSRlVGWEZaRmZuRmhuRlVGWEZaLUYyNiktRjU2KC1GODYlRjotRiw2Iy1GTTYmUSI2RidGQUZERlBGUkZVRlhGWkZmbkZobi1GNTYoLUY4NiVGOi1GLDYjLUZNNiZRIjdGJ0ZBRkRGUEZSRlVGWEZaRmZuRmhuLUY1NigtRjg2JUY6LUYsNiMtRk02JlEiOEYnRkFGREZQRlJGVUZYRlpGZm5GaG4tRjU2KC1GODYlRjotRiw2Iy1GTTYmUSI5RidGQUZERlBGUkZVRlhGWkZmbkZobkZVRlhGWi1GMjYpLUY1NigtRjg2JUY6LUYsNiMtRk02JlEjMTBGJ0ZBRkRGUEZSRlVGWEZaRmZuRmhuLUY1NigtRjg2JUY6LUYsNiMtRk02JlEjMTFGJ0ZBRkRGUEZSRlVGWEZaRmZuRmhuLUY1NigtRjg2JUY6LUYsNiMtRk02JlEjMTJGJ0ZBRkRGUEZSRlVGWEZaRmZuRmhuLUY1NigtRiw2KC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRkFGREZQLyUmZmVuY2VHRkYvJSpzZXBhcmF0b3JHRkYvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGX3dGNy1GXHY2L1EoJm1pbnVzO0YnRkFGREZQRl92RmF2RmN2RmV2Rmd2Rml2Rlt3Rl13RmB3RltwRmJ3RmpyRlVGWEZaRmZuRmhuRlVGWEZaRkFGRC8lJmFsaWduR1ElYXhpc0YnL0ZWUSliYXNlbGluZUYnL0ZZUSdjZW50ZXJGJy9GZW5RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZALyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYngvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXXkvJSZmcmFtZUdGXXkvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZGLyUtZXF1YWxjb2x1bW5zR0ZGLyUtZGlzcGxheXN0eWxlR0ZGLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmp4RkFGREZQLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYKiUhR0YoRihbZ2whIyUhISEiJyInLUklbXJvd0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNictRi82JS1JKG1mZW5jZWRHRjA2Iy1GLzYlLUkjbWlHRjA2I1EjYzFGKC1JI21vR0YwNiNRJyZwbHVzO0YoLUY8NiNRI2MzRigtRkA2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY8NiNRI3YxRihGPy1GLzYlLUY8NiNRI2M0RihGRi1GPDYjUSN2MkYoRj8tRi82JS1GPDYjUSNjNUYoRkYtRjw2I1EjdjNGKC1GLzYnLUYvNiUtRjw2I1EjYzdGKEZGRklGPy1GLzYlLUY3NiMtRi82JUY7Rj8tRjw2I1EjYzhGKEZGRlFGPy1GLzYlLUY8NiNRI2M5RihGRkZZLUYvNictRi82JS1GPDYjUSRjMTFGKEZGRklGPy1GLzYlLUY8NiNRJGMxMkYoRkZGUUY/LUYvNiUtRjc2Iy1GLzYmLUZANiNRKiZ1bWludXMwO0YoRkMtRkA2I1EoJm1pbnVzO0YoRmNvRkZGWS1GLzYsRl1xLUYvNiUtRjw2I1EjYzZGKEZGRklGPy1GLzYlLUY8NiNRI2MyRihGRkZRRj8tRi82JS1GNzYjLUYvNiVGQ0Y/RmNvRkYtRjw2I1EjdjRGKEY/LUYvNiVGaG9GRi1GPDYjUSN2NUYoRmBxLUYvNiVGVkZGLUY8NiNRI3Y2RigtRi82LEZdcS1GLzYlLUY8NiNRJGMxMEYoRkZGSUY/LUYvNiVGXHJGRkZZRj8tRi82JUZkcEZGRmVyRj8tRi82JS1GNzYjLUYvNiZGXXFGO0ZgcUZjb0ZGRmpyRj8tRi82JUZORkZGX3MtRi82LEZdcS1GLzYlRmZzRkZGUUY/LUYvNiVGZ3FGRkZZRmBxLUYvNiVGX3BGRkZlckY/LUYvNiVGam5GRkZqckY/LUYvNiUtRjc2Iy1GLzYmRl1xRjtGYHFGQ0ZGRl9zNyMtJkknVmVjdG9yR0YlNiNJJ2NvbHVtbkdGKDYjL0kkJWlkR0YoIjVrJGUqKXpgIilbJCpvJA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2901" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L2365" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/Petrov_classifications.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="900" rtablesize="[10, 10]" useclientjvm="true" format="document" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group hide-input="false" labelreference="L4" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal" alignment="centred"><Font size="20" bold="true" italic="true">Petrov classifications</Font></Text-field><Text-field style="Text" layout="Normal" alignment="centred">Dennis The, 03.11.2024</Text-field>
</Input>
</Group></Presentation-Block>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Initializations</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:
with(DifferentialGeometry): with(LieAlgebras): with(LinearAlgebra): with(Tools): with(Tensor): interface(rtablesize=20):
g2rep:=Matrix(7, 7, [
[2*z1 + z2, b10, b11, b21*sqrt(2), b31, b32, 0],
[a10, z1+z2, b01, sqrt(2)*b11, -b21, 0, -b32], 
[a11, a01, z1, -sqrt(2)*b10, 0, b21, -b31], 
[a21*sqrt(2), sqrt(2)*a11, -sqrt(2)*a10, 0, sqrt(2)*b10, -sqrt(2)*b11, -b21*sqrt(2)], [a31, -a21, 0, sqrt(2)*a10, -z1, -b01, -b11],
[a32, 0, a21, -sqrt(2)*a11, -a01, -z1-z2, -b10], 
[0, -a32, -a31, -a21*sqrt(2), -a11, -a10, -2*z1 - z2]]):

e:=(v,w)-&gt;map(v-&gt;map(w-&gt;diff(w,v),g2rep),b||v||w):
f:=(v,w)-&gt;map(v-&gt;map(w-&gt;diff(w,v),g2rep),a||v||w):
zz:=i-&gt;map(v-&gt;map(w-&gt;diff(w,v),g2rep),z||i):
pos:=[[0,1],[1,0],[1,1],[2,1],[3,1],[3,2]]:

basis:=[zz(1),zz(2),seq(e(op(pos[i])),i=1..nops(pos)),seq(f(op(pos[i])),i=1..nops(pos))]:
LieAlgebraData(%,alg):
DGsetup(%,
[Z1,Z2,
E01,E10,E11,E21,E31,E32,
F01,F10,F11,F21,F31,F32],
[zeta1,zeta2,
pi01,pi10,pi11,pi21,pi31,pi32,
theta01,theta10,theta11,theta21,theta31,theta32]);
Query(&quot;Jacobi&quot;);
C := Array(1..14, 1..14, 1..14, (i, j ,k) -&gt; Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)):

basis:=[Z1,Z2,
E01,E10,E11,E21,E31,E32,
F01,F10,F11,F21,F31,F32];
H:=-Z1+2*Z2;

FindConformal:=proc(rep,dim)
local G, eq, i, j, A, soln, Gs:
  G:=Matrix(4,4,symbol=g,shape=symmetric): # Basis: X1, X2, X4, X5
  G:=eval(G,[g[1,1]=0,g[1,2]=0,g[2,2]=0]):
  eq:=[]:
  for i from 1 to dim do
    A:=ApplyRepresentation(rho4D,e||i):
    Transpose(A).G+G.A-lambda||i*G:
    eq:=[op(eq),%]:
  od;
  Matrix(eq):
  [seq(seq(%[i,j],j=1..ColumnDimension(%)),i=1..4)]:
  soln:=[solve(%)]:
  #for i from 1 to nops(soln) do
  #  Gs:=eval(G,soln[i]);
  #  if Determinant(Gs)&lt;&gt;0 then print(Gs) fi;
  #od;
  select(v-&gt;Determinant(eval(G,v))&lt;&gt;0,soln);
  op(map(v-&gt;eval(G,v),%));
end:

TwistorLift:=proc(N,vert,iso)
local Lift,AnnLift,br,rel,A,B:
  Lift:=[N[1]+A*vert,N[2]+B*vert]:
  AnnLift:=Annihilator([op(Lift),vert,op(iso)]):
  br:=LieBracket(Lift[1],Lift[2]):
  map(v-&gt;Hook(br,v),AnnLift):
  op(solve(%,[A,B]));
  rel:=%:
  print(rel);
  Lift:=eval(Lift,rel);
  DGsimplify(eval(br,rel)):
  map(factor,GetComponents(%,[op(Lift),vert,op(iso)])):
  factor(%[3]);
end:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fmFsZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+YWxnRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZiYXNpc0dGKDcwLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YxNiNRI1oxRigtSSZfSG9sZEdGMTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiIkZILUYwNiQtRjY2I1EjWjJGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIiNGSC1GMDYkLUY2NiNRJEUwMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiJEZILUYwNiQtRjY2I1EkRTEwRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiIlRkgtRjA2JC1GNjYjUSRFMTFGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIiZGSC1GMDYkLUY2NiNRJEUyMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiJ0ZILUYwNiQtRjY2I1EkRTMxRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiIoRkgtRjA2JC1GNjYjUSRFMzJGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIilGSC1GMDYkLUY2NiNRJEYwMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiKkZILUYwNiQtRjY2I1EkRjEwRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiM1RkgtRjA2JC1GNjYjUSRGMTFGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIzZGSC1GMDYkLUY2NiNRJEYyMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIjN0ZILUYwNiQtRjY2I1EkRjMxRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiM4RkgtRjA2JC1GNjYjUSRGMzJGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIzlGSDcjNzBGPUZRRmpuRmlvRmhwRmdxRmZyRmVzRmR0RmN1RmJ2RmF3RmB4Rl95</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiktSSNtaUdGJDYlUSJIRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GOTYtUSomdW1pbnVzMDtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGVi1GIzYkLUYvNiVRI1oxRidGMkY1LUYsNigtRi82JVEkX0RHRidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZgby1JKG1mZW5jZWRHRiQ2JC1GLDYmLUZjbzYmLUYsNigtRmNvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGX28vRlFRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmNwLUZjbzYmLUYsNiYtRi82JVEhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZjcUZmcUY8RjxGaHFGW3JGY3AtRmNvNiYtRiw2Ji1GY282Ji1GLDYoLUZjbzYmLUYsNiYtSSNtbkdGJDYkUSIxRidGPEZjcUZmcUY8RjxGaHFGW3JGY3BGanJGY3FGZnFGPEY8RmhxRltyRmNxRmZxRjxGPEZocUZbckZjcUZmcUY8RjxGaHFGW3JGY3FGZnFGPEY8RmNxRmZxRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRlVGVy1GLDYmLUZbczYkUSIyRidGPC1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLRl9vRmFvLUYjNiQtRi82JVEjWjJGJ0YyRjUtRiw2KEZpbkZcby1GY282JC1GLDYmLUZjbzYmLUYsNihGW3BGY3AtRmNvNiYtRiw2Ji1GY282Ji1GLDYoLUZjbzYmLUYsNiZGY3NGY3FGZnFGPEY8RmhxRltyRmNwRmpyRmNxRmZxRjxGPEZocUZbckZjcUZmcUY8RjxGaHFGW3JGY3FGZnFGPEY8RmhxRltyRmNxRmZxRjxGPEZjcUZmcUY8RjxGPC1GLDYnRlJGZ24tRjk2LVEiK0YnRjxGPkZBRkNGRUZHRklGS0ZVRlctRiw2JkZjc0Zmc0ZedEY8Rjw=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoLCYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjE2I1EjWjFGKC1JJl9Ib2xkR0YxNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIiRkghIiIqJiIiI0ZILUYwNiQtRjY2I1EjWjJGKC1GOjYjNyMtRj42IzckRkE3IzckNyNGS0ZIRkhGSDcjLCZGPUZJKiZGS0ZIRlRGSEZI</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L691" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="presentation" inline-output="false" labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Complex models</Text-field></Title>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M9: N.O</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X1:=F10:
X2:=F11:
X3:=F21: L:=X3:
X4:=F31:
X5:=F32:
H:=-Z1+2*Z2:
# isotropy: Z1,E01,H,F01

LieAlgebraData([X1,X2,X3,X4,X5,Z1,E01,H,F01],Falg):
DGsetup(%);
mat:=LieAlgebras:-Adjoint():

LieAlgebraData([e3,e6,e7,e8,e9],Kalg);
DGsetup(%);

DGsetup([seq(x||i,i=1..9)],V);
rho:=Representation(Kalg,V,[mat[3],op(mat[6..9])]):

S:=[D_x3,D_x6,D_x7,D_x8,D_x9]:
Query(rho, S, &quot;InvariantSubspace&quot;):

DGsetup([y1,y2,y3,y4],W):
rho4D:=QuotientRepresentation(rho,S,[D_x1,D_x2,D_x4,D_x5],W): 
# k-rep on f/k wrt basis: X1,X2,X4,X5</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkZhbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+RmFsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY1NiVRI2UyRidGOEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkJGQi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRj82LVEpJmVxdWFscztGJ0ZCRkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZm8tRiw2Ji1JI21uR0YkNiRRIjJGJ0ZCLUY/Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZCRkRGZG9GSUZLRk1GT0ZRRlMvRldGVUY0RkJGQkY+LUYsNiYtRiM2Ji1GLDYoLUY1NiVRI2UzRidGOEY7Rj4tRjU2JVEjZTRGJ0Y4RjtGZm5GaW5GQkZCRltvRl5vRmFvLUYsNiUtRj82LVEqJnVtaW51czA7RidGQkZERmRvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZkcS1GLDYmRmpvRl5wRmhwRkJGQkZCRj4tRiw2Ji1GIzYmLUYsNihGaHBGPi1GNTYlUSNlNUYnRjhGO0ZmbkZpbkZCRkJGW29GXm9GYW9GW3FGQkY+LUYsNiYtRiM2Ji1GLDYoRltxRj5GXnJGZm5GaW5GQkZCRltvRl5vRmFvLUYsNiVGYHEtRiw2JkZqb0ZecEZeckZCRkJGQkZmbkZpbkZCRkJGW29GXm8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Ji83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDY3Mzk4MDM1MkdGKEkjZTJHNiMvRjJJLV9uNDY3Mzk4MDQxNkdGKCwkKiYiIiMiIiJGL0Y7RjsvNyRJI2UzRzYjL0YySS1fbjQ2NzM5ODA0NDhHRihJI2U0RzYjL0YySS1fbjQ2NzM5ODA0ODBHRigsJComRjpGO0Y+RjshIiIvNyRGPkkjZTVHNiMvRjJJLV9uNDY3Mzk4MDUxMkdGKEZCLzckRkJGSywkKiZGOkY7RktGO0ZINyMtSSRfREdHRig2IzckNyVRK0xpZUFsZ2VicmFGKEklS2FsZ0dGKDckIiImPUYoSSZmYWxzZUdGJkVcW2whNyY3JDclRjtGOkY7Rjo3JDclIiIkIiIlRl9vISIjNyQ3JUZfb0ZmbkZgb0Y7NyQ3JUZgb0ZmbkZmbkZhbw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkthbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+S2FsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEuZnJhbWV+bmFtZTp+VkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SS5mcmFtZX5uYW1lOn5WRzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L695" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Conformal structure [G]

FindConformal(rho4D,nops(S)):
eval(%,g[2,3]=1/2);

# G = X1^*X5^*+X4^*X2^*.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEY3RjctRjg2Ki1JJm1mcmFjR0YkNigtRjs2JEZQRj4tRjs2JFEiMkYnRj4vJS5saW5ldGhpY2tuZXNzR0ZQLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltvLyUpYmV2ZWxsZWRHRkZGQUZERkdGSkZMRk5GUUZBRkRGR0ZKRkwtRjU2K0Y3RjdGU0Y3RkFGREZHRkpGTC1GNTYrRjdGU0Y3RjdGQUZERkdGSkZMLUY1NitGU0Y3RjdGN0ZBRkRGR0ZKRkxGQUZELyUmYWxpZ25HUSVheGlzRicvRkhRKWJhc2VsaW5lRicvRktGW28vRk1RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGY3AvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXnEvJSZmcmFtZUdGXnEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZGLyUtZXF1YWxjb2x1bW5zR0ZGLyUtZGlzcGxheXN0eWxlR0ZGLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRltxRkFGREY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGYXItRiw2KC1GLzYmLUYyNjotRjU2Ky1GODYqLUY7NiZGPUZBRkRGPkZBRkRGR0ZKRkxGTkZRRmJzRmJzLUY4NiotRlY2KS1GOzYmRlBGQUZERj4tRjs2JkZmbkZBRkRGPkZnbkZpbkZcb0Zeb0ZBRkFGREZHRkpGTEZORlFGQUZERkdGSkZMLUY1NitGYnNGYnNGZnNGYnNGQUZERkdGSkZMLUY1NitGYnNGZnNGYnNGYnNGQUZERkdGSkZMLUY1NitGZnNGYnNGYnNGYnNGQUZERkdGSkZMRkFGREZmb0Zpb0ZbcEZccEZecEZhcEZkcEZmcEZpcEZccUZfcUZhcUZjcUZmcUZocUZqcUZcckZfckZBRkRGPkZBRkRGPi9GZXJRIltGJy9GaHJRIl1GJw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0LUY1NigtSSZtZnJhY0dGJDYpLUY4NiZGTUY7Rj5GQS1GODYmUSIyRidGO0Y+RkEvJS5saW5ldGhpY2tuZXNzR0ZNLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhuLyUpYmV2ZWxsZWRHRkBGO0ZERkdGSUZLRk5GREZHRkktRjI2KUY0RjRGUEY0RkRGR0ZJLUYyNilGNEZQRjRGNEZERkdGSS1GMjYpRlBGNEY0RjRGREZHRklGO0Y+LyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhGaG4vRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYHAvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGW3EvJSZmcmFtZUdGW3EvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmhwRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L600" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Adapted basis

E1:=X1:  # theta1 = X1^*
E2:=X5:  # theta2 = X5^*
E3:=X4:  # theta3 = X4^*
E4:=X2:  # theta4 = X2^*

# Change of basis matrix (columns are new basis in terms of old basis)

P:=Matrix([[1,0,0,0],[0,0,0,1],[0,0,1,0],[0,1,0,0]]):
PI:=MatrixInverse(P):

PI.ApplyRepresentation(rho4D,c1*e1+c2*e2+c3*e3+c4*e4+c5*e5).P;
R:=MatrixExponential(%,t):
#  SD totally null 2-planes: &lt;E1+xi*E3, E4-xi*E2&gt;
# ASD totally null 2-planes: &lt;E1+eta*E4,E3-eta*E2&gt;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUYsNiYtSSNtb0dGJDYvUSomdW1pbnVzMDtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVi1JI21pR0YkNidRI2MyRicvJSdpdGFsaWNHUSV0cnVlRidGPUZAL0ZEUSdpdGFsaWNGJy1GOjYvUSIrRidGPUZARkNGRkZIRkpGTEZORlBGUkZURlctRlo2J1EjYzRGJ0ZnbkY9RkBGam4vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmRvLyUrZ3JvdXBhbGlnbkdGZG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGW3AtRjU2KC1JI21uR0YkNiZRIjBGJ0Y9RkBGQ0Zib0Zlb0Znb0Zpb0ZccEZecC1GNTYoLUZaNidRI2MzRidGZ25GPUZARmpuRmJvRmVvRmdvRmlvRlxwRmJvRmVvRmdvLUYyNilGXnAtRjU2KC1GLDYmRjktRiw2JS1GYXA2JlEiM0YnRj1GQEZDLUY6Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZDRkZGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGaHFGWS1GOjYvUSgmbWludXM7RidGPUZARkNGRkZIRkpGTEZORlBGUkZURldGX29GYm9GZW9GZ29GaW9GXHAtRjU2KC1GLDYkRjktRlo2J1EjYzVGJ0ZnbkY9RkBGam5GYm9GZW9GZ29GaW9GXHAtRjU2KC1GLDYlRmFxRmRxLUZaNidRI2MxRidGZ25GPUZARmpuRmJvRmVvRmdvRmlvRlxwRmJvRmVvRmdvLUYyNiktRjU2KC1GLDYkRjlGZnJGYm9GZW9GZ29GaW9GXHAtRjU2KC1GLDYkRjlGZnBGYm9GZW9GZ29GaW9GXHAtRjU2KC1GLDYmRjlGX3FGXG9GX29GYm9GZW9GZ29GaW9GXHBGXnBGYm9GZW9GZ28tRjI2KS1GNTYoRmFyRmJvRmVvRmdvRmlvRlxwRl5wRl5wLUY1NigtRiw2JkY5RllGanFGX29GYm9GZW9GZ29GaW9GXHBGYm9GZW9GZ29GPUZALyUmYWxpZ25HUSVheGlzRicvRmNvUSliYXNlbGluZUYnL0Zmb1EnY2VudGVyRicvRmhvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGaW4vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZedS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZpdS8lJmZyYW1lR0ZpdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkIvJS1lcXVhbGNvbHVtbnNHRkIvJS1kaXNwbGF5c3R5bGVHRkIvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZnVGPUZARkMvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L712" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+xi*E3, E4-xi*E2&gt; (SD)

simplify(R.Vector([1,0,xi,0])): # k-action on E1+xi*E3
simplify(eval(diff(%[3]/%[1],t),t=0));
isoSD:=[-2*xi*X3+3*Z1,E01,H,F01];
SDV:=L; # This (mod isoSD) spans a distinguished line.
# SDV acts via -3*D_xi on the SD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JI21pR0YkNiVRJSZ4aTtGJy8lJ2l0YWxpY0dGNEYvRkwtRlM2JVEjYzJGJy9GV1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRkk2JFEiM0YnRi9GTC1GUzYlUSNjMUYnRmVuRmduRi9GLw==">LCYqKCIiIyIiIkkjYzJHNiJGJUkjeGlHRidGJSEiIiomIiIkRiVJI2MxR0YnRiVGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZpc29TREdGKDcmLCYqKCIiIyIiIi1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGNTYjUSRGMjFGKC1JJl9Ib2xkR0Y1NiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM3RjJGMkkjeGlHRihGMiEiIiomIiIkRjItRjQ2JC1GOjYjUSNaMUYoLUY+NiM3Iy1GQjYjNyRGRTcjNyQ3I0YyRjJGMkYyLUY0NiQtRjo2I1EkRTAxRigtRj42IzcjLUZCNiM3JEZFNyM3JDcjRlBGMiwmRlFGTiomRjFGMi1GNDYkLUY6NiNRI1oyRigtRj42IzcjLUZCNiM3JEZFNyM3JDcjRjFGMkYyRjItRjQ2JC1GOjYjUSRGMDFGKC1GPjYjNyMtRkI2IzckRkU3IzckNyMiIipGMjcjNyYsJiooRjFGMkZBRjJGTUYyRk4qJkZQRjJGWUYyRjJGYW8sJkZZRk4qJkYxRjJGYXBGMkYyRl9x</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSRTRFZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUYjNiQtRi82JVEkRjIxRidGMkY1LUYsNigtRi82JVEkX0RHRidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZqbi1JKG1mZW5jZWRHRiQ2JC1GLDYmLUZdbzYmLUYsNigtRl1vNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGaW4vRlFRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1Rl1wLUZdbzYmLUYsNiYtRi82JVEhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcUZgcUY8RjxGYnFGZXFGXXAtRl1vNiYtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiYtSSNtbkdGJDYkUSMxMkYnRjxGXXFGYHFGPEY8RmJxRmVxRl1wLUZlcjYkUSIxRidGPEZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGXXFGYHFGPEY8Rlc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTRFZHRigtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjA2I1EkRjIxRigtSSZfSG9sZEdGMDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNyIiIkY7</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L716" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+eta*E4,E3-eta*E2&gt; (ASD)

simplify(R.Vector([1,0,0,eta])): # k-action on E1+eta*E4
simplify(eval(diff(%[4]/%[1],t),t=0));
isoASD:=[X3,Z1,2*E01-eta*H,H+2*eta*F01];
ASDV:=F01; # This (mod isoASD) spans a distinguished line.
# ASDV acts via D_eta on the ASD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRI2MzRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGVS1JJW1zdXBHRiQ2JS1GSTYlUSYmZXRhO0YnL0ZNRjRGLy1JI21uR0YkNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNihGaG5GUS1GSTYlUSNjNEYnRkxGT0ZRRlpGLy1GLDYtUScmcGx1cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZJNiVRI2M1RidGTEZPRi8=">LCgqJkkjYzNHNiIiIiIpSSRldGFHRiUiIiNGJiEiIiooRilGJkkjYzRHRiVGJkYoRiZGKkkjYzVHRiVGJg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdpc29BU0RHRig3Ji1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMTYjUSRGMjFGKC1JJl9Ib2xkR0YxNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM3IiIiLUYwNiQtRjY2I1EjWjFGKC1GOjYjNyMtRj42IzckRkE3IzckNyNGSUZJLCYqJiwmRkohIiIqJiIiI0ZJLUYwNiQtRjY2I1EjWjJGKC1GOjYjNyMtRj42IzckRkE3IzckNyNGZ25GSUZJRklGSUkkZXRhR0YoRklGZW4qJkZnbkZJLUYwNiQtRjY2I1EkRTAxRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiIkRklGSUZJLCgqKEZnbkZJLUYwNiQtRjY2I1EkRjAxRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiIqRklGSUZmb0ZJRklGSkZlbkZmbkZJNyM3JkY9RlIsJiomLCZGUkZlbiomRmduRklGYG9GSUZJRklGZm9GSUZlbiomRmduRklGYHBGSUZJLCgqKEZnbkZJRmFxRklGZm9GSUZJRlJGZW5GXXJGSQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSVBU0RWRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYvNiVRJEYwMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGam4tSShtZmVuY2VkR0YkNiQtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmluL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZdcC1GXW82Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXFGYHFGPEY8RmJxRmVxRl1wLUZdbzYmLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYmLUkjbW5HRiQ2JFEiOUYnRjxGXXFGYHFGPEY8RmJxRmVxRl1wLUZlcjYkUSIxRidGPEZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGXXFGYHFGPEY8Rlc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVBU0RWR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YwNiNRJEYwMUYoLUkmX0hvbGRHRjA2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIioiIiJGOw==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Group hide-input="false" labelreference="L628" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># SD lift
TwistorLift([E1+xi*E3, E4-xi*E2],SDV,isoSD); # Multiply by -3*D_xi.

# Petrov type N (quartic with quadruple root at xi=infinity).</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRIkJGJ0Y0RjdGOkZURj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX241NjU0ODU0MjA4RzYiIiIhL0kiQkc2Iy9GJ0ktX241NjU0ODU0MTc2R0YqRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFErJnVtaW51czA7MkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">ISIj</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L630" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># ASD lift
TwistorLift([E1+eta*E4, E3-eta*E2],ASDV,isoASD); # Multiply by D_eta

# Petrov type O</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRIkJGJ0Y0RjdGOkZURj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX241NjUwOTYwMTkyRzYiIiIhL0kiQkc2Iy9GJ0ktX241NjUwOTYwMTYwR0YqRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L736" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M8: D.O</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L104" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X1:=F10+E32:
X2:=F11+E31:
X3:=F21+E21: L:=X3:
X4:=F31+E11:
X5:=F32+E10:
H:=-Z1+2*Z2:
# isotropy: H=-Z1+2*Z2,E01,F01:

LieAlgebraData([X1,X2,X3,X4,X5,E01,H,F01],Falg):
DGsetup(%);
mat:=LieAlgebras:-Adjoint():

LieAlgebraData([e3,e6,e7,e8],Kalg);
DGsetup(%);

DGsetup([seq(x||i,i=1..8)],V);
rho:=Representation(Kalg,V,[mat[3],op(mat[6..8])]):

S:=[D_x3,D_x6,D_x7,D_x8]:
Query(rho, S, &quot;InvariantSubspace&quot;):

DGsetup([y1,y2,y3,y4],W):
rho4D:=QuotientRepresentation(rho,S,[D_x1,D_x2,D_x4,D_x5],W): 
# k-rep on f/k wrt basis: X1,X2,X4,X5</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkZhbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+RmFsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY1NiVRI2UzRidGOEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkJGQi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRj82LVEpJmVxdWFscztGJ0ZCRkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZm8tRiw2JS1GPzYtUSomdW1pbnVzMDtGJ0ZCRkRGZG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRl5wLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYtUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmRvRklGS0ZNRk9GUUZTL0ZXRlVGNEZCRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlNEYnRjhGO0ZmbkZpbkZCRkJGW29GXm9GYW9GWUZCRj4tRiw2Ji1GIzYmLUYsNihGWUY+RmBxRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYlRmpvLUYsNiZGYnBGZnBGYHFGQkZCRkJGZm5GaW5GQkZCRltvRl5v">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JS83JEkjZTJHNiMvSSdfbG9jYWxHRiZJLV9uNTI2Mjg0ODA2NEdGKEkjZTNHNiMvRjJJLV9uNTI2Mjg0ODA5NkdGKCwkKiYiIiMiIiJGL0Y7ISIiLzckRi9JI2U0RzYjL0YySS1fbjUyNjI4NDgxMjhHRihGNC83JEY0Rj8sJComRjpGO0Y/RjtGPDcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJJUthbGdHRig3JCIiJT1GKEkmZmFsc2VHRiZFXFtsITclNyQ3JUY6IiIkRjohIiM3JDclRjpGUEZXRjs3JDclRldGUEZQRlg=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkthbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+S2FsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEuZnJhbWV+bmFtZTp+VkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SS5mcmFtZX5uYW1lOn5WRzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L685" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="V &gt; " style="Maple Input" layout="Normal"># Conformal structure [G]

FindConformal(rho4D,nops(S)):
eval(%,g[2,3]=1/2);

# G = X1^*X5^*+X4^*X2^*.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEY3RjctRjg2Ki1JJm1mcmFjR0YkNigtRjs2JEZQRj4tRjs2JFEiMkYnRj4vJS5saW5ldGhpY2tuZXNzR0ZQLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltvLyUpYmV2ZWxsZWRHRkZGQUZERkdGSkZMRk5GUUZBRkRGR0ZKRkwtRjU2K0Y3RjdGU0Y3RkFGREZHRkpGTC1GNTYrRjdGU0Y3RjdGQUZERkdGSkZMLUY1NitGU0Y3RjdGN0ZBRkRGR0ZKRkxGQUZELyUmYWxpZ25HUSVheGlzRicvRkhRKWJhc2VsaW5lRicvRktGW28vRk1RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGY3AvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXnEvJSZmcmFtZUdGXnEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZGLyUtZXF1YWxjb2x1bW5zR0ZGLyUtZGlzcGxheXN0eWxlR0ZGLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRltxRkFGREY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGYXItRiw2KC1GLzYmLUYyNjotRjU2Ky1GODYqLUY7NiZGPUZBRkRGPkZBRkRGR0ZKRkxGTkZRRmJzRmJzLUY4NiotRlY2KS1GOzYmRlBGQUZERj4tRjs2JkZmbkZBRkRGPkZnbkZpbkZcb0Zeb0ZBRkFGREZHRkpGTEZORlFGQUZERkdGSkZMLUY1NitGYnNGYnNGZnNGYnNGQUZERkdGSkZMLUY1NitGYnNGZnNGYnNGYnNGQUZERkdGSkZMLUY1NitGZnNGYnNGYnNGYnNGQUZERkdGSkZMRkFGREZmb0Zpb0ZbcEZccEZecEZhcEZkcEZmcEZpcEZccUZfcUZhcUZjcUZmcUZocUZqcUZcckZfckZBRkRGPkZBRkRGPi9GZXJRIltGJy9GaHJRIl1GJw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0LUY1NigtSSZtZnJhY0dGJDYpLUY4NiZGTUY7Rj5GQS1GODYmUSIyRidGO0Y+RkEvJS5saW5ldGhpY2tuZXNzR0ZNLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhuLyUpYmV2ZWxsZWRHRkBGO0ZERkdGSUZLRk5GREZHRkktRjI2KUY0RjRGUEY0RkRGR0ZJLUYyNilGNEZQRjRGNEZERkdGSS1GMjYpRlBGNEY0RjRGREZHRklGO0Y+LyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhGaG4vRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYHAvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGW3EvJSZmcmFtZUdGW3EvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmhwRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L632" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Adapted basis

E1:=X1:
E2:=X5:
E3:=X4:
E4:=X2:

# Change of basis matrix (columns are new basis in terms of old basis)

P:=Matrix([[1,0,0,0],[0,0,0,1],[0,0,1,0],[0,1,0,0]]):
PI:=MatrixInverse(P):

PI.ApplyRepresentation(rho4D,c1*e1+c2*e2+c3*e3+c4*e4).P;
R:=MatrixExponential(%,t):
#  SD totally null 2-planes: &lt;E1+xi*E3, E4-xi*E2&gt;
# ASD totally null 2-planes: &lt;E1+eta*E4,E3-eta*E2&gt;
</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbWlHRiQ2J1EjYzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZJLyUrZ3JvdXBhbGlnbkdGSS8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZQLUY1NigtSSNtbkdGJDYmUSIwRidGPkZBL0ZFUSdub3JtYWxGJ0ZHRkpGTEZORlEtRjU2KC1GLDYkLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGPkZBRlkvJSZmZW5jZUdGQy8lKnNlcGFyYXRvckdGQy8lKXN0cmV0Y2h5R0ZDLyUqc3ltbWV0cmljR0ZDLyUobGFyZ2VvcEdGQy8lLm1vdmFibGVsaW1pdHNHRkMvJSdhY2NlbnRHRkMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZdcC1GLDYlLUZWNiZRIjNGJ0Y+RkFGWS1Gam42LVExJkludmlzaWJsZVRpbWVzO0YnRllGXW9GX29GYW9GY29GZW9GZ29GaW8vRlxwUSYwLjBlbUYnL0ZfcEZpcC1GODYnUSNjMUYnRjtGPkZBRkRGR0ZKRkxGTkZRLUY1NigtRjg2J1EjYzJGJ0Y7Rj5GQUZERkdGSkZMRk5GUUZHRkpGTC1GMjYpRlMtRjU2KC1GLDYkRmluRjdGR0ZKRkxGTkZRLUY1NigtRiw2JEZpbi1GODYnUSNjNEYnRjtGPkZBRkRGR0ZKRkxGTkZRLUY1NihGYHBGR0ZKRkxGTkZRRkdGSkZMLUYyNilGZW4tRjU2KC1GLDYkRmluRmBxRkdGSkZMRk5GUUY0RlNGR0ZKRkwtRjI2KS1GNTYoRl1yRkdGSkZMRk5GUUZgckZTRmVxRkdGSkZMRj5GQS8lJmFsaWduR1ElYXhpc0YnL0ZIUSliYXNlbGluZUYnL0ZLUSdjZW50ZXJGJy9GTVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRj0vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zpcy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZkdC8lJmZyYW1lR0ZkdC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkMvJS1lcXVhbGNvbHVtbnNHRkMvJS1kaXNwbGF5c3R5bGVHRkMvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYXRGPkZBRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L717" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+xi*E3, E4-xi*E2&gt; (SD)

simplify(R.Vector([1,0,xi,0])): # k-action on E1+xi*E3
factor(simplify(eval(diff(%[3]/%[1],t),t=0)));
isoSD:=[E01,H,F01];
SDV:=L; # This (mod isoSD) spans a distinguished line.
# SDV acts via 3*(xi^2-1)*D_xi on the SD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSNtaUdGJDYlUSNjMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRks2JVElJnhpO0YnL0ZPRjhGLy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmpuLUYsNiRRIjFGJ0YvRi9GL0YyLUZUNiQtRiM2JkZYLUYzNi1RJyZwbHVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZpbkZbb0Zcb0YvRi9GLw==">LCQqKiIiJCIiIkkjYzFHNiJGJSwmSSN4aUdGJ0YlRiUhIiJGJSwmRilGJUYlRiVGJUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZpc29TREdGKDclLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YxNiNRJEUwMUYoLUkmX0hvbGRHRjE2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIiQiIiIsJi1GMDYkLUY2NiNRI1oxRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjRklGSSEiIiomIiIjRkktRjA2JC1GNjYjUSNaMkYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3I0ZlbkZJRklGSS1GMDYkLUY2NiNRJEYwMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiKkZJNyM3JUY9LCZGU0ZZKiZGZW5GSUZeb0ZJRklGXHA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtSSNtaUdGJDYlUSRTRFZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUYjNiQtRi82JVEkRjIxRidGMkY1LUYsNigtRi82JVEkX0RHRidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZqbi1JKG1mZW5jZWRHRiQ2JC1GLDYmLUZdbzYmLUYsNigtRl1vNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGaW4vRlFRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1Rl1wLUZdbzYmLUYsNiYtRi82JVEhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcUZgcUY8RjxGYnFGZXFGXXAtRl1vNiYtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiYtSSNtbkdGJDYkUSMxMkYnRjxGXXFGYHFGPEY8RmJxRmVxRl1wLUZlcjYkUSIxRidGPEZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGXXFGYHFGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGX3MtRiM2JC1GLzYlUSRFMjFGJ0YyRjUtRiw2KEZZRmZuLUZdbzYkLUYsNiYtRl1vNiYtRiw2KEZlb0ZdcC1GXW82Ji1GLDYmLUZdbzYmLUYsNigtRl1vNiYtRiw2Ji1GZXI2JFEiNkYnRjxGXXFGYHFGPEY8RmJxRmVxRl1wRmhyRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZdcUZgcUY8RjwtRiw2JkZXLUY5Ni1RIitGJ0Y8Rj5GQUZDRkVGR0ZJRktGXnNGYHNGZnNGPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTRFZHRigsJi1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMTYjUSRGMjFGKC1JJl9Ib2xkR0YxNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM3IiIiRkktRjA2JC1GNjYjUSRFMjFGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIidGSUZJNyMsJkY9RklGUkZJ</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L718" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+eta*E4, E3-eta*E2&gt; (ASD)

simplify(R.Vector([1,0,0,eta])): # k-action on E1+eta*E4
simplify(eval(diff(%[4]/%[1],t),t=0));
isoASD:=[H+2*eta*F01, X3, eta*H-2*E01];
ASDV:=F01; # This (mod isoASD) spans a distinguished line.
# ASDV acts via D_eta on the ASD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRI2MyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGVS1JJW1zdXBHRiQ2JS1GSTYlUSYmZXRhO0YnL0ZNRjRGLy1JI21uR0YkNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNihGaG5GUS1GSTYlUSNjM0YnRkxGT0ZRRlpGLy1GLDYtUScmcGx1cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZJNiVRI2M0RidGTEZPRi8=">LCgqJkkjYzJHNiIiIiIpSSRldGFHRiUiIiNGJiEiIiooRilGJkkjYzNHRiVGJkYoRiZGKkkjYzRHRiVGJg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdpc29BU0RHRig3JSwoKigiIiMiIiItSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjU2I1EkRjAxRigtSSZfSG9sZEdGNTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiKkYyRjJJJGV0YUdGKEYyRjItRjQ2JC1GOjYjUSNaMUYoLUY+NiM3Iy1GQjYjNyRGRTcjNyQ3I0YyRjIhIiIqJkYxRjItRjQ2JC1GOjYjUSNaMkYoLUY+NiM3Iy1GQjYjNyRGRTcjNyQ3I0YxRjJGMkYyLCYtRjQ2JC1GOjYjUSRGMjFGKC1GPjYjNyMtRkI2IzckRkU3IzckNyMiIzdGMkYyLUY0NiQtRjo2I1EkRTIxRigtRj42IzcjLUZCNiM3JEZFNyM3JDcjIiInRjJGMiwmKiYsJkZORmZuRmduRjJGMkZNRjJGMiomRjFGMi1GNDYkLUY6NiNRJEUwMUYoLUY+NiM3Iy1GQjYjNyRGRTcjNyQ3IyIiJEYyRjJGZm43IzclLCgqKEYxRjJGQUYyRk1GMkYyRlZGZm4qJkYxRjJGYG9GMkYyLCZGX3BGMkZecUYyLCYqJiwmRlZGZm5GXHNGMkYyRk1GMkYyKiZGMUYyRmFyRjJGZm4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSVBU0RWRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYvNiVRJEYwMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGam4tSShtZmVuY2VkR0YkNiQtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmluL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZdcC1GXW82Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXFGYHFGPEY8RmJxRmVxRl1wLUZdbzYmLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYmLUkjbW5HRiQ2JFEiOUYnRjxGXXFGYHFGPEY8RmJxRmVxRl1wLUZlcjYkUSIxRidGPEZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGXXFGYHFGPEY8Rlc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVBU0RWR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YwNiNRJEYwMUYoLUkmX0hvbGRHRjA2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIioiIiJGOw==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Group hide-input="false" labelreference="L636" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># SD lift
TwistorLift([E1+xi*E3, E4-xi*E2],SDV,isoSD); # Multiply by 3*(xi^2-1)*D_xi

# Petrov type D (double roots at xi=1 and xi=-1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRIkJGJ0Y0RjdGOkZURj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX241Njc4Njc4NjU2RzYiIiIhL0kiQkc2Iy9GJ0ktX241Njc4Njc4NjI0R0YqRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSShtZmVuY2VkR0YkNiQtRiM2Ji1JI21pR0YkNiVRJSZ4aTtGJy8lJ2l0YWxpY0dGOEYvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGWS1GLDYkUSIxRidGL0YvRi9GMi1GSzYkLUYjNiZGTy1GMzYtUScmcGx1cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGWEZaRmVuRi9GL0Yv">LCQqKCIiIyIiIiwmSSN4aUc2IkYlRiUhIiJGJSwmRidGJUYlRiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L637" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># ASD lift
TwistorLift([E1+eta*E4, E3-eta*E2],ASDV,isoASD); # Multiply by D_eta

# Petrov type O</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRIkJGJ0Y0RjdGOkZURj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX241Njc4ODc1MDQwRzYiIiIhL0kiQkc2Iy9GJ0ktX241Njc4ODc1MDA4R0YqRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L633" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L740" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M7a: N.N or N.O.  (N.O iff a^2=4/3.)</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L118" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X1:=evalDG(F10+a*Z1+E10):
X2:=F11:
X3:=F21: L:=X3:
X4:=F31:
X5:=F32:
# isotropy: Z2,F01:

LieAlgebraData([X1,X2,X3,X4,X5,Z2,F01],Falg):
DGsetup(%);
mat:=LieAlgebras:-Adjoint():

LieAlgebraData([e3,e6,e7],Kalg);
DGsetup(%);

DGsetup([seq(x||i,i=1..7)],V);
rho:=Representation(Kalg,V,[mat[3],op(mat[6..7])]):

S:=[D_x3,D_x6,D_x7]:
Query(rho, S, &quot;InvariantSubspace&quot;):

DGsetup([y1,y2,y3,y4],W):
rho4D:=QuotientRepresentation(rho,S,[D_x1,D_x2,D_x4,D_x5],W):
# k-rep on f/k wrt basis: X1,X2,X4,X5</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkZhbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+RmFsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY1NiVRI2UyRidGOEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkJGQi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRj82LVEpJmVxdWFscztGJ0ZCRkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZm9GNEZCRj4tRiw2Ji1GIzYmLUYsNihGWUY+LUY1NiVRI2UzRidGOEY7RmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYlLUY/Ni1RKiZ1bWludXMwO0YnRkJGREZkb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGZ3BGXnBGQkZCRmZuRmluRkJGQkZbb0Zebw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JC83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNTY2NDMxNzAyNEdGKEkjZTJHNiMvRjJJLV9uNTY2NDMxNzA4OEdGKEYvLzckRjRJI2UzRzYjL0YySS1fbjU2NjQzMTcxMjBHRigsJEY6ISIiNyMtSSRfREdHRig2IzckNyVRK0xpZUFsZ2VicmFGKEklS2FsZ0dGKDckIiIkPUYoSSZmYWxzZUdGJkVcW2whNyQ3JDclIiIiIiIjRlBGUDckNyVGUUZJRklGPw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkthbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+S2FsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEuZnJhbWV+bmFtZTp+VkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SS5mcmFtZX5uYW1lOn5WRzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L688" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="V &gt; " style="Maple Input" layout="Normal"># Conformal structure [G]

FindConformal(rho4D,nops(S)):
eval(%,g[3,3]=1/3);

# G = X1^*X5^*+X4^*X2^*+1/3*(X4^*)^2.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEY3RjctRjg2Ki1JJm1mcmFjR0YkNigtRjs2JEZQRj4tRjs2JFEiMkYnRj4vJS5saW5ldGhpY2tuZXNzR0ZQLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltvLyUpYmV2ZWxsZWRHRkZGQUZERkdGSkZMRk5GUUZBRkRGR0ZKRkwtRjU2K0Y3RjdGU0Y3RkFGREZHRkpGTC1GNTYrRjdGUy1GODYqLUZWNihGWC1GOzYkUSIzRidGPkZnbkZpbkZcb0Zeb0ZBRkRGR0ZKRkxGTkZRRjdGQUZERkdGSkZMLUY1NitGU0Y3RjdGN0ZBRkRGR0ZKRkxGQUZELyUmYWxpZ25HUSVheGlzRicvRkhRKWJhc2VsaW5lRicvRktGW28vRk1RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGanAvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZXEvJSZmcmFtZUdGZXEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZGLyUtZXF1YWxjb2x1bW5zR0ZGLyUtZGlzcGxheXN0eWxlR0ZGLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmJxRkFGREY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaHItRiw2KC1GLzYmLUYyNjotRjU2Ky1GODYqLUY7NiZGPUZBRkRGPkZBRkRGR0ZKRkxGTkZRRmlzRmlzLUY4NiotRlY2KS1GOzYmRlBGQUZERj4tRjs2JkZmbkZBRkRGPkZnbkZpbkZcb0Zeb0ZBRkFGREZHRkpGTEZORlFGQUZERkdGSkZMLUY1NitGaXNGaXNGXXRGaXNGQUZERkdGSkZMLUY1NitGaXNGXXQtRjg2Ki1GVjYpRmF0LUY7NiZGam9GQUZERj5GZ25GaW5GXG9GXm9GQUZBRkRGR0ZKRkxGTkZRRmlzRkFGREZHRkpGTC1GNTYrRl10RmlzRmlzRmlzRkFGREZHRkpGTEZBRkRGXXBGYHBGYnBGY3BGZXBGaHBGW3FGXXFGYHFGY3FGZnFGaHFGanFGXXJGX3JGYXJGY3JGZnJGQUZERj5GQUZERj4vRlxzUSJbRicvRl9zUSJdRic=">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0LUY1NigtSSZtZnJhY0dGJDYpLUY4NiZGTUY7Rj5GQS1GODYmUSIyRidGO0Y+RkEvJS5saW5ldGhpY2tuZXNzR0ZNLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhuLyUpYmV2ZWxsZWRHRkBGO0ZERkdGSUZLRk5GREZHRkktRjI2KUY0RjRGUEY0RkRGR0ZJLUYyNilGNEZQLUY1NigtRlM2KUZVLUY4NiZRIjNGJ0Y7Rj5GQUZaRmZuRmluRltvRjtGREZHRklGS0ZORjRGREZHRkktRjI2KUZQRjRGNEY0RkRGR0ZJRjtGPi8lJmFsaWduR1ElYXhpc0YnL0ZFUSliYXNlbGluZUYnL0ZIRmhuL0ZKUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmdwLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmJxLyUmZnJhbWVHRmJxLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZfcUY7Rj5GQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L642" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Adapted basis

E1:=X1:        # theta1=X1^*
E2:=X5:        # theta2=X5^*
E3:=X4-1/3*X2: # theta3=X4^*
E4:=X2:        # theta4=X2^*+1/3*X4^*

# Change of basis matrix (columns are new basis in terms of old basis)

P:=Matrix([[1,0,0,0],[0,0,-1/3,1],[0,0,1,0],[0,1,0,0]]):
PI:=MatrixInverse(P):

PI.ApplyRepresentation(rho4D,c1*e1+c2*e2+c3*e3).P;
R:=MatrixExponential(%,t):
#  SD totally null 2-planes: &lt;E1+xi*E3, E4-xi*E2&gt;
# ASD totally null 2-planes: &lt;E1+eta*E4,E3-eta*E2&gt;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0RjRGREZHRkktRjI2KUY0LUY1NigtRiw2JC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRjtGPkZBLyUmZmVuY2VHRkAvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZG8tRiw2JS1GODYmUSIyRidGO0Y+RkEtRlc2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGWkZmbkZobkZqbkZcb0Zeb0Zgby9GY29RJjAuMGVtRicvRmZvRmBwLUkjbWlHRiQ2J1EjYzJGJy8lJ2l0YWxpY0dRJXRydWVGJ0Y7Rj4vRkJRJ2l0YWxpY0YnRkRGR0ZJRktGTi1GNTYoLUYsNiZGVi1GY3A2J1EjYzFGJ0ZmcEY7Rj5GaXAtRlc2L1EoJm1pbnVzO0YnRjtGPkZBRlpGZm5GaG5Gam5GXG9GXm9GYG9GYm9GZW8tRmNwNidRI2MzRidGZnBGO0Y+RmlwRkRGR0ZJRktGTi1GNTYoLUYsNiUtRjg2JlEiM0YnRjtGPkZBRlxwRl9xRkRGR0ZJRktGTkZERkdGSS1GMjYpLUY1NigtRiw2JEZWRmpxRkRGR0ZJRktGTkY0LUY1NigtRiw2JEZWRmJwRkRGR0ZJRktGTkY0RkRGR0ZJLUYyNiktRjU2KC1GLDYlRl9xLUZXNi9RIitGJ0Y7Rj5GQUZaRmZuRmhuRmpuRlxvRl5vRmBvRmJvRmVvRmVxRkRGR0ZJRktGTkY0RjRGZXJGREZHRklGO0Y+LyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhRJ2NlbnRlckYnL0ZKUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGaHAvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZfdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZqdC8lJmZyYW1lR0ZqdC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZ3RGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L719" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+xi*E3, E4-xi*E2&gt; (SD)

simplify(R.Vector([1,0,xi,0])): # k-action on E1+xi*E3
factor(simplify(eval(diff(%[3]/%[1],t),t=0)));
isoSD:=[xi*L-3*Z2,F01];
SDV:=L; # This (mod isoSD) spans a distinguished line.
# SDV acts via -3*D_xi on the SD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRJSZ4aTtGJy8lJ2l0YWxpY0dGNEYvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUi1GSTYlUSNjMkYnL0ZNUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1JI21uR0YkNiRRIjNGJ0YvRk4tRkk2JVEjYzFGJ0ZXRllGL0Yv">LCYqJkkjYzJHNiIiIiJJI3hpR0YlRiYhIiIqJiIiJEYmSSNjMUdGJUYmRig=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSZpc29TREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNiYtRiw2KC1GLDYmLUYsNiYtRiM2JC1GLzYlUSRGMjFGJ0YyRjUtRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmNvLUZTNiQtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Ziby9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGZXAtRlM2Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZXFGaHFGPEY8RmpxRl1yRmVwLUZTNiYtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYmLUkjbW5HRiQ2JFEjMTJGJ0Y8RmVxRmhxRjxGPEZqcUZdckZlcC1GXXM2JFEiMUYnRjxGZXFGaHFGPEY8RmpxRl1yRmVxRmhxRjxGPEZqcUZdckZlcUZocUY8RjxGanFGXXJGZXFGaHFGPEY8RmVxRmhxRjwtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGS0Zib0Zkby1GLzYlUSUmeGk7RicvRjNGQEY8RjwtRjk2LVEoJm1pbnVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZedC1GLDYmLUZdczYkUSIzRidGPEZjcy1GIzYkLUYvNiVRI1oyRidGMkY1LUYsNihGXG9GX28tRlM2JC1GLDYmLUZTNiYtRiw2KEZdcEZlcC1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ji1GXXM2JFEiMkYnRjxGZXFGaHFGPEY8RmpxRl1yRmVwRmBzRmVxRmhxRjxGPEZqcUZdckZlcUZocUY8RjxGanFGXXJGZXFGaHFGPEY8RmpxRl1yRmVxRmhxRjxGPEZlcUZocUY8RjxGPEZlcC1GIzYkLUYvNiVRJEYwMUYnRjJGNS1GLDYoRlxvRl9vLUZTNiQtRiw2Ji1GUzYmLUYsNihGXXBGZXAtRlM2Ji1GLDYmLUZTNiYtRiw2KC1GUzYmLUYsNiYtRl1zNiRRIjlGJ0Y8RmVxRmhxRjxGPEZqcUZdckZlcEZgc0ZlcUZocUY8RjxGanFGXXJGZXFGaHFGPEY8RmpxRl1yRmVxRmhxRjxGPEZqcUZdckZlcUZocUY8RjxGZXFGaHFGPEZlcUZocUY8RjwvRltyUScmbHNxYjtGJy9GXnJRJyZyc3FiO0YnRjwtRlM2Ji1GLDYoLUYsNiYtRiw2JkZqbkZjcy1GLzYlUScmIzk1ODtGJ0Zpc0Y8RjxGanMtRiw2JkZidEZjc0ZqdEY8RjxGZXBGaHZGZXFGaHFGPEY8RmpxRl1y">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZpc29TREdGKDckLCYqJi1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMzYjUSRGMjFGKC1JJl9Ib2xkR0YzNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM3IiIiRktJI3hpR0YoRktGSyomIiIkRkstRjI2JC1GODYjUSNaMkYoLUY8NiM3Iy1GQDYjNyRGQzcjNyQ3IyIiI0ZLRkshIiItRjI2JC1GODYjUSRGMDFGKC1GPDYjNyMtRkA2IzckRkM3IzckNyMiIipGSzcjNyQsJiomRj9GS0ZMRktGSyomRk5GS0ZXRktGaG5GYW8=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSRTRFZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUYjNiQtRi82JVEkRjIxRidGMkY1LUYsNigtRi82JVEkX0RHRidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZqbi1JKG1mZW5jZWRHRiQ2JC1GLDYmLUZdbzYmLUYsNigtRl1vNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGaW4vRlFRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1Rl1wLUZdbzYmLUYsNiYtRi82JVEhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcUZgcUY8RjxGYnFGZXFGXXAtRl1vNiYtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiYtSSNtbkdGJDYkUSMxMkYnRjxGXXFGYHFGPEY8RmJxRmVxRl1wLUZlcjYkUSIxRidGPEZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGXXFGYHFGPEY8Rlc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTRFZHRigtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjA2I1EkRjIxRigtSSZfSG9sZEdGMDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNyIiIkY7</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L720" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+eta*E4, E3-eta*E2&gt; (ASD)

simplify(R.Vector([1,0,0,eta])): # k-action on E1+eta*E4
simplify(eval(diff(%[4]/%[1],t),t=0));
isoASD:=[L-F01,Z2+eta*F01];
ASDV:=F01; # This (mod isoASD) spans a distinguished line.
# ASDV acts via D_eta on the ASD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRI2MyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGVS1GSTYlUSYmZXRhO0YnL0ZNRjRGL0YvLUYsNi1RJyZwbHVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRkk2JVEjYzFGJ0ZMRk9GZW4tRkk2JVEjYzNGJ0ZMRk9GLw==">LCgqJkkjYzJHNiIiIiJJJGV0YUdGJUYmISIiSSNjMUdGJUYmSSNjM0dGJUYm</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdpc29BU0RHRig3JCwmLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YyNiNRJEYyMUYoLUkmX0hvbGRHRjI2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIzciIiJGSi1GMTYkLUY3NiNRJEYwMUYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiKkZKISIiLCYqJkZLRkpJJGV0YUdGKEZKRkotRjE2JC1GNzYjUSNaMkYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiI0ZKRko3IzckLCZGPkZKRlNGWiwmKiZGU0ZKRmduRkpGSkZgb0ZK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSVBU0RWRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYvNiVRJEYwMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGam4tSShtZmVuY2VkR0YkNiQtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmluL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZdcC1GXW82Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXFGYHFGPEY8RmJxRmVxRl1wLUZdbzYmLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYmLUkjbW5HRiQ2JFEiOUYnRjxGXXFGYHFGPEY8RmJxRmVxRl1wLUZlcjYkUSIxRidGPEZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGXXFGYHFGPEY8Rlc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVBU0RWR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YwNiNRJEYwMUYoLUkmX0hvbGRHRjA2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIioiIiJGOw==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Group hide-input="false" labelreference="L650" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># SD lift
TwistorLift([E1+xi*E3, E4-xi*E2],SDV,isoSD); # Multiply by -3*D_xi

# Petrov type N (quadruple root at xi=infinity)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1GLDYlLUY7Ni1RKiZ1bWludXMwO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0ZaLUkmbWZyYWNHRiQ2KC1GLDYoLUkjbW5HRiQ2JFEiMkYnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0Zjby1GMTYlUSJhRidGNEY3Rl9vLUYxNiVRJSZ4aTtGJy9GNUZCRj5GPi1GXG82JFEiM0YnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRwLyUpYmV2ZWxsZWRHRkJGPkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GYm8vRlNRLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlUSJCRidGNEY3RjotRlxvNiRRIjBGJ0Y+Rj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX241MjgwMDk0MzY4RzYiLCQqKCMiIiMiIiQiIiJJImFHRipGMEkjeGlHRipGMCEiIi9JIkJHNiMvRidJLV9uNTI4MDA5NDMzNkdGKiIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFErJnVtaW51czA7MkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">ISIj</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L649" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># ASD lift
TwistorLift([E1+eta*E4, E3-eta*E2],ASDV,isoASD); # Multiply by D_eta

# Petrov type N when a^2&lt;&gt;4/3
# Petrov type O when a^2=4/3</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRIkJGJ0Y0RjdGOi1GLDYlLUY7Ni1RKiZ1bWludXMwO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0Zlby1JJm1mcmFjR0YkNigtRiw2Ji1GVTYkUSIyRidGPi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNRmZuL0ZTRmduLUYxNiVRImFGJ0Y0RjdGPi1GVTYkUSIzRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXnEvJSliZXZlbGxlZEdGQkY+Rj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX241NjU1NTM0MTQ0RzYiIiIhL0kiQkc2Iy9GJ0ktX241NjU1NTM0MTEyR0YqLCQqJiMiIiMiIiQiIiJJImFHRipGNiEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGSC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGLy1GLDYtUScmcGx1cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUkmbWZyYWNHRiQ2KC1GSTYkUSI4RidGLy1GSTYkUSIzRidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHAvJSliZXZlbGxlZEdGNEYv">LCYqJiIiIyIiIilJImFHNiJGJEYlISIiIyIiKSIiJEYl</Equation></Text-field>
</Output>
</Group><Presentation-Block>
<Group view="code" labelreference="L651" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M6S: D.D</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L231" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X1:=F10+E11:
X2:=F11+E10:
X3:=F21+E21: L:=X3:
X4:=F31+E32:
X5:=F32+E31:
# isotropy: H

LieAlgebraData([X1,X2,X3,X4,X5,H],Falg):
DGsetup(%);
mat:=LieAlgebras:-Adjoint():

LieAlgebraData([e3,e6],Kalg);
DGsetup(%);

DGsetup([seq(x||i,i=1..6)],V);
rho:=Representation(Kalg,V,[mat[3],mat[6]]):

S:=[D_x3,D_x6]:
Query(rho, S, &quot;InvariantSubspace&quot;):

DGsetup([y1,y2,y3,y4],W):
rho4D:=QuotientRepresentation(rho,S,[D_x1,D_x2,D_x4,D_x5],W):
# k-rep on f/k wrt basis: X1,X2,X4,X5</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkZhbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+RmFsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nRzYkRiVJKF9zeXNsaWJHRig2JC9JJW9wZW5HRipRJyZsc3FiO0YoL0kmY2xvc2VHRipRJyZyc3FiO0Yo">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3IjcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJJUthbGdHRig3JCIiIz1GKEkmZmFsc2VHRiZFXFtsIUYs</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkthbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+S2FsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEuZnJhbWV+bmFtZTp+VkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SS5mcmFtZX5uYW1lOn5WRzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L699" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="V &gt; " style="Maple Input" layout="Normal"># Conformal structure [G]

FindConformal(rho4D,nops(S)):
eval(%,g[2,3]=1/2);

# G = X1^*X5^*+X4^*X2^*-2/3*X4^*X5^*.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0LUY1NigtSSZtZnJhY0dGJDYpLUY4NiZGTUY7Rj5GQS1GODYmUSIyRidGO0Y+RkEvJS5saW5ldGhpY2tuZXNzR0ZNLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhuLyUpYmV2ZWxsZWRHRkBGO0ZERkdGSUZLRk5GREZHRkktRjI2KUY0RjRGUEY0RkRGR0ZJLUYyNilGNEZQRjQtRjU2KC1GLDYkLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGO0Y+RkEvJSZmZW5jZUdGQC8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZpcC1GUzYpRlUtRjg2JlEiM0YnRjtGPkZBRlpGZm5GaW5GW29GO0ZERkdGSUZLRk5GREZHRkktRjI2KUZQRjRGYW9GNEZERkdGSUY7Rj4vJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSEZobi9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zgci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zbcy8lJmZyYW1lR0Zbcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaHJGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L739" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L738" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L657" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Adapted basis

E1:=X1:        # theta1=X1^*
E2:=X5+2/3*X2: # theta2=X5^*
E3:=X4:        # theta3=X4^*
E4:=X2:        # theta4=X2^*-2/3*X5^*

# Change of basis matrix (columns are new basis in terms of old basis)

P:=Matrix([[1,0,0,0],[0,2/3,0,1],[0,0,1,0],[0,1,0,0]]):
PI:=MatrixInverse(P):

PI.ApplyRepresentation(rho4D,c1*e1+c2*e2).P;
R:=MatrixExponential(%,t):
#  SD totally null 2-planes: &lt;E1+xi*E3, E4-xi*E2&gt;
# ASD totally null 2-planes: &lt;E1+eta*E4,E3-eta*E2&gt;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUYsNiYtSSNtb0dGJDYvUSomdW1pbnVzMDtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVi1GLDYlLUkjbW5HRiQ2JlEiMkYnRj1GQEZDLUY6Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZDRkZGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGXW8tSSNtaUdGJDYnUSNjMUYnLyUnaXRhbGljR1EldHJ1ZUYnRj1GQC9GRFEnaXRhbGljRictRjo2L1EiK0YnRj1GQEZDRkZGSEZKRkxGTkZQRlJGVEZXLUZgbzYnUSNjMkYnRmNvRj1GQEZmby8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYHAvJStncm91cGFsaWduR0ZgcC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZncC1GNTYoLUZmbjYmUSIwRidGPUZARkNGXnBGYXBGY3BGZXBGaHAtRjU2KC1GLDYkRjlGX29GXnBGYXBGY3BGZXBGaHBGanBGXnBGYXBGY3AtRjI2KUZqcC1GNTYoLUYsNiVGWS1GOjYvUSgmbWludXM7RidGPUZARkNGRkZIRkpGTEZORlBGUkZURldGW3BGXnBGYXBGY3BGZXBGaHBGanAtRjU2KC1GLDYlLUZmbjYmUSIzRidGPUZARkNGaW5GX29GXnBGYXBGY3BGZXBGaHBGXnBGYXBGY3AtRjI2KS1GNTYoLUYsNiRGOUZeckZecEZhcEZjcEZlcEZocEZqcC1GNTYoRltwRl5wRmFwRmNwRmVwRmhwRmpwRl5wRmFwRmNwLUYyNilGanAtRjU2KEZfb0ZecEZhcEZjcEZlcEZocEZqcC1GNTYoLUYsNiRGOUZbcEZecEZhcEZjcEZlcEZocEZecEZhcEZjcEY9RkAvJSZhbGlnbkdRJWF4aXNGJy9GX3BRKWJhc2VsaW5lRicvRmJwUSdjZW50ZXJGJy9GZHBRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Zlby8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmB0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt1LyUmZnJhbWVHRlt1LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQi8lLWVxdWFsY29sdW1uc0dGQi8lLWRpc3BsYXlzdHlsZUdGQi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZodEY9RkBGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L704" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+xi*E3, E4-xi*E2&gt; (SD)

simplify(R.Vector([1,0,xi,0])): # k-action on E1+xi*E3
factor(simplify(eval(diff(%[3]/%[1],t),t=0)));
isoSD:=[H];
SDV:=L; # This (mod isoSD) spans a distinguished line.
# SDV acts via (xi + 3)*(xi - 1)*D_xi on the SD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSUmeGk7RicvRjBGPUY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmbi1JI21uR0YkNiRRIjNGJ0Y5RjlGOUY1LUZQNiQtRiM2JkZULUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZW5GZ24tRmluNiRRIjFGJ0Y5RjlGOUY5">KihJI2MxRzYiIiIiLCZJI3hpR0YkRiUiIiRGJUYlLCZGJ0YlRiUhIiJGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSZpc29TREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNiYtRiw2Jy1GOTYtUSomdW1pbnVzMDtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGZW4tRiM2JC1GLzYlUSNaMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGZW8tRlM2JC1GLDYmLUZTNiYtRiw2KC1GUzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmRvL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZncC1GUzYmLUYsNiYtRi82JVEhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZncUZqcUY8RjxGXHJGX3JGZ3AtRlM2Ji1GLDYmLUZTNiYtRiw2KC1GUzYmLUYsNiYtSSNtbkdGJDYkUSIxRidGPEZncUZqcUY8RjxGXHJGX3JGZ3BGXnNGZ3FGanFGPEY8RlxyRl9yRmdxRmpxRjxGPEZcckZfckZncUZqcUY8RjxGXHJGX3JGZ3FGanFGPEY8RmdxRmpxRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRlpGZm4tRiw2Ji1GX3M2JFEiMkYnRjwtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGS0Zkb0Zmby1GIzYkLUYvNiVRI1oyRidGMkY1LUYsNihGXm9GYW8tRlM2JC1GLDYmLUZTNiYtRiw2KEZfcEZncC1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2JkZnc0ZncUZqcUY8RjxGXHJGX3JGZ3BGXnNGZ3FGanFGPEY8RlxyRl9yRmdxRmpxRjxGPEZcckZfckZncUZqcUY8RjxGXHJGX3JGZ3FGanFGPEY8RmdxRmpxRjxGPEY8RjwvRl1yUScmbHNxYjtGJy9GYHJRJyZyc3FiO0YnRjwtRlM2Ji1GLDYmLUYsNidGV0Zcby1GOTYtUSIrRidGPEY+RkFGQ0ZFRkdGSUZLRlpGZm4tRiw2JkZnc0Zqc0ZidEY8RjxGZ3FGanFGPEY8RlxyRl9y">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZpc29TREdGKDcjLCYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjI2I1EjWjFGKC1JJl9Ib2xkR0YyNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiIiRkkhIiIqJiIiI0ZJLUYxNiQtRjc2I1EjWjJGKC1GOzYjNyMtRj82IzckRkI3IzckNyNGTEZJRklGSTcjNyMsJkY+RkoqJkZMRklGVUZJRkk=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtSSNtaUdGJDYlUSRTRFZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUYjNiQtRi82JVEkRjIxRidGMkY1LUYsNigtRi82JVEkX0RHRidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZqbi1JKG1mZW5jZWRHRiQ2JC1GLDYmLUZdbzYmLUYsNigtRl1vNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGaW4vRlFRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1Rl1wLUZdbzYmLUYsNiYtRi82JVEhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcUZgcUY8RjxGYnFGZXFGXXAtRl1vNiYtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiYtSSNtbkdGJDYkUSMxMkYnRjxGXXFGYHFGPEY8RmJxRmVxRl1wLUZlcjYkUSIxRidGPEZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGXXFGYHFGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGX3MtRiM2JC1GLzYlUSRFMjFGJ0YyRjUtRiw2KEZZRmZuLUZdbzYkLUYsNiYtRl1vNiYtRiw2KEZlb0ZdcC1GXW82Ji1GLDYmLUZdbzYmLUYsNigtRl1vNiYtRiw2Ji1GZXI2JFEiNkYnRjxGXXFGYHFGPEY8RmJxRmVxRl1wRmhyRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZdcUZgcUY8RjwtRiw2JkZXLUY5Ni1RIitGJ0Y8Rj5GQUZDRkVGR0ZJRktGXnNGYHNGZnNGPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTRFZHRigsJi1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMTYjUSRGMjFGKC1JJl9Ib2xkR0YxNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM3IiIiRkktRjA2JC1GNjYjUSRFMjFGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIidGSUZJNyMsJkY9RklGUkZJ</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L703" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+eta*E4, E3-eta*E2&gt; (ASD)

simplify(R.Vector([1,0,0,eta])): # k-action on E1+eta*E4
simplify(eval(diff(%[4]/%[1],t),t=0));
isoASD:=[L+H];
ASDV:=L; # This (mod isoASD) spans a distinguished line.
# ASDV acts via 2*eta*D_eta on the ASD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSNtaUdGJDYlUSYmZXRhO0YnLyUnaXRhbGljR0Y4Ri9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZLNiVRI2MxRicvRk9RJXRydWVGJy9GMFEnaXRhbGljRictRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZqbi1GSzYlUSNjMkYnRlhGWkYvRi9GLw==">LCQqKCIiIyIiIkkkZXRhRzYiRiUsJkkjYzFHRidGJUkjYzJHRichIiJGJUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdpc29BU0RHRig3IywqLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YyNiNRJEYyMUYoLUkmX0hvbGRHRjI2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIzciIiJGSi1GMTYkLUY3NiNRJEUyMUYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiJ0ZKRkotRjE2JC1GNzYjUSNaMUYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3I0ZKRkohIiIqJiIiI0ZKLUYxNiQtRjc2I1EjWjJGKC1GOzYjNyMtRj82IzckRkI3IzckNyNGZG9GSkZKRko3IzcjLCpGPkZKRlNGSkZcb0ZibyomRmRvRkpGXXBGSkZK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtSSNtaUdGJDYlUSVBU0RWRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYvNiVRJEYyMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGam4tSShtZmVuY2VkR0YkNiQtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmluL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZdcC1GXW82Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXFGYHFGPEY8RmJxRmVxRl1wLUZdbzYmLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYmLUkjbW5HRiQ2JFEjMTJGJ0Y8Rl1xRmBxRjxGPEZicUZlcUZdcC1GZXI2JFEiMUYnRjxGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8Rl1xRmBxRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRl9zLUYjNiQtRi82JVEkRTIxRidGMkY1LUYsNihGWUZmbi1GXW82JC1GLDYmLUZdbzYmLUYsNihGZW9GXXAtRl1vNiYtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiYtRmVyNiRRIjZGJ0Y8Rl1xRmBxRjxGPEZicUZlcUZdcEZockZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGXXFGYHFGPEY8LUYsNiZGVy1GOTYtUSIrRidGPEY+RkFGQ0ZFRkdGSUZLRl5zRmBzRmZzRjw=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVBU0RWR0YoLCYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjE2I1EkRjIxRigtSSZfSG9sZEdGMTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNyIiIkZJLUYwNiQtRjY2I1EkRTIxRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiInRklGSTcjLCZGPUZJRlJGSQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Group hide-input="false" labelreference="L663" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># SD lift
TwistorLift([E1+xi*E3, E4-xi*E2],SDV,isoSD); # Multiply by (xi + 3)*(xi - 1)*D_xi

# Petrov type D (double roots at xi=1 and xi=-3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRIkJGJ0Y0RjdGOkZURj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX241NjY5MTUwMjQwRzYiIiIhL0kiQkc2Iy9GJ0ktX241NjY5MTUwMjA4R0YqRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2KC1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZKLUkobWZlbmNlZEdGJDYkLUYsNiYtSSNtaUdGJDYlUSUmeGk7RicvJSdpdGFsaWNHRjtGMi1GNjYtUScmcGx1cztGJ0YyRjlGPEY+RkBGQkZERkYvRklRLDAuMjIyMjIyMmVtRicvRkxGZm4tRi82JFEiM0YnRjJGMkYyRjUtRk42JC1GLDYmRlItRjY2LVEoJm1pbnVzO0YnRjJGOUY8Rj5GQEZCRkRGRkZlbkZnbi1GLzYkUSIxRidGMkYyRjJGMkZobi8lLmxpbmV0aGlja25lc3NHRmRvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlvLyUpYmV2ZWxsZWRHRjs=">LCQqKCMiIiMiIiQiIiIsJkkjeGlHNiJGJ0YmRidGJywmRilGJ0YnISIiRidGJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L667" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># ASD lift
TwistorLift([E1+eta*E4, E3-eta*E2],ASDV,isoASD); # Multiply by D_eta

# Petrov type D (double roots at eta=0 and eta=infinity)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRIkJGJ0Y0RjdGOkZURj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX241MjgwMzc4ODgwRzYiIiIhL0kiQkc2Iy9GJ0ktX241MjgwMzg3MDQwR0YqRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1JI21uR0YkNiRRIzE2RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjIvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjsvJSlzdHJldGNoeUdGOy8lKnN5bW1ldHJpY0dGOy8lKGxhcmdlb3BHRjsvJS5tb3ZhYmxlbGltaXRzR0Y7LyUnYWNjZW50R0Y7LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSi1JI21pR0YkNiVRJiZldGE7RicvJSdpdGFsaWNHRjtGMkYyLUYvNiRRIjNGJ0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zlbi8lKWJldmVsbGVkR0Y7">LCQqJiMiIzsiIiQiIiJJJGV0YUc2IkYnRic=</Equation></Text-field>
</Output>
</Group><Presentation-Block>
<Group view="code" labelreference="L662" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M6N: III.O</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L187" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X1:=F10+2*H+E01+E32:
X2:=F11-H+E31:
X3:=F21+3*H+E21: L:=X3+3*X2:
X4:=F31+2*H-E01+E11:
X5:=F32-H+E10:
# isotropy: F01:

LieAlgebraData([X1,X2,X3,X4,X5,F01],Falg):
DGsetup(%);
mat:=LieAlgebras:-Adjoint():

LieAlgebraData([e3+3*e2,e6],Kalg):
DGsetup(%);

DGsetup([seq(x||i,i=1..6)],V);
rho:=Representation(Kalg,V,[mat[3]+3*mat[2],mat[6]]):

S:=evalDG([D_x3+3*D_x2,D_x6]):
Query(rho, S, &quot;InvariantSubspace&quot;):

DGsetup([y1,y2,y3,y4],W):
rho4D:=QuotientRepresentation(rho,S,[D_x1,D_x2,D_x4,D_x5],W):
# k-rep on f/k wrt basis: X1,X2,X4,X5</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkZhbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+RmFsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkthbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+S2FsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEuZnJhbWV+bmFtZTp+VkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SS5mcmFtZX5uYW1lOn5WRzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L706" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="V &gt; " style="Maple Input" layout="Normal"># Conformal structure [G]

FindConformal(rho4D,nops(S)):
eval(%,g[2,3]=1/2);

# G = X1^*X5^*+X4^*X2^*-2*X4^*.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEY3RjctRjg2Ki1JJm1mcmFjR0YkNigtRjs2JEZQRj4tRjs2JFEiMkYnRj4vJS5saW5ldGhpY2tuZXNzR0ZQLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltvLyUpYmV2ZWxsZWRHRkZGQUZERkdGSkZMRk5GUUZBRkRGR0ZKRkwtRjU2K0Y3RjdGU0Y3RkFGREZHRkpGTC1GNTYrRjdGUy1GODYqLUY7NiRRKyZ1bWludXMwOzJGJ0Y+RkFGREZHRkpGTEZORlFGN0ZBRkRGR0ZKRkwtRjU2K0ZTRjdGN0Y3RkFGREZHRkpGTEZBRkQvJSZhbGlnbkdRJWF4aXNGJy9GSFEpYmFzZWxpbmVGJy9GS0Zbby9GTVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZocC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZjcS8lJmZyYW1lR0ZjcS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkYvJS1lcXVhbGNvbHVtbnNHRkYvJS1kaXNwbGF5c3R5bGVHRkYvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYHFGQUZERj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zmci1GLDYoLUYvNiYtRjI2Oi1GNTYrLUY4NiotRjs2JkY9RkFGREY+RkFGREZHRkpGTEZORlFGZ3NGZ3MtRjg2Ki1GVjYpLUY7NiZGUEZBRkRGPi1GOzYmRmZuRkFGREY+RmduRmluRlxvRl5vRkFGQUZERkdGSkZMRk5GUUZBRkRGR0ZKRkwtRjU2K0Znc0Znc0ZbdEZnc0ZBRkRGR0ZKRkwtRjU2K0Znc0ZbdC1GODYqLUYvNictSSNtb0dGJDYvUSomdW1pbnVzMDtGJ0ZBRkRGPi8lJmZlbmNlR0ZGLyUqc2VwYXJhdG9yR0ZGLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRl92RmF0RkFGREY+RkFGREZHRkpGTEZORlFGZ3NGQUZERkdGSkZMLUY1NitGW3RGZ3NGZ3NGZ3NGQUZERkdGSkZMRkFGREZbcEZecEZgcEZhcEZjcEZmcEZpcEZbcUZecUZhcUZkcUZmcUZocUZbckZdckZfckZhckZkckZBRkRGPkZBRkRGPi9GanJRIltGJy9GXXNRIl1GJw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0LUY1NigtSSZtZnJhY0dGJDYpLUY4NiZGTUY7Rj5GQS1GODYmUSIyRidGO0Y+RkEvJS5saW5ldGhpY2tuZXNzR0ZNLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhuLyUpYmV2ZWxsZWRHRkBGO0ZERkdGSUZLRk5GREZHRkktRjI2KUY0RjRGUEY0RkRGR0ZJLUYyNilGNEZQLUY1NigtRiw2JC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRjtGPkZBLyUmZmVuY2VHRkAvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGaXBGV0ZERkdGSUZLRk5GNEZERkdGSS1GMjYpRlBGNEY0RjRGREZHRklGO0Y+LyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhGaG4vRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnIvJSZmcmFtZUdGZnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNyRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L671" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Adapted basis

E1:=X1:      # theta1=X1^*
E2:=X5:      # theta2=X5^*
E3:=X4+2*X2: # theta3=X4^*
E4:=X2:      # theta4=X2^*-2*X4^*

# Change of basis matrix (columns are new basis in terms of old basis)

P:=Matrix([[1,0,0,0],[0,0,2,1],[0,0,1,0],[0,1,0,0]]):
PI:=MatrixInverse(P):

PI.ApplyRepresentation(rho4D,c1*e1+c2*e2).P;
R:=MatrixExponential(%,t):
#  SD totally null 2-planes: &lt;E1+xi*E3, E4-xi*E2&gt;
# ASD totally null 2-planes: &lt;E1+eta*E4,E3-eta*E2&gt;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUYsNiQtSSNtb0dGJDYvUSomdW1pbnVzMDtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVi1GLDYlLUkjbW5HRiQ2JlEiM0YnRj1GQEZDLUY6Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZDRkZGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGXW8tSSNtaUdGJDYnUSNjMUYnLyUnaXRhbGljR1EldHJ1ZUYnRj1GQC9GRFEnaXRhbGljRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmpvLyUrZ3JvdXBhbGlnbkdGam8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGYXAtRjU2KC1GZm42JlEiMEYnRj1GQEZDRmhvRltwRl1wRl9wRmJwRmRwRmRwRmhvRltwRl1wLUYyNilGZHBGZHAtRjU2KC1GLDYlLUYsNiUtRmZuNiZRIjZGJ0Y9RkBGQ0ZpbkZfby1GOjYvUSgmbWludXM7RidGPUZARkNGRkZIRkpGTEZORlBGUkZURlctRmBvNidRI2MyRidGY29GPUZARmZvRmhvRltwRl1wRl9wRmJwLUY1NihGWUZob0ZbcEZdcEZfcEZicEZob0ZbcEZdcEYxLUYyNiktRjU2KC1GLDYmRjlGX3EtRjo2L1EiK0YnRj1GQEZDRkZGSEZKRkxGTkZQRlJGVEZXRmdxRmhvRltwRl1wRl9wRmJwRmRwRmRwRjRGaG9GW3BGXXBGPUZALyUmYWxpZ25HUSVheGlzRicvRmlvUSliYXNlbGluZUYnL0ZccFEnY2VudGVyRicvRl5wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGZW8vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zicy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZddC8lJmZyYW1lR0ZddC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkIvJS1lcXVhbGNvbHVtbnNHRkIvJS1kaXNwbGF5c3R5bGVHRkIvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanNGPUZARkMvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L708" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+xi*E3, E4-xi*E2&gt; (SD)

simplify(R.Vector([1,0,xi,0])): # k-action on E1+xi*E3
factor(simplify(eval(diff(%[3]/%[1],t),t=0)));
isoSD:=[F01];
SDV:=L; # This (mod isoSD) spans a distinguished line.
# SDV acts via 3*(xi - 1)*D_xi on the SD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSNtaUdGJDYlUSNjMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRks2JVElJnhpO0YnL0ZPRjhGLy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmpuLUYsNiRRIjFGJ0YvRi9GL0Yv">LCQqKCIiJCIiIkkjYzFHNiJGJSwmSSN4aUdGJ0YlRiUhIiJGJUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSZpc29TREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNiYtRiw2Ji1GIzYkLUYvNiVRJEYwMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGX28tRlM2JC1GLDYmLUZTNiYtRiw2KC1GUzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRl5vL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZhcC1GUzYmLUYsNiYtRi82JVEhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhcUZkcUY8RjxGZnFGaXFGYXAtRlM2Ji1GLDYmLUZTNiYtRiw2KC1GUzYmLUYsNiYtSSNtbkdGJDYkUSI5RidGPEZhcUZkcUY8RjxGZnFGaXFGYXAtRmlyNiRRIjFGJ0Y8RmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZhcUZkcUY8RmFxRmRxRjxGPC9GZ3FRJyZsc3FiO0YnL0ZqcVEnJnJzcWI7RidGPC1GUzYmLUYsNiZGZm5GYXFGZHFGPEY8RmZxRmlx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZpc29TREdGKDcjLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YxNiNRJEYwMUYoLUkmX0hvbGRHRjE2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIioiIiI3I0Y8</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTRFZHRigsKi1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMTYjUSRGMjFGKC1JJl9Ib2xkR0YxNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM3IiIiRkktRjA2JC1GNjYjUSRFMjFGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIidGSUZJKiYiIiRGSS1GMDYkLUY2NiNRJEYxMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIjNkZJRklGSSomRlpGSS1GMDYkLUY2NiNRJEUzMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiKEZJRklGSTcjLCpGPUZJRlJGSSomRlpGSUZdb0ZJRkkqJkZaRklGXXBGSUZJ</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L711" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+eta*E4, E3-eta*E2&gt; (ASD)

simplify(R.Vector([1,0,0,eta])): # k-action on E1+eta*E4
simplify(eval(diff(%[4]/%[1],t),t=0));
isoASD:=[L+6*F01];
ASDV:=L; # This (mod isoASD) spans a distinguished line.
# ASDV acts via -6*D_eta on the ASD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjZGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JI21pR0YkNiVRI2MxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi8tRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GUzYlUSNjMkYnRlZGWUYv">LCYqJiIiJyIiIkkjYzFHNiJGJSEiIkkjYzJHRidGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdpc29BU0RHRig3IywsLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YyNiNRJEYyMUYoLUkmX0hvbGRHRjI2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIzciIiJGSi1GMTYkLUY3NiNRJEUyMUYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiJ0ZKRkoqJiIiJEZKLUYxNiQtRjc2I1EkRjExRigtRjs2IzcjLUY/NiM3JEZCNyM3JDcjIiM2RkpGSkZKKiZGZW5GSi1GMTYkLUY3NiNRJEUzMUYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiKEZKRkpGSiomRllGSi1GMTYkLUY3NiNRJEYwMUYoLUY7NiM3Iy1GPzYjNyRGQjcjNyQ3IyIiKkZKRkpGSjcjNyMsLEY+RkpGU0ZKKiZGZW5GSkZeb0ZKRkoqJkZlbkZKRl5wRkpGSiomRllGSkZecUZKRko=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVBU0RWR0YoLCotSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjE2I1EkRjIxRigtSSZfSG9sZEdGMTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjNyIiIkZJLUYwNiQtRjY2I1EkRTIxRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiInRklGSSomIiIkRkktRjA2JC1GNjYjUSRGMTFGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIzZGSUZJRkkqJkZaRkktRjA2JC1GNjYjUSRFMzFGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIihGSUZJRkk3IywqRj1GSUZSRkkqJkZaRklGXW9GSUZJKiZGWkZJRl1wRklGSQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Group hide-input="false" labelreference="L674" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># SD lift
TwistorLift([E1+xi*E3, E4-xi*E2],SDV,isoSD); # Multiply by 3*(xi - 1)*D_xi

# Petrov type III (triple root at xi=1, simple root at xi=infinity)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1GLDYlLUY7Ni1RKiZ1bWludXMwO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0ZaLUYsNiYtSSNtbkdGJDYkUSIyRidGPi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTRmBvLUYxNiVRJSZ4aTtGJy9GNUZCRj5GPkY+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTUZfby9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRIkJGJ0Y0RjdGOi1GaW42JFEiMEYnRj5GPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX240Njc3NDY4OTYwRzYiLCQqJiIiIyIiIkkjeGlHRipGLiEiIi9JIkJHNiMvRidJLV9uNDY3NzQ2ODkyOEdGKiIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbWlHRiQ2JVElJnhpO0YnLyUnaXRhbGljR0Y0Ri8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRkk2JFEiMUYnRi9GL0YvRkgvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi9GLw==">LCQqJiIiIyIiIiksJkkjeGlHNiJGJUYlISIiRiRGJUYq</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L676" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># ASD lift
TwistorLift([E1+eta*E4, E3-eta*E2],ASDV,isoASD); # Multiply by -6*D_eta

# Petrov type O</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1GLDYmLUYsNiYtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRj4tRmZuNiRRIjZGJ0Y+LyUubGluZXRoaWNrbmVzc0dGaG4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYG8vJSliZXZlbGxlZEdGQi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTRmlvLUklbXN1cEdGJDYlLUYxNiVRJiZldGE7RicvRjVGQkY+LUZmbjYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGPi1GOzYtUSgmbWludXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRlxxLUYsNiYtRlk2KEZicC1GZm42JFEiM0YnRj5GXG9GXm9GYW9GY29GZW9GXnBGPkY+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTUZoby9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRIkJGJ0Y0RjdGOi1GLDYnLUY7Ni1RKiZ1bWludXMwO0YnRj5GQEZDRkVGR0ZJRktGTUZbcUZdcS1GWTYoRltwRmluRlxvRl5vRmFvRmNvRmhwRmBxRj5GPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX241NjUzMTQ3OTM2RzYiLCYqJiMiIiIiIidGLilJJGV0YUdGKiIiI0YuRi4qJiNGMiIiJEYuRjFGLiEiIi9JIkJHNiMvRidJLV9uNTY1MzE0NzkwNEdGKiwmRixGNkY0RjY=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L735" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Real models</Text-field></Title>
<Group labelreference="L787" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Real form types are necessarily the same for:
# M9:  N.O
# M7a: N.N or N.O
# M6N: III.O
# 
# For M8 and M6S, the first real forms (i.e. for which the
# defining anti-involution is id in the given basis) have the same type.
# M8.1:  D+.O
# M6S.1: D+.D+
# where D+ indicates two distinct real double roots.
#
# The remaining cases are discussed below.
# Here, D- indicates two complex conjugate double roots.</Text-field>
</Input>
</Group>
<Group labelreference="L788" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M8.2: D-.O</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L750" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X1:=F10+E32:
X2:=F11+E31:
X3:=F21+E21: L:=I*X3:
X4:=F31+E11:
X5:=F32+E10:
H:=-Z1+2*Z2:
# isotropy: H=-Z1+2*Z2,E01,F01:

LieAlgebraData([(1+I)*X1,(1+I)*X2,I*X3,(1-I)*X4,(1-I)*X5,E01,H,F01],Falg):
DGsetup(%);
mat:=LieAlgebras:-Adjoint():

LieAlgebraData([e3,e6,e7,e8],Kalg);
DGsetup(%);

DGsetup([seq(x||i,i=1..8)],V);
rho:=Representation(Kalg,V,[mat[3],op(mat[6..8])]):

S:=[D_x3,D_x6,D_x7,D_x8]:
Query(rho, S, &quot;InvariantSubspace&quot;):

DGsetup([y1,y2,y3,y4],W):
rho4D:=QuotientRepresentation(rho,S,[D_x1,D_x2,D_x4,D_x5],W):
# k-rep on f/k wrt basis: X1,X2,X4,X5</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkZhbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+RmFsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY1NiVRI2UzRidGOEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkJGQi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRj82LVEpJmVxdWFscztGJ0ZCRkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZm8tRiw2JS1GPzYtUSomdW1pbnVzMDtGJ0ZCRkRGZG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRl5wLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYtUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmRvRklGS0ZNRk9GUUZTL0ZXRlVGNEZCRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlNEYnRjhGO0ZmbkZpbkZCRkJGW29GXm9GYW9GWUZCRj4tRiw2Ji1GIzYmLUYsNihGWUY+RmBxRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYlRmpvLUYsNiZGYnBGZnBGYHFGQkZCRkJGZm5GaW5GQkZCRltvRl5v">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JS83JEkjZTJHNiMvSSdfbG9jYWxHRiZJLV9uNTY2NjUwNDI4OEdGKEkjZTNHNiMvRjJJLV9uNTY2NjUwNDMyMEdGKCwkKiYiIiMiIiJGL0Y7ISIiLzckRi9JI2U0RzYjL0YySS1fbjU2NjY1MDQzNTJHRihGNC83JEY0Rj8sJComRjpGO0Y/RjtGPDcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJJUthbGdHRig3JCIiJT1GKEkmZmFsc2VHRiZFXFtsITclNyQ3JUY6IiIkRjohIiM3JDclRjpGUEZXRjs3JDclRldGUEZQRlg=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkthbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+S2FsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEuZnJhbWV+bmFtZTp+VkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SS5mcmFtZX5uYW1lOn5WRzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L742" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="V &gt; " style="Maple Input" layout="Normal"># Conformal structure [G]

FindConformal(rho4D,nops(S)):
eval(%,g[2,3]=1/2);

# G = ((1+I)*X1)^*((1-I)*X5)^*+((1-I)*X4)^*((1+I)*X2)^*.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEY3RjctRjg2Ki1JJm1mcmFjR0YkNigtRjs2JEZQRj4tRjs2JFEiMkYnRj4vJS5saW5ldGhpY2tuZXNzR0ZQLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltvLyUpYmV2ZWxsZWRHRkZGQUZERkdGSkZMRk5GUUZBRkRGR0ZKRkwtRjU2K0Y3RjdGU0Y3RkFGREZHRkpGTC1GNTYrRjdGU0Y3RjdGQUZERkdGSkZMLUY1NitGU0Y3RjdGN0ZBRkRGR0ZKRkxGQUZELyUmYWxpZ25HUSVheGlzRicvRkhRKWJhc2VsaW5lRicvRktGW28vRk1RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGY3AvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXnEvJSZmcmFtZUdGXnEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZGLyUtZXF1YWxjb2x1bW5zR0ZGLyUtZGlzcGxheXN0eWxlR0ZGLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRltxRkFGREY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGYXItRiw2KC1GLzYmLUYyNjotRjU2Ky1GODYqLUY7NiZGPUZBRkRGPkZBRkRGR0ZKRkxGTkZRRmJzRmJzLUY4NiotRlY2KS1GOzYmRlBGQUZERj4tRjs2JkZmbkZBRkRGPkZnbkZpbkZcb0Zeb0ZBRkFGREZHRkpGTEZORlFGQUZERkdGSkZMLUY1NitGYnNGYnNGZnNGYnNGQUZERkdGSkZMLUY1NitGYnNGZnNGYnNGYnNGQUZERkdGSkZMLUY1NitGZnNGYnNGYnNGYnNGQUZERkdGSkZMRkFGREZmb0Zpb0ZbcEZccEZecEZhcEZkcEZmcEZpcEZccUZfcUZhcUZjcUZmcUZocUZqcUZcckZfckZBRkRGPkZBRkRGPi9GZXJRIltGJy9GaHJRIl1GJw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0LUY1NigtSSZtZnJhY0dGJDYpLUY4NiZGTUY7Rj5GQS1GODYmUSIyRidGO0Y+RkEvJS5saW5ldGhpY2tuZXNzR0ZNLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhuLyUpYmV2ZWxsZWRHRkBGO0ZERkdGSUZLRk5GREZHRkktRjI2KUY0RjRGUEY0RkRGR0ZJLUYyNilGNEZQRjRGNEZERkdGSS1GMjYpRlBGNEY0RjRGREZHRklGO0Y+LyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhGaG4vRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYHAvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGW3EvJSZmcmFtZUdGW3EvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmhwRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L771" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Adapted basis

E1:=(1+I)*X1:
E2:=(1-I)*X5:
E3:=(1-I)*X4:
E4:=(1+I)*X2:

# Change of basis matrix (columns are new basis in terms of old basis)

P:=Matrix([[1,0,0,0],[0,0,0,1],[0,0,1,0],[0,1,0,0]]):
PI:=MatrixInverse(P):

PI.ApplyRepresentation(rho4D,c1*e1+c2*e2+c3*e3+c4*e4).P;
R:=MatrixExponential(%,t):
#  SD totally null 2-planes: &lt;E1+xi*E3, E4-xi*E2&gt;
# ASD totally null 2-planes: &lt;E1+eta*E4,E3-eta*E2&gt;
</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbWlHRiQ2J1EjYzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZJLyUrZ3JvdXBhbGlnbkdGSS8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZQLUY1NigtSSNtbkdGJDYmUSIwRidGPkZBL0ZFUSdub3JtYWxGJ0ZHRkpGTEZORlEtRjU2KC1GLDYkLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGPkZBRlkvJSZmZW5jZUdGQy8lKnNlcGFyYXRvckdGQy8lKXN0cmV0Y2h5R0ZDLyUqc3ltbWV0cmljR0ZDLyUobGFyZ2VvcEdGQy8lLm1vdmFibGVsaW1pdHNHRkMvJSdhY2NlbnRHRkMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZdcC1GLDYlLUZWNiZRIjNGJ0Y+RkFGWS1Gam42LVExJkludmlzaWJsZVRpbWVzO0YnRllGXW9GX29GYW9GY29GZW9GZ29GaW8vRlxwUSYwLjBlbUYnL0ZfcEZpcC1GODYnUSNjMUYnRjtGPkZBRkRGR0ZKRkxGTkZRLUY1NigtRjg2J1EjYzJGJ0Y7Rj5GQUZERkdGSkZMRk5GUUZHRkpGTC1GMjYpRlMtRjU2KC1GLDYkRmluRjdGR0ZKRkxGTkZRLUY1NigtRiw2JEZpbi1GODYnUSNjNEYnRjtGPkZBRkRGR0ZKRkxGTkZRRmVuRkdGSkZMLUYyNiktRjU2KEZgcEZHRkpGTEZORlEtRjU2KC1GLDYkRmluRmBxRkdGSkZMRk5GUUY0RlNGR0ZKRkwtRjI2KS1GNTYoRl1yRkdGSkZMRk5GUUZickZTRmVxRkdGSkZMRj5GQS8lJmFsaWduR1ElYXhpc0YnL0ZIUSliYXNlbGluZUYnL0ZLUSdjZW50ZXJGJy9GTVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRj0vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zpcy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZkdC8lJmZyYW1lR0ZkdC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkMvJS1lcXVhbGNvbHVtbnNHRkMvJS1kaXNwbGF5c3R5bGVHRkMvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYXRGPkZBRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L782" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+xi*E3, E4-xi*E2&gt; (SD)

simplify(R.Vector([1,0,xi,0])): # k-action on E1+xi*E3
factor(simplify(eval(diff(%[3]/%[1],t),t=0)));
isoSD:=[E01,H,F01];
SDV:=L; # This (mod isoSD) spans a distinguished line.
# SDV acts via 3*(xi^2+1)*D_xi on the SD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRJSZ4aTtGJy8lJ2l0YWxpY0dGOEYvLUYsNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GMzYtUScmcGx1cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGXG8tRiw2JFEiMUYnRi9GL0YvRjItRlM2JVEjYzFGJy9GV1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0Yv">LCQqKCIiJCIiIiwmKiQpSSN4aUc2IiIiI0YlRiVGJUYlRiVJI2MxR0YqRiVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZpc29TREdGKDclLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YxNiNRJEUwMUYoLUkmX0hvbGRHRjE2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIiQiIiIsJi1GMDYkLUY2NiNRI1oxRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjRklGSSEiIiomIiIjRkktRjA2JC1GNjYjUSNaMkYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3I0ZlbkZJRklGSS1GMDYkLUY2NiNRJEYwMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiKkZJNyM3JUY9LCZGU0ZZKiZGZW5GSUZeb0ZJRklGXHA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtSSNtaUdGJDYlUSRTRFZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGPC1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRlotSShtZmVuY2VkR0YkNiQtRiw2Ji1GIzYkLUYvNiVRJEYyMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGWUZlbi1GZ242JC1GLDYmLUZnbjYmLUYsNigtRmduNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGWS9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGaHAtRmduNiYtRiw2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhxRltyRjxGPEZdckZgckZocC1GZ242Ji1GLDYmLUZnbjYmLUYsNigtRmduNiYtRiw2Ji1GUzYkUSMxMkYnRjxGaHFGW3JGPEY8Rl1yRmByRmhwLUZTNiRRIjFGJ0Y8RmhxRltyRjxGPEZdckZgckZocUZbckY8RjxGXXJGYHJGaHFGW3JGPEY8Rl1yRmByRmhxRltyRjxGPEZocUZbckY8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZpcy1GIzYkLUYvNiVRJEUyMUYnRjJGNS1GLDYoRmJvRmVvLUZnbjYkLUYsNiYtRmduNiYtRiw2KEZgcEZocC1GZ242Ji1GLDYmLUZnbjYmLUYsNigtRmduNiYtRiw2Ji1GUzYkUSI2RidGPEZocUZbckY8RjxGXXJGYHJGaHBGYnNGaHFGW3JGPEY8Rl1yRmByRmhxRltyRjxGPEZdckZgckZocUZbckY8RjxGXXJGYHJGaHFGW3JGPEY8RmhxRltyRjxGPEY8RjwtRiw2Ji1GUzYkUSJJRidGPEZWLUZnbjYkLUYsNiZGYG8tRjk2LVEiK0YnRjxGPkZBRkNGRUZHRklGS0Zoc0Zqc0ZgdEY8RjxGPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTRFZHRigqJl4jIiIiRjAsJi1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGNDYjUSRGMjFGKC1JJl9Ib2xkR0Y0NiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM3RjBGMC1GMzYkLUY5NiNRJEUyMUYoLUY9NiM3Iy1GQTYjNyRGRDcjNyQ3IyIiJ0YwRjBGMDcjKiZGL0YwLCZGQEYwRlRGMEYw</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L781" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+eta*E4, E3-eta*E2&gt; (ASD)

simplify(R.Vector([1,0,0,eta])): # k-action on E1+eta*E4
simplify(eval(diff(%[4]/%[1],t),t=0));
isoASD:=[H+2*eta*F01, I*X3, eta*H-2*E01];
ASDV:=F01; # This (mod isoASD) spans a distinguished line.
# ASDV acts via D_eta on the ASD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRI2MyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGVS1JJW1zdXBHRiQ2JS1GSTYlUSYmZXRhO0YnL0ZNRjRGLy1JI21uR0YkNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNihGaG5GUS1GSTYlUSNjM0YnRkxGT0ZRRlpGLy1GLDYtUScmcGx1cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZJNiVRI2M0RidGTEZPRi8=">LCgqJkkjYzJHNiIiIiIpSSRldGFHRiUiIiNGJiEiIiooRilGJkkjYzNHRiVGJkYoRiZGKkkjYzRHRiVGJg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdpc29BU0RHRig3JSwoKigiIiMiIiItSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjU2I1EkRjAxRigtSSZfSG9sZEdGNTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiKkYyRjJJJGV0YUdGKEYyRjItRjQ2JC1GOjYjUSNaMUYoLUY+NiM3Iy1GQjYjNyRGRTcjNyQ3I0YyRjIhIiIqJkYxRjItRjQ2JC1GOjYjUSNaMkYoLUY+NiM3Iy1GQjYjNyRGRTcjNyQ3I0YxRjJGMkYyKiZeI0YyRjIsJi1GNDYkLUY6NiNRJEYyMUYoLUY+NiM3Iy1GQjYjNyRGRTcjNyQ3IyIjN0YyRjItRjQ2JC1GOjYjUSRFMjFGKC1GPjYjNyMtRkI2IzckRkU3IzckNyMiIidGMkYyRjIsJiomLCZGTkZmbkZnbkYyRjJGTUYyRjIqJkYxRjItRjQ2JC1GOjYjUSRFMDFGKC1GPjYjNyMtRkI2IzckRkU3IzckNyMiIiRGMkYyRmZuNyM3JSwoKihGMUYyRkFGMkZNRjJGMkZWRmZuKiZGMUYyRmBvRjJGMiomRmdvRjIsJkZhcEYyRmBxRjJGMiwmKiYsJkZWRmZuRl5zRjJGMkZNRjJGMiomRjFGMkZjckYyRmZu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSVBU0RWRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYvNiVRJEYwMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGam4tSShtZmVuY2VkR0YkNiQtRiw2Ji1GXW82Ji1GLDYoLUZdbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmluL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJGFsZ0YnRjJGNUZdcC1GXW82Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXFGYHFGPEY8RmJxRmVxRl1wLUZdbzYmLUYsNiYtRl1vNiYtRiw2KC1GXW82Ji1GLDYmLUkjbW5HRiQ2JFEiOUYnRjxGXXFGYHFGPEY8RmJxRmVxRl1wLUZlcjYkUSIxRidGPEZdcUZgcUY8RjxGYnFGZXFGXXFGYHFGPEY8RmJxRmVxRl1xRmBxRjxGPEZicUZlcUZdcUZgcUY8RjxGXXFGYHFGPEY8Rlc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVBU0RWR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YwNiNRJEYwMUYoLUkmX0hvbGRHRjA2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIioiIiJGOw==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Group hide-input="false" labelreference="L775" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># SD lift
TwistorLift([E1+xi*E3, E4-xi*E2],SDV,isoSD); # Multiply by 3*(xi^2+1)*D_xi

# Petrov type D (double roots at xi=I and xi=-I)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRIkJGJ0Y0RjdGOkZURj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX241Njc1NTEzMjQ4RzYiIiIhL0kiQkc2Iy9GJ0ktX241Njc1NTEzMjE2R0YqRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjRGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRJSZ4aTtGJy8lJ2l0YWxpY0dGNEYvLUZJNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERkhGLw==">LCYqJiIiJSIiIilJI3hpRzYiIiIjRiUhIiJGJEYq</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L774" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># ASD lift
TwistorLift([E1+eta*E4, E3-eta*E2],ASDV,isoASD); # Multiply by D_eta

# Petrov type O</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRIkJGJ0Y0RjdGOkZURj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX240NjY5NDMzMzc2RzYiIiIhL0kiQkc2Iy9GJ0ktX240NjY5NDMzMzQ0R0YqRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L769" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L743" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M6S.2: D-.D-</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L766" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X1:=F10+E11:
X2:=F11+E10:
X3:=F21+E21: L:=I*X3:
X4:=F31+E32:
X5:=F32+E31:
# isotropy: I*H

LieAlgebraData([X1+X2,I*(X1-X2),I*X3,I*(X4-X5),X4+X5,I*H],Falg):
DGsetup(%);
mat:=LieAlgebras:-Adjoint():

LieAlgebraData([e3,e6],Kalg);
DGsetup(%);

DGsetup([seq(x||i,i=1..6)],V);
rho:=Representation(Kalg,V,[mat[3],mat[6]]):

S:=[D_x3,D_x6]:
Query(rho, S, &quot;InvariantSubspace&quot;):

DGsetup([y1,y2,y3,y4],W):
rho4D:=QuotientRepresentation(rho,S,[D_x1,D_x2,D_x4,D_x5],W):
# k-rep on f/k wrt basis: X1,X2,X4,X5</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkZhbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+RmFsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nRzYkRiVJKF9zeXNsaWJHRig2JC9JJW9wZW5HRipRJyZsc3FiO0YoL0kmY2xvc2VHRipRJyZyc3FiO0Yo">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3IjcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJJUthbGdHRig3JCIiIz1GKEkmZmFsc2VHRiZFXFtsIUYs</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkthbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+S2FsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEuZnJhbWV+bmFtZTp+VkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SS5mcmFtZX5uYW1lOn5WRzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L770" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="V &gt; " style="Maple Input" layout="Normal"># Conformal structure [G]

FindConformal(rho4D,nops(S)):
eval(%,g[4,4]=-1/3);

# G = (X1+X2)^*(X4+X5)^* + (I(X1-X2))^*(I(X4-X5))^* 
# - 1/3( I(X4-X5) )^*( I(X4-X5) )^* - 1/3(X4+X5)^*(X4+X5)^*</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0LUY1NigtSSZtZnJhY0dGJDYpLUY4NiZGTUY7Rj5GQS1GODYmUSIyRidGO0Y+RkEvJS5saW5ldGhpY2tuZXNzR0ZNLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhuLyUpYmV2ZWxsZWRHRkBGO0ZERkdGSUZLRk5GREZHRkktRjI2KUY0RjRGUEY0RkRGR0ZJLUYyNilGNEZQLUY1NigtRiw2JC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRjtGPkZBLyUmZmVuY2VHRkAvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGaXAtRlM2KUZVLUY4NiZRIjNGJ0Y7Rj5GQUZaRmZuRmluRltvRjtGREZHRklGS0ZORjRGREZHRkktRjI2KUZQRjRGNEZhb0ZERkdGSUY7Rj4vJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSEZobi9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zgci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zbcy8lJmZyYW1lR0Zbcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaHJGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L779" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Adapted basis

E1:=X1+X2:                      # theta1=(X1+X2)^* - 1/3(X4+X5)^*
E2:=X4+X5 + 1/3*(X1+X2):         # theta2=(X4+X5)^*
E3:=I*(X1-X2):                  # theta3=(I(X1-X2))^* - 1/3(I(X4-X5))^*
E4:=I*(X4-X5) + 1/3*(I*(X1-X2)): # theta4=(I(X4-X5))^*

# Change of basis matrix (columns are new basis in terms of old basis)

P:=Matrix([[1,1/3,0,0],[0,0,1,1/3],[0,0,0,1],[0,1,0,0]]);
PI:=MatrixInverse(P):

PI.ApplyRepresentation(rho4D,c1*e1+c2*e2).P;
R:=MatrixExponential(%,t):
#  SD totally null 2-planes: &lt;E1+xi*E3, E4-xi*E2&gt;
# ASD totally null 2-planes: &lt;E1+eta*E4,E3-eta*E2&gt;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdGOi8lK2NvbHVtbnNwYW5HRjotRjU2KC1JJm1mcmFjR0YkNilGNy1GODYmUSIzRidGO0Y+RkEvJS5saW5ldGhpY2tuZXNzR0Y6LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVuLyUpYmV2ZWxsZWRHRkBGO0ZERkdGSUZLRk0tRjU2KC1GODYmUSIwRidGO0Y+RkFGREZHRklGS0ZNRmpuRkRGR0ZJLUYyNilGam5Gam5GNEZPRkRGR0ZJLUYyNilGam5Gam5Gam5GNEZERkdGSS1GMjYpRmpuRjRGam5Gam5GREZHRklGO0Y+LyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhGZW4vRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYnAvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXXEvJSZmcmFtZUdGXXEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmpwRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjMSIlIiUtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYuLUklbXJvd0dGMDYmLUkjbW9HRjA2I1EqJnVtaW51czA7RigtSSNtaUdGMDYjUSNjMUYoLUY5NiNRJyZwbHVzO0YoLUY9NiNRI2MyRigtRjY2JEY4LUY2NiUtRi82I1EiM0YoLUY5NiNRMSZJbnZpc2libGVUaW1lcztGKEY8Ri5GLi1GNjYkRjgtSSZtZnJhY0dGMDYkLUY2NiUtRi82I1EiNEYoRk1GPEZKRjUtRjY2JUY8LUY5NiNRKCZtaW51cztGKEZDRkhGLkYuRlJGWkYuRi43Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjU3QTIlNF8iKVskKm8k</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L754" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+xi*E3, E4-xi*E2&gt; (SD)

simplify(R.Vector([1,0,xi,0])): # k-action on E1+xi*E3
factor(simplify(eval(diff(%[3]/%[1],t),t=0)));
isoSD:=[I*H];
SDV:=L; # This (mod isoSD) spans a distinguished line.
# SDV acts via -(xi^2+1)*D_xi on the SD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVElJnhpO0YnLyUnaXRhbGljR0Y0Ri8tSSNtbkdGJDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GVzYkUSIxRidGL0YvRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZhby1GSTYkLUYjNiYtRlE2JVEjYzFGJy9GVVEldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GUTYlUSNjMkYnRmpvRlxwRi9GL0YvRi8=">LCQqJiwmKiQpSSN4aUc2IiIiIyIiIkYqRipGKkYqLCZJI2MxR0YoRipJI2MyR0YoISIiRipGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSZpc29TREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNiYtRiw2Ji1JI21uR0YkNiRRLSZJbWFnaW5hcnlJO0YnRjwtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZpbi1GUzYkLUYsNictRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmNvLUYjNiQtRi82JVEjWjFGJ0YyRjUtRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLRmhuRmpuLUZTNiQtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zobi9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGYnEtRlM2Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYnJGZXJGPEY8RmdyRmpyRmJxLUZTNiYtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYmLUZYNiRRIjFGJ0Y8RmJyRmVyRjxGPEZnckZqckZicUZpc0ZickZlckY8RjxGZ3JGanJGYnJGZXJGPEY8RmdyRmpyRmJyRmVyRjxGPEZnckZqckZickZlckY8RjxGYnJGZXJGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGYm9GZG8tRiw2Ji1GWDYkUSIyRidGPEZlbi1GIzYkLUYvNiVRI1oyRidGMkY1LUYsNihGXHBGX3AtRlM2JC1GLDYmLUZTNiYtRiw2KEZqcEZicS1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2JkZhdEZickZlckY8RjxGZ3JGanJGYnFGaXNGYnJGZXJGPEY8RmdyRmpyRmJyRmVyRjxGPEZnckZqckZickZlckY8RjxGZ3JGanJGYnJGZXJGPEY8RmJyRmVyRjxGPEY8RjxGPEY8L0ZoclEnJmxzcWI7RicvRltzUScmcnNxYjtGJ0Y8LUZTNiYtRiw2Ji1GLDYmLUZYNiRRIklGJ0Y8RmVuLUZTNiQtRiw2J0Zfb0Zqby1GOTYtUSIrRidGPEY+RkFGQ0ZFRkdGSUZLRmJvRmRvLUYsNiZGYXRGZW5GaXRGPEY8RjxGPEZickZlckY8RjxGZ3JGanI=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZpc29TREdGKDcjKiZeIyIiIkYxLCYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjU2I1EjWjFGKC1JJl9Ib2xkR0Y1NiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjRjFGMSEiIiomIiIjRjEtRjQ2JC1GOjYjUSNaMkYoLUY+NiM3Iy1GQjYjNyRGRTcjNyQ3I0ZORjFGMUYxRjE3IzcjKiZGMEYxLCZGQUZMKiZGTkYxRldGMUYxRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtSSNtaUdGJDYlUSRTRFZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGPC1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRlotSShtZmVuY2VkR0YkNiQtRiw2Ji1GIzYkLUYvNiVRJEYyMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGWUZlbi1GZ242JC1GLDYmLUZnbjYmLUYsNigtRmduNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGWS9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGaHAtRmduNiYtRiw2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhxRltyRjxGPEZdckZgckZocC1GZ242Ji1GLDYmLUZnbjYmLUYsNigtRmduNiYtRiw2Ji1GUzYkUSMxMkYnRjxGaHFGW3JGPEY8Rl1yRmByRmhwLUZTNiRRIjFGJ0Y8RmhxRltyRjxGPEZdckZgckZocUZbckY8RjxGXXJGYHJGaHFGW3JGPEY8Rl1yRmByRmhxRltyRjxGPEZocUZbckY8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZpcy1GIzYkLUYvNiVRJEUyMUYnRjJGNS1GLDYoRmJvRmVvLUZnbjYkLUYsNiYtRmduNiYtRiw2KEZgcEZocC1GZ242Ji1GLDYmLUZnbjYmLUYsNigtRmduNiYtRiw2Ji1GUzYkUSI2RidGPEZocUZbckY8RjxGXXJGYHJGaHBGYnNGaHFGW3JGPEY8Rl1yRmByRmhxRltyRjxGPEZdckZgckZocUZbckY8RjxGXXJGYHJGaHFGW3JGPEY8RmhxRltyRjxGPEY8RjwtRiw2Ji1GUzYkUSJJRidGPEZWLUZnbjYkLUYsNiZGYG8tRjk2LVEiK0YnRjxGPkZBRkNGRUZHRklGS0Zoc0Zqc0ZgdEY8RjxGPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTRFZHRigqJl4jIiIiRjAsJi1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGNDYjUSRGMjFGKC1JJl9Ib2xkR0Y0NiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM3RjBGMC1GMzYkLUY5NiNRJEUyMUYoLUY9NiM3Iy1GQTYjNyRGRDcjNyQ3IyIiJ0YwRjBGMDcjKiZGL0YwLCZGQEYwRlRGMEYw</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L756" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+eta*E4, E3-eta*E2&gt; (ASD)

simplify(R.Vector([1,0,0,eta])): # k-action on E1+eta*E4
factor(simplify(eval(diff(%[4]/%[1],t),t=0)));
isoASD:=[I*H];
ASDV:=L; # This (mod isoASD) spans a distinguished line.
# ASDV acts via -(3+4/3*eta^2)*D_eta on the ASD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSNtaUdGJDYlUSNjMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlgtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUkjbW5HRiQ2JFEiNEYnRi9GVC1JJW1zdXBHRiQ2JS1GTDYlUSYmZXRhO0YnL0ZQRjRGLy1GXG82JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8tRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GXG82JFEiOUYnRi9GL0YvRi8tRlxvNiRRIjNGJ0YvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZqcC8lKWJldmVsbGVkR0Y0Ri8=">LCQqKCMiIiIiIiRGJUkjYzFHNiJGJSwmKiYiIiVGJSlJJGV0YUdGKCIiI0YlRiUiIipGJUYlISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSdpc29BU0RGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkobWZlbmNlZEdGJDYmLUYsNiYtSSNtbkdGJDYkUS0mSW1hZ2luYXJ5STtGJ0Y8LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGaW4tRlM2JC1GLDYnLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZjby1GIzYkLUYvNiVRI1oxRidGMkY1LUYsNigtRi82JVEkX0RHRidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZobkZqbi1GUzYkLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGaG4vRlFRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJxLUZTNiYtRiw2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJyRmVyRjxGPEZnckZqckZicS1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ji1GWDYkUSIxRidGPEZickZlckY8RjxGZ3JGanJGYnFGaXNGYnJGZXJGPEY8RmdyRmpyRmJyRmVyRjxGPEZnckZqckZickZlckY8RjxGZ3JGanJGYnJGZXJGPEY8RmJyRmVyRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRmJvRmRvLUYsNiYtRlg2JFEiMkYnRjxGZW4tRiM2JC1GLzYlUSNaMkYnRjJGNS1GLDYoRlxwRl9wLUZTNiQtRiw2Ji1GUzYmLUYsNihGanBGYnEtRlM2Ji1GLDYmLUZTNiYtRiw2KC1GUzYmLUYsNiZGYXRGYnJGZXJGPEY8RmdyRmpyRmJxRmlzRmJyRmVyRjxGPEZnckZqckZickZlckY8RjxGZ3JGanJGYnJGZXJGPEY8RmdyRmpyRmJyRmVyRjxGPEZickZlckY8RjxGPEY8RjxGPC9GaHJRJyZsc3FiO0YnL0Zbc1EnJnJzcWI7RidGPC1GUzYmLUYsNiYtRiw2Ji1GWDYkUSJJRidGPEZlbi1GUzYkLUYsNidGX29Gam8tRjk2LVEiK0YnRjxGPkZBRkNGRUZHRklGS0Zib0Zkby1GLDYmRmF0RmVuRml0RjxGPEY8RjxGYnJGZXJGPEY8RmdyRmpy">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdpc29BU0RHRig3IyomXiMiIiJGMSwmLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0Y1NiNRI1oxRigtSSZfSG9sZEdGNTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3I0YxRjEhIiIqJiIiI0YxLUY0NiQtRjo2I1EjWjJGKC1GPjYjNyMtRkI2IzckRkU3IzckNyNGTkYxRjFGMUYxNyM3IyomRjBGMSwmRkFGTComRk5GMUZXRjFGMUYx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtSSNtaUdGJDYlUSVBU0RWRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1JI21uR0YkNiRRLSZJbWFnaW5hcnlJO0YnRjwtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZaLUkobWZlbmNlZEdGJDYkLUYsNiYtRiM2JC1GLzYlUSRGMjFGJ0YyRjUtRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW4tRmduNiQtRiw2Ji1GZ242Ji1GLDYoLUZnbjYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRlkvRlFRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmhwLUZnbjYmLUYsNiYtRi82JVEhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZocUZbckY8RjxGXXJGYHJGaHAtRmduNiYtRiw2Ji1GZ242Ji1GLDYoLUZnbjYmLUYsNiYtRlM2JFEjMTJGJ0Y8RmhxRltyRjxGPEZdckZgckZocC1GUzYkUSIxRidGPEZocUZbckY8RjxGXXJGYHJGaHFGW3JGPEY8Rl1yRmByRmhxRltyRjxGPEZdckZgckZocUZbckY8RjxGaHFGW3JGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGaXMtRiM2JC1GLzYlUSRFMjFGJ0YyRjUtRiw2KEZib0Zlby1GZ242JC1GLDYmLUZnbjYmLUYsNihGYHBGaHAtRmduNiYtRiw2Ji1GZ242Ji1GLDYoLUZnbjYmLUYsNiYtRlM2JFEiNkYnRjxGaHFGW3JGPEY8Rl1yRmByRmhwRmJzRmhxRltyRjxGPEZdckZgckZocUZbckY8RjxGXXJGYHJGaHFGW3JGPEY8Rl1yRmByRmhxRltyRjxGPEZocUZbckY8RjxGPEY8LUYsNiYtRlM2JFEiSUYnRjxGVi1GZ242JC1GLDYmRmBvLUY5Ni1RIitGJ0Y8Rj5GQUZDRkVGR0ZJRktGaHNGanNGYHRGPEY8Rjw=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVBU0RWR0YoKiZeIyIiIkYwLCYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjQ2I1EkRjIxRigtSSZfSG9sZEdGNDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjN0YwRjAtRjM2JC1GOTYjUSRFMjFGKC1GPTYjNyMtRkE2IzckRkQ3IzckNyMiIidGMEYwRjA3IyomRi9GMCwmRkBGMEZURjBGMA==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Group hide-input="false" labelreference="L744" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># SD lift
TwistorLift([E1+xi*E3, E4-xi*E2],SDV,isoSD); # Multiply by -(xi^2+1)*D_xi

# Petrov type D (double roots at xi=I and xi=-I)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRIkJGJ0Y0RjdGOkZURj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX241NjgzNjkxNDU2RzYiIiIhL0kiQkc2Iy9GJ0ktX241NjgzNjkxNDI0R0YqRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkmbWZyYWNHRiQ2KC1GIzYmLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVElJnhpO0YnLyUnaXRhbGljR0Y9RjQtRjE2JFEiMkYnRjQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjQtRjE2JFEiM0YnRjQvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBvLyUpYmV2ZWxsZWRHRj0tRjg2LVEnJnBsdXM7RidGNEY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlvLUYsNihGMEZobkZbb0Zeb0Zhb0Zjb0Y0">LCYqJiMiIzUiIiQiIiIpSSN4aUc2IiIiI0YnRidGJEYn</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L747" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># ASD lift
TwistorLift([E1+eta*E4, E3-eta*E2],ASDV,isoASD); # Multiply by -(4*eta^2 + 9)/3*D_eta

# Petrov type D (double roots at eta=3/2*I and eta=-3/2*I)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRIkJGJ0Y0RjdGOkZURj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX241NjcyODI1MzQ0RzYiIiIhL0kiQkc2Iy9GJ0ktX241NjcyODI1MzEyR0YqRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkmbWZyYWNHRiQ2KC1GIzYmLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEmJmV0YTtGJy8lJ2l0YWxpY0dGPUY0LUYxNiRRIjJGJ0Y0LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y0LUYxNiRRIjlGJ0Y0LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zgby8lKWJldmVsbGVkR0Y9LUY4Ni1RJyZwbHVzO0YnRjRGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpby1GMTYkUSI0RidGNEY0">LCYqJiMiIzsiIioiIiIpSSRldGFHNiIiIiNGJ0YnIiIlRic=</Equation></Text-field>
</Output>
</Group><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L795" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M6S.3: D-.D-</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L804" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X1:=F10+E11:
X2:=F11+E10:
X3:=F21+E21: L:=I*X3:
X4:=F31+E32:
X5:=F32+E31:
# isotropy: I*H

LieAlgebraData([X1-X2,I*(X1+X2),I*X3,I*(X4+X5),X4-X5,I*H],Falg):
DGsetup(%);
mat:=LieAlgebras:-Adjoint():

LieAlgebraData([e3,e6],Kalg);
DGsetup(%);

DGsetup([seq(x||i,i=1..6)],V);
rho:=Representation(Kalg,V,[mat[3],mat[6]]):

S:=[D_x3,D_x6]:
Query(rho, S, &quot;InvariantSubspace&quot;):

DGsetup([y1,y2,y3,y4],W):
rho4D:=QuotientRepresentation(rho,S,[D_x1,D_x2,D_x4,D_x5],W):
# k-rep on f/k wrt basis: X1,X2,X4,X5</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkZhbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+RmFsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nRzYkRiVJKF9zeXNsaWJHRig2JC9JJW9wZW5HRipRJyZsc3FiO0YoL0kmY2xvc2VHRipRJyZyc3FiO0Yo">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3IjcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJJUthbGdHRig3JCIiIz1GKEkmZmFsc2VHRiZFXFtsIUYs</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fkthbGdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+S2FsZ0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEuZnJhbWV+bmFtZTp+VkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SS5mcmFtZX5uYW1lOn5WRzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L802" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="V &gt; " style="Maple Input" layout="Normal"># Conformal structure [G]

FindConformal(rho4D,nops(S)):
eval(%,g[4,4]=-1/3);

# G = (X1-X2)^*(X4-X5)^* + (I(X1+X2))^*(I(X4+X5))^* 
# - 1/3( I(X4+X5) )^*( I(X4+X5) )^* - 1/3(X4-X5)^*(X4-X5)^*</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNEY0LUY1NigtSSZtZnJhY0dGJDYpLUY4NiZGTUY7Rj5GQS1GODYmUSIyRidGO0Y+RkEvJS5saW5ldGhpY2tuZXNzR0ZNLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhuLyUpYmV2ZWxsZWRHRkBGO0ZERkdGSUZLRk5GREZHRkktRjI2KUY0RjRGUEY0RkRGR0ZJLUYyNilGNEZQLUY1NigtRiw2JC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRjtGPkZBLyUmZmVuY2VHRkAvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGaXAtRlM2KUZVLUY4NiZRIjNGJ0Y7Rj5GQUZaRmZuRmluRltvRjtGREZHRklGS0ZORjRGREZHRkktRjI2KUZQRjRGNEZhb0ZERkdGSUY7Rj4vJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSEZobi9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zgci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zbcy8lJmZyYW1lR0Zbcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaHJGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Adapted basis

E1:=X1-X2:                       # theta1=(X1-X2)^* - 1/3(X4-X5)^*
E2:=X4-X5 + 1/3*(X1-X2):         # theta2=(X4-X5)^*
E3:=I*(X1+X2):                   # theta3=(I(X1+X2))^* - 1/3(I(X4+X5))^*
E4:=I*(X4+X5) + 1/3*(I*(X1+X2)): # theta4=(I(X4+X5))^*

# Change of basis matrix (columns are new basis in terms of old basis)

P:=Matrix([[1,1/3,0,0],[0,0,1,1/3],[0,0,0,1],[0,1,0,0]]);
PI:=MatrixInverse(P):

PI.ApplyRepresentation(rho4D,c1*e1+c2*e2).P;
R:=MatrixExponential(%,t):
#  SD totally null 2-planes: &lt;E1+xi*E3, E4-xi*E2&gt;
# ASD totally null 2-planes: &lt;E1+eta*E4,E3-eta*E2&gt;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdGOi8lK2NvbHVtbnNwYW5HRjotRjU2KC1JJm1mcmFjR0YkNilGNy1GODYmUSIzRidGO0Y+RkEvJS5saW5ldGhpY2tuZXNzR0Y6LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVuLyUpYmV2ZWxsZWRHRkBGO0ZERkdGSUZLRk0tRjU2KC1GODYmUSIwRidGO0Y+RkFGREZHRklGS0ZNRmpuRkRGR0ZJLUYyNilGam5Gam5GNEZPRkRGR0ZJLUYyNilGam5Gam5Gam5GNEZERkdGSS1GMjYpRmpuRjRGam5Gam5GREZHRklGO0Y+LyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhGZW4vRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYnAvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXXEvJSZmcmFtZUdGXXEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmpwRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGUEY3LUY4NiotRi82Ji1JI21pR0YkNiVRI2MxRicvJSdpdGFsaWNHUSV0cnVlRicvRj9RJ2l0YWxpY0YnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnRj4vJSZmZW5jZUdGRi8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZecC1GWDYlUSNjMkYnRmVuRmhuRj5GQUZERkdGSkZMRk5GUS1GODYqLUkmbWZyYWNHRiQ2KC1GLzYmLUY7NiRRIjRGJ0Y+LUZbbzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZeb0Zgb0Zib0Zkb0Zmb0Zob0Zqby9GXXBRJjAuMGVtRicvRmBwRmJxRldGPi1GOzYkUSIzRidGPi8lLmxpbmV0aGlja25lc3NHRlAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGRkZBRkRGR0ZKRkxGTkZRRkFGREZHRkpGTC1GNTYrRjdGNy1GODYqLUYvNiZGZHFGXnFGV0Y+RkFGREZHRkpGTEZORlFGU0ZBRkRGR0ZKRkwtRjU2Ky1GODYqLUYvNictRltvNi1RKiZ1bWludXMwO0YnRj5GXm9GYG9GYm9GZG9GZm9GaG9Gam9GXHBGX3BGVy1GW282LVEnJnBsdXM7RidGPkZeb0Zgb0Zib0Zkb0Zmb0Zob0Zqb0ZccEZfcEZhcEY+RkFGREZHRkpGTEZORlEtRjg2Ki1GLzYlRlxzRmZwRj5GQUZERkdGSkZMRk5GUUY3RjdGQUZERkdGSkZMLUY1NistRjg2Ki1GLzYlRlxzRmRyRj5GQUZERkdGSkZMRk5GUUZockY3RjdGQUZERkdGSkZMRkFGRC8lJmFsaWduR1ElYXhpc0YnL0ZIUSliYXNlbGluZUYnL0ZLRltyL0ZNUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGZ24vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZodC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZjdS8lJmZyYW1lR0ZjdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkYvJS1lcXVhbGNvbHVtbnNHRkYvJS1kaXNwbGF5c3R5bGVHRkYvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYHVGQUZERj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zmdi1GLDYoLUYvNiYtRjI2Oi1GNTYrLUY4NiotRjs2JkY9RkFGREY+RkFGREZHRkpGTEZORlFGZ3ctRjg2Ki1GLzYoLUZYNidGWkZlbkZBRkRGaG4tRltvNi9GXW9GQUZERj5GXm9GYG9GYm9GZG9GZm9GaG9Gam9GXHBGX3AtRlg2J0ZjcEZlbkZBRkRGaG5GQUZERj5GQUZERkdGSkZMRk5GUS1GODYqLUYvNigtRmdwNiktRjs2JkZdcUZBRkRGPi1GOzYmRmZxRkFGREY+RmdxRmlxRlxyRl5yRkFGXnEtRi82JkZfeEZBRkRGPkZBRkRGPkZBRkRGR0ZKRkxGTkZRRkFGREZHRkpGTC1GNTYrRmd3Rmd3LUY4NiotRi82KEZdeUZecUZfeEZBRkRGPkZBRkRGR0ZKRkxGTkZRRlt4RkFGREZHRkpGTC1GNTYrLUY4NiotRi82KS1GW282L0Zec0ZBRkRGPkZeb0Zgb0Zib0Zkb0Zmb0Zob0Zqb0ZccEZfcEZfeC1GW282L1EiK0YnRkFGREY+Rl5vRmBvRmJvRmRvRmZvRmhvRmpvRlxwRl9wRmN4RkFGREY+RkFGREZHRkpGTEZORlEtRjg2Ki1GLzYnRl16Rmd4RkFGREY+RkFGREZHRkpGTEZORlFGZ3dGZ3dGQUZERkdGSkZMLUY1NistRjg2Ki1GLzYnRl16RmV5RkFGREY+RkFGREZHRkpGTEZORlFGaXlGZ3dGZ3dGQUZERkdGSkZMRkFGREZcdEZfdEZhdEZidEZkdEZmdEZpdEZbdUZedUZhdUZkdUZmdUZodUZbdkZddkZfdkZhdkZkdkZBRkRGPkZBRkRGPi9GanZRIltGJy9GXXdRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjMSIlIiUtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYuLUklbXJvd0dGMDYmLUkjbW9HRjA2I1EqJnVtaW51czA7RigtSSNtaUdGMDYjUSNjMUYoLUY5NiNRJyZwbHVzO0YoLUY9NiNRI2MyRigtRjY2JEY4LUY2NiUtRi82I1EiM0YoLUY5NiNRMSZJbnZpc2libGVUaW1lcztGKEY8Ri5GLi1GNjYkRjgtSSZtZnJhY0dGMDYkLUY2NiUtRi82I1EiNEYoRk1GPEZKRjUtRjY2JUY8LUY5NiNRKCZtaW51cztGKEZDRkhGLkYuRlJGWkYuRi43Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjVLYl9uSTopWyQqbyQ=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+xi*E3, E4-xi*E2&gt; (SD)

simplify(R.Vector([1,0,xi,0])): # k-action on E1+xi*E3
factor(simplify(eval(diff(%[3]/%[1],t),t=0)));
isoSD:=[I*H];
SDV:=L; # This (mod isoSD) spans a distinguished line.
# SDV acts via -(xi^2+1)*D_xi on the SD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVElJnhpO0YnLyUnaXRhbGljR0Y0Ri8tSSNtbkdGJDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GVzYkUSIxRidGL0YvRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZhby1GSTYkLUYjNiYtRlE2JVEjYzFGJy9GVVEldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GUTYlUSNjMkYnRmpvRlxwRi9GL0YvRi8=">LCQqJiwmKiQpSSN4aUc2IiIiIyIiIkYqRipGKkYqLCZJI2MxR0YoRipJI2MyR0YoISIiRipGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSZpc29TREYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNiYtRiw2Ji1JI21uR0YkNiRRLSZJbWFnaW5hcnlJO0YnRjwtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZpbi1GUzYkLUYsNictRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmNvLUYjNiQtRi82JVEjWjFGJ0YyRjUtRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLRmhuRmpuLUZTNiQtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zobi9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGYnEtRlM2Ji1GLDYmLUYvNiVRIUYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYnJGZXJGPEY8RmdyRmpyRmJxLUZTNiYtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYmLUZYNiRRIjFGJ0Y8RmJyRmVyRjxGPEZnckZqckZicUZpc0ZickZlckY8RjxGZ3JGanJGYnJGZXJGPEY8RmdyRmpyRmJyRmVyRjxGPEZnckZqckZickZlckY8RjxGYnJGZXJGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGYm9GZG8tRiw2Ji1GWDYkUSIyRidGPEZlbi1GIzYkLUYvNiVRI1oyRidGMkY1LUYsNihGXHBGX3AtRlM2JC1GLDYmLUZTNiYtRiw2KEZqcEZicS1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2JkZhdEZickZlckY8RjxGZ3JGanJGYnFGaXNGYnJGZXJGPEY8RmdyRmpyRmJyRmVyRjxGPEZnckZqckZickZlckY8RjxGZ3JGanJGYnJGZXJGPEY8RmJyRmVyRjxGPEY8RjxGPEY8L0ZoclEnJmxzcWI7RicvRltzUScmcnNxYjtGJ0Y8LUZTNiYtRiw2Ji1GLDYmLUZYNiRRIklGJ0Y8RmVuLUZTNiQtRiw2J0Zfb0Zqby1GOTYtUSIrRidGPEY+RkFGQ0ZFRkdGSUZLRmJvRmRvLUYsNiZGYXRGZW5GaXRGPEY8RjxGPEZickZlckY8RjxGZ3JGanI=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZpc29TREdGKDcjKiZeIyIiIkYxLCYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjU2I1EjWjFGKC1JJl9Ib2xkR0Y1NiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjRjFGMSEiIiomIiIjRjEtRjQ2JC1GOjYjUSNaMkYoLUY+NiM3Iy1GQjYjNyRGRTcjNyQ3I0ZORjFGMUYxRjE3IzcjKiZGMEYxLCZGQUZMKiZGTkYxRldGMUYxRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtSSNtaUdGJDYlUSRTRFZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGPC1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRlotSShtZmVuY2VkR0YkNiQtRiw2Ji1GIzYkLUYvNiVRJEYyMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGWUZlbi1GZ242JC1GLDYmLUZnbjYmLUYsNigtRmduNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGWS9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSRhbGdGJ0YyRjVGaHAtRmduNiYtRiw2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhxRltyRjxGPEZdckZgckZocC1GZ242Ji1GLDYmLUZnbjYmLUYsNigtRmduNiYtRiw2Ji1GUzYkUSMxMkYnRjxGaHFGW3JGPEY8Rl1yRmByRmhwLUZTNiRRIjFGJ0Y8RmhxRltyRjxGPEZdckZgckZocUZbckY8RjxGXXJGYHJGaHFGW3JGPEY8Rl1yRmByRmhxRltyRjxGPEZocUZbckY8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZpcy1GIzYkLUYvNiVRJEUyMUYnRjJGNS1GLDYoRmJvRmVvLUZnbjYkLUYsNiYtRmduNiYtRiw2KEZgcEZocC1GZ242Ji1GLDYmLUZnbjYmLUYsNigtRmduNiYtRiw2Ji1GUzYkUSI2RidGPEZocUZbckY8RjxGXXJGYHJGaHBGYnNGaHFGW3JGPEY8Rl1yRmByRmhxRltyRjxGPEZdckZgckZocUZbckY8RjxGXXJGYHJGaHFGW3JGPEY8RmhxRltyRjxGPEY8RjwtRiw2Ji1GUzYkUSJJRidGPEZWLUZnbjYkLUYsNiZGYG8tRjk2LVEiK0YnRjxGPkZBRkNGRUZHRklGS0Zoc0Zqc0ZgdEY8RjxGPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTRFZHRigqJl4jIiIiRjAsJi1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGNDYjUSRGMjFGKC1JJl9Ib2xkR0Y0NiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyM3JDcjIiM3RjBGMC1GMzYkLUY5NiNRJEUyMUYoLUY9NiM3Iy1GQTYjNyRGRDcjNyQ3IyIiJ0YwRjBGMDcjKiZGL0YwLCZGQEYwRlRGMEYw</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="Kalg &gt; " style="Maple Input" layout="Normal"># Determine the action on &lt;E1+eta*E4, E3-eta*E2&gt; (ASD)

simplify(R.Vector([1,0,0,eta])): # k-action on E1+eta*E4
factor(simplify(eval(diff(%[4]/%[1],t),t=0)));
isoASD:=[I*H];
ASDV:=L; # This (mod isoASD) spans a distinguished line.
# ASDV acts via -(3+4/3*eta^2)*D_eta on the ASD family</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSNtaUdGJDYlUSNjMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlgtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUkjbW5HRiQ2JFEiNEYnRi9GVC1JJW1zdXBHRiQ2JS1GTDYlUSYmZXRhO0YnL0ZQRjRGLy1GXG82JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8tRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GXG82JFEiOUYnRi9GL0YvRi8tRlxvNiRRIjNGJ0YvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZqcC8lKWJldmVsbGVkR0Y0Ri8=">LCQqKCMiIiIiIiRGJUkjYzFHNiJGJSwmKiYiIiVGJSlJJGV0YUdGKCIiI0YlRiUiIipGJUYlISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSdpc29BU0RGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkobWZlbmNlZEdGJDYmLUYsNiYtSSNtbkdGJDYkUS0mSW1hZ2luYXJ5STtGJ0Y8LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGaW4tRlM2JC1GLDYnLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZjby1GIzYkLUYvNiVRI1oxRidGMkY1LUYsNigtRi82JVEkX0RHRidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZobkZqbi1GUzYkLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGaG4vRlFRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmJxLUZTNiYtRiw2Ji1GLzYlUSFGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJyRmVyRjxGPEZnckZqckZicS1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ji1GWDYkUSIxRidGPEZickZlckY8RjxGZ3JGanJGYnFGaXNGYnJGZXJGPEY8RmdyRmpyRmJyRmVyRjxGPEZnckZqckZickZlckY8RjxGZ3JGanJGYnJGZXJGPEY8RmJyRmVyRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRmJvRmRvLUYsNiYtRlg2JFEiMkYnRjxGZW4tRiM2JC1GLzYlUSNaMkYnRjJGNS1GLDYoRlxwRl9wLUZTNiQtRiw2Ji1GUzYmLUYsNihGanBGYnEtRlM2Ji1GLDYmLUZTNiYtRiw2KC1GUzYmLUYsNiZGYXRGYnJGZXJGPEY8RmdyRmpyRmJxRmlzRmJyRmVyRjxGPEZnckZqckZickZlckY8RjxGZ3JGanJGYnJGZXJGPEY8RmdyRmpyRmJyRmVyRjxGPEZickZlckY8RjxGPEY8RjxGPC9GaHJRJyZsc3FiO0YnL0Zbc1EnJnJzcWI7RidGPC1GUzYmLUYsNiYtRiw2Ji1GWDYkUSJJRidGPEZlbi1GUzYkLUYsNidGX29Gam8tRjk2LVEiK0YnRjxGPkZBRkNGRUZHRklGS0Zib0Zkby1GLDYmRmF0RmVuRml0RjxGPEY8RjxGYnJGZXJGPEY8RmdyRmpy">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdpc29BU0RHRig3IyomXiMiIiJGMSwmLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0Y1NiNRI1oxRigtSSZfSG9sZEdGNTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3I0YxRjEhIiIqJiIiI0YxLUY0NiQtRjo2I1EjWjJGKC1GPjYjNyMtRkI2IzckRkU3IzckNyNGTkYxRjFGMUYxNyM3IyomRjBGMSwmRkFGTComRk5GMUZXRjFGMUYx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtSSNtaUdGJDYlUSVBU0RWRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1JI21uR0YkNiRRLSZJbWFnaW5hcnlJO0YnRjwtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZaLUkobWZlbmNlZEdGJDYkLUYsNiYtRiM2JC1GLzYlUSRGMjFGJ0YyRjUtRiw2KC1GLzYlUSRfREdGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW4tRmduNiQtRiw2Ji1GZ242Ji1GLDYoLUZnbjYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRlkvRlFRLDAuMzMzMzMzM2VtRictRi82JVEkYWxnRidGMkY1RmhwLUZnbjYmLUYsNiYtRi82JVEhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZocUZbckY8RjxGXXJGYHJGaHAtRmduNiYtRiw2Ji1GZ242Ji1GLDYoLUZnbjYmLUYsNiYtRlM2JFEjMTJGJ0Y8RmhxRltyRjxGPEZdckZgckZocC1GUzYkUSIxRidGPEZocUZbckY8RjxGXXJGYHJGaHFGW3JGPEY8Rl1yRmByRmhxRltyRjxGPEZdckZgckZocUZbckY8RjxGaHFGW3JGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGaXMtRiM2JC1GLzYlUSRFMjFGJ0YyRjUtRiw2KEZib0Zlby1GZ242JC1GLDYmLUZnbjYmLUYsNihGYHBGaHAtRmduNiYtRiw2Ji1GZ242Ji1GLDYoLUZnbjYmLUYsNiYtRlM2JFEiNkYnRjxGaHFGW3JGPEY8Rl1yRmByRmhwRmJzRmhxRltyRjxGPEZdckZgckZocUZbckY8RjxGXXJGYHJGaHFGW3JGPEY8Rl1yRmByRmhxRltyRjxGPEZocUZbckY8RjxGPEY8LUYsNiYtRlM2JFEiSUYnRjxGVi1GZ242JC1GLDYmRmBvLUY5Ni1RIitGJ0Y8Rj5GQUZDRkVGR0ZJRktGaHNGanNGYHRGPEY8Rjw=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVBU0RWR0YoKiZeIyIiIkYwLCYtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjQ2I1EkRjIxRigtSSZfSG9sZEdGNDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIjN0YwRjAtRjM2JC1GOTYjUSRFMjFGKC1GPTYjNyMtRkE2IzckRkQ3IzckNyMiIidGMEYwRjA3IyomRi9GMCwmRkBGMEZURjBGMA==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Group hide-input="false" labelreference="L805" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># SD lift
TwistorLift([E1+xi*E3, E4-xi*E2],SDV,isoSD); # Multiply by -(xi^2+1)*D_xi

# Petrov type D (double roots at xi=I and xi=-I)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRIkJGJ0Y0RjdGOkZURj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX241Mjg2NDg3NjE2RzYiIiIhL0kiQkc2Iy9GJ0ktX241Mjg2NDg3NTg0R0YqRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSNtbkdGJDYkUSMxMEYnRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZTLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVElJnhpO0YnLyUnaXRhbGljR0Y0Ri8tRkw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8tRkw2JFEiM0YnRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZvLyUpYmV2ZWxsZWRHRjQtRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRkc2KEZLRl5vRmFvRmRvRmdvRmlvRi8=">LCYqJiMiIzUiIiQiIiIpSSN4aUc2IiIiI0YnISIiRiRGLA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L808" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># ASD lift
TwistorLift([E1+eta*E4, E3-eta*E2],ASDV,isoASD); # Multiply by -(4*eta^2 + 9)/3*D_eta

# Petrov type D (double roots at eta=3/2*I and eta=-3/2*I)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSJBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRIkJGJ0Y0RjdGOkZURj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvSSJBRzYjL0knX2xvY2FsRyUqcHJvdGVjdGVkR0ktX241MjY0MTkzMzc2RzYiIiIhL0kiQkc2Iy9GJ0ktX241MjY0MTkzMzQ0R0YqRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSNtbkdGJDYkUSMxNkYnRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZTLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEmJmV0YTtGJy8lJ2l0YWxpY0dGNEYvLUZMNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YvLUZMNiRRIjlGJ0YvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmby8lKWJldmVsbGVkR0Y0LUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZMNiRRIjRGJ0YvRi8=">LCYqJiMiIzsiIioiIiIpSSRldGFHNiIiIiNGJyEiIiIiJUYs</Equation></Text-field>
</Output>
</Group><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L801" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Group labelreference="L807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L797" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/XXO-AI.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="900" rtablesize="20" useclientjvm="true" format="document" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="M6N &gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L2050" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" italic="true" size="20" layout="Normal" alignment="centred"><Font size="20" bold="true" italic="true">Classification of Anti-Involutions</Font></Text-field><Text-field style="Text" layout="Normal" alignment="centred">Dennis The, 03.11.2024</Text-field>
</Input>
</Group></Presentation-Block>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Initialize G2</Text-field></Title>
<Group hide-input="false" labelreference="L2051" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:
with(DifferentialGeometry): with(LieAlgebras): with(LinearAlgebra): with(Tools): with(Tensor): interface(rtablesize=20):
g2rep:=Matrix(7, 7, [
[2*z1 + z2, b10, b11, b21*sqrt(2), b31, b32, 0],
[a10, z1+z2, b01, sqrt(2)*b11, -b21, 0, -b32], 
[a11, a01, z1, -sqrt(2)*b10, 0, b21, -b31], 
[a21*sqrt(2), sqrt(2)*a11, -sqrt(2)*a10, 0, sqrt(2)*b10, -sqrt(2)*b11, -b21*sqrt(2)], [a31, -a21, 0, sqrt(2)*a10, -z1, -b01, -b11],
[a32, 0, a21, -sqrt(2)*a11, -a01, -z1-z2, -b10], 
[0, -a32, -a31, -a21*sqrt(2), -a11, -a10, -2*z1 - z2]]):

e:=(v,w)-&gt;map(v-&gt;map(w-&gt;diff(w,v),g2rep),b||v||w):
f:=(v,w)-&gt;map(v-&gt;map(w-&gt;diff(w,v),g2rep),a||v||w):
zz:=i-&gt;map(v-&gt;map(w-&gt;diff(w,v),g2rep),z||i):
pos:=[[0,1],[1,0],[1,1],[2,1],[3,1],[3,2]]:

basis:=[zz(1),zz(2),seq(e(op(pos[i])),i=1..nops(pos)),seq(f(op(pos[i])),i=1..nops(pos))]:
LieAlgebraData(%,alg):
DGsetup(%,
[Z1,Z2,
E01,E10,E11,E21,E31,E32,
F01,F10,F11,F21,F31,F32],
[zeta1,zeta2,
pi01,pi10,pi11,pi21,pi31,pi32,
theta01,theta10,theta11,theta21,theta31,theta32]);
Query(&quot;Jacobi&quot;);
C := Array(1..14, 1..14, 1..14, (i, j ,k) -&gt; Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)):

basis:=[Z1,Z2,
E01,E10,E11,E21,E31,E32,
F01,F10,F11,F21,F31,F32];
Phi:=Matrix(14,14,symbol=p):
for i from 10 to 14 do
  for j from 1 to 9 do
    Phi[i,j]:=0:
  od:
od:
Phi[1,4]:=0: Phi[2,4]:=0: Phi[3,4]:=0: Phi[9,4]:=0:
Phi[1,5]:=0: Phi[2,5]:=0: Phi[3,5]:=0: Phi[9,5]:=0:
Phi[1,6]:=0: Phi[2,6]:=0: Phi[3,6]:=0: Phi[9,6]:=0: Phi[4,6]:=0: Phi[5,6]:=0:
Phi[1,7]:=0: Phi[2,7]:=0: Phi[3,7]:=0: Phi[9,7]:=0: Phi[4,7]:=0: Phi[5,7]:=0: Phi[6,7]:=0:
Phi[1,8]:=0: Phi[2,8]:=0: Phi[3,8]:=0: Phi[9,8]:=0: Phi[4,8]:=0: Phi[5,8]:=0: Phi[6,8]:=0:
Phi[12,10]:=0: Phi[13,10]:=0: Phi[14,10]:=0:
Phi[12,11]:=0: Phi[13,11]:=0: Phi[14,11]:=0:
Phi[13,12]:=0: Phi[14,12]:=0:
Phi: # General filtration-preserving map</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fmFsZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+YWxnRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZiYXNpc0dGKDcwLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YxNiNRI1oxRigtSSZfSG9sZEdGMTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcjNyQ3IyIiIkZILUYwNiQtRjY2I1EjWjJGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIiNGSC1GMDYkLUY2NiNRJEUwMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiJEZILUYwNiQtRjY2I1EkRTEwRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiIlRkgtRjA2JC1GNjYjUSRFMTFGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIiZGSC1GMDYkLUY2NiNRJEUyMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiJ0ZILUYwNiQtRjY2I1EkRTMxRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiIoRkgtRjA2JC1GNjYjUSRFMzJGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIilGSC1GMDYkLUY2NiNRJEYwMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiKkZILUYwNiQtRjY2I1EkRjEwRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiM1RkgtRjA2JC1GNjYjUSRGMTFGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIzZGSC1GMDYkLUY2NiNRJEYyMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIjN0ZILUYwNiQtRjY2I1EkRjMxRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiM4RkgtRjA2JC1GNjYjUSRGMzJGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIzlGSDcjNzBGPUZRRmpuRmlvRmhwRmdxRmZyRmVzRmR0RmN1RmJ2RmF3RmB4Rl95</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Anti-involutions (up to equivalence by automorphisms)</Text-field></Title>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M9 (1 real form)</Text-field></Title>
<Group labelreference="L2480" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X1:=F10:
X2:=F11:
X3:=F21:
X4:=F31:
X5:=F32:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2486" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">M9Basis:=[X1,X2,X3,X4,X5,-Z1+2*Z2,E01,F01,Z1]:
LieAlgebraData(M9Basis,M9);
DGsetup(%);
C := Array(1..9, 1..9, 1..9, (i, j ,k) -&gt; Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3NS83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNzIxODQ0OTMxMkdGKEkjZTJHNiMvRjJJLV9uNzIxODQ0OTM3NkdGKCwkKiYiIiMiIiJJI2UzRzYjL0YySS1fbjcyMTg0NDk0MDhHRihGOyEiIi83JEYvRjwsJComIiIkRjtJI2U0RzYjL0YySS1fbjcyMTg0NDk0NDBHRihGO0Y7LzckRi9JI2U2RzYjL0YySS1fbjcyMTg0NDk1MDRHRigsJEYvRkAvNyRGL0kjZThHNiMvRjJJLV9uNzIxODQ0OTU2OEdGKCwkRjRGQC83JEYvSSNlOUc2Iy9GMkktX243MjE4NDQ5NjAwR0YoRi8vNyRGNEY8LCQqJkZFRjtJI2U1RzYjL0YySS1fbjcyMTg0NDk0NzJHRihGO0ZALzckRjRGTEY0LzckRjRJI2U3RzYjL0YySS1fbjcyMTg0NDk1MzZHRihGUC83JEY0RlpGNC83JEY8RlosJEY5RjsvNyRGRkZMLCRGRkZALzckRkZGU0Zcby83JEZGRlpGQy83JEZcb0ZMRlxvLzckRlxvRmRvRkYvNyRGXG9GWiwkRltvRjsvNyRGTEZkbywkKiZGOkY7RmRvRjtGOy83JEZMRlMsJComRjpGO0ZTRjtGQC83JEZkb0ZTRkw3Iy1JJF9ER0dGKDYjNyQ3JVErTGllQWxnZWJyYUYoSSNNOUdGKDckIiIqPUYoSSZmYWxzZUdGJkVcW2whNzU3JDclRjtGOkZFISIjNyQ3JUY7RkUiIiVGRTckNyVGOyIiJ0Y7RkA3JDclRjsiIilGOkZANyQ3JUY7Rl5yRjtGOzckNyVGOkZFIiImISIkNyQ3JUY6RltzRjpGOzckNyVGOiIiKEY7RkA3JDclRjpGXnJGOkY7NyQ3JUZFRl5yRkVGOjckNyVGaHJGW3NGaHJGQDckNyVGaHJGXnNGY3NGOzckNyVGaHJGXnJGaHJGRTckNyVGY3NGW3NGY3NGOzckNyVGY3NGaXNGaHJGOzckNyVGY3NGXnJGY3NGRTckNyVGW3NGaXNGaXNGOjckNyVGW3NGXnNGXnNGZXI3JDclRmlzRl5zRltzRjs=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEwTGllfmFsZ2VicmE6fk05RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn">STBMaWV+YWxnZWJyYTp+TTlHNiI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2500" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M9 &gt; " style="Maple Input" layout="Normal"># Use the fact that sl2 (inside f^0) admit precisely two real forms up to conjugacy.
# One of these is su(2), which does not admit 2-dim real reps, so we can exclude this.
# Thus, we can take sl(2,R) as the real form.  Over C, all sl2-triples are conjugate.
# Moreover, the grading element becomes distinguished in f^0, so must be preserved under an anti-involution.

Phi:=Matrix(9,9,symbol=p):
for i from 1 to 9 do
  for j from 6 to 9 do
    if i&lt;&gt;j then
      Phi[i,j]:=0:
    fi;
  od;
od;
Phi[3,1]:=0: Phi[4,1]:=0: Phi[5,1]:=0:
Phi[3,2]:=0: Phi[4,2]:=0: Phi[5,2]:=0:
Phi[1,3]:=0: Phi[2,3]:=0: Phi[4,3]:=0: Phi[5,3]:=0:
Phi;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2499" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M9 &gt; " style="Maple Input" layout="Normal">rel:=[p[6,6]=1,p[7,7]=1,p[8,8]=1,p[9,9]=1]:
Phi1:=eval(Phi,rel):
nb:=evalDG([seq(add(Phi1[i,j]*e||i,i=1..9),j=1..9)]):
test:=(l,i,j)-&gt;GetComponents(DGsimplify(evalDG(eval(LieBracket(nb[i],nb[j]) &amp;minus add(conjugate(C[i,j,k]) &amp;mult nb[k],k=1..9),rel||l))),[e1,e2,e3,e4,e5,e6,e7,e8,e9]):
rel0:=[]:</Text-field>
</Input>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2503" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M9 &gt; " style="Maple Input" layout="Normal">eq:=[seq(seq(op(test(0,i,j)),j=i+1..9),i=1..9)]:
eval(eq,rel):
ans:=[solve(%)]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2501" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M9 &gt; " style="Maple Input" layout="Normal">nops(ans);
map(v-&gt;Determinant(eval(eval(Phi,rel),v)),ans);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUkjbW5HRiQ2JFEiMkYnL0Y5USdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRj1GQS1GPjYkUSMxMEYnRkEvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRltvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZJRkFGQS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyMqJCkmSSJwRzYiNiQiIiMiIiMiIzUiIiI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2696" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M9 &gt; " style="Maple Input" layout="Normal">A:=eval(Phi1,ans[1]);
(A.conjugate(A))[1,1]=1; # p22 is unit
T:=eval(A,[p[2,2]=s]): # This is an automorphism.
(T.A.conjugate(MatrixInverse(T)))[1,1]; # Can normalize p22=1.

# Conclusion: There is one real form here.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNj8tSSRtdHJHRiQ2Li1JJG10ZEdGJDYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2J1EicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2JS1JI21uR0YkNiZRIjJGJ0ZBRkQvRkhRJ25vcm1hbEYnLUkjbW9HRiQ2L1EiLEYnRkFGREZQLyUmZmVuY2VHRkYvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGTC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zpby8lK2dyb3VwYWxpZ25HRmlvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmBwLUY1NigtRk02JkZmb0ZBRkRGUEZnb0Zqb0ZccEZecEZhcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZnb0Zqb0ZccC1GMjYuRmNwRjRGY3BGY3BGY3BGY3BGY3BGY3BGY3BGZ29Gam9GXHAtRjI2LkZjcEZjcC1GNTYoLUYsNiMtSShtc3Vic3VwR0YkNidGOkZKRkwvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zmb0Zkb0Znb0Zqb0ZccEZecEZhcEZjcEZjcEZjcEZjcEZjcEZjcEZnb0Zqb0ZccC1GMjYuRmNwRmNwRmNwLUY1NigtRiw2Iy1GYHE2J0Y6RkotRk02JlEiM0YnRkFGREZQRmJxRmRvRmdvRmpvRlxwRl5wRmFwRmNwRmNwRmNwRmNwRmNwRmdvRmpvRlxwLUYyNi5GY3BGY3BGY3BGY3BGZnFGY3BGY3BGY3BGY3BGZ29Gam9GXHAtRjI2LkZjcEZjcEZjcEZjcEZjcC1GNTYoLUZNNiZGYHBGQUZERlBGZ29Gam9GXHBGXnBGYXBGY3BGY3BGY3BGZ29Gam9GXHAtRjI2LkZjcEZjcEZjcEZjcEZjcEZjcEZjckZjcEZjcEZnb0Zqb0ZccC1GMjYuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNyRmNwRmdvRmpvRlxwLUYyNi5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3JGZ29Gam9GXHBGQUZELyUmYWxpZ25HUSVheGlzRicvRmhvUSliYXNlbGluZUYnL0ZbcFEnY2VudGVyRicvRl1wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGQC8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmpzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmV0LyUmZnJhbWVHRmV0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGRi8lLWVxdWFsY29sdW1uc0dGRi8lLWRpc3BsYXlzdHlsZUdGRi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZidEZBRkRGUC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIyRicvRjhRJ25vcm1hbEYnLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRkAvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGSC8lKnN5bW1ldHJpY0dGSC8lKGxhcmdlb3BHRkgvJS5tb3ZhYmxlbGltaXRzR0ZILyUnYWNjZW50R0ZILyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGPEZALyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkM2LVExJkludmlzaWJsZVRpbWVzO0YnRkBGRi9GSkZIRktGTUZPRlFGU0ZVL0ZZRlctSSZtb3ZlckdGJDYmRi0tRkM2LVEtJmNvbmp1Z2F0ZTA7RidGQEZGRltvL0ZMRjZGTUZPRlFGU0ZVRlxvRlMvSSttc2VtYW50aWNzR0YkUSpjb25qdWdhdGVGJ0ZALUZDNi1RKSZlcXVhbHM7RidGQEZGRltvRktGTUZPRlFGUy9GVlEsMC4yNzc3Nzc4ZW1GJy9GWUZbcC1GPTYkUSIxRidGQEZA">LyomJkkicEc2IjYkIiIjRigiIiItSSpjb25qdWdhdGVHJSpwcm90ZWN0ZWRHNiNGJEYpRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk8tSSVtc3ViR0YkNiUtRi82JVEicEYnRjJGNS1GLDYmLUkjbW5HRiQ2JFEiMkYnRjwtRjk2LVEoJmNvbW1hO0YnRjxGPi9GQkY0RkNGRUZHRklGS0ZNL0ZRUSwwLjMzMzMzMzNlbUYnRlpGPC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjwtSSZtb3ZlckdGJDYmRi4tRjk2LVEtJmNvbmp1Z2F0ZTA7RidGPEY+RkEvRkRGNEZFRkdGSUZLRk1GUEZLL0krbXNlbWFudGljc0dGJFEqY29uanVnYXRlRicvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBwLyUpYmV2ZWxsZWRHRkA=">KihJInNHNiIiIiImSSJwR0YkNiQiIiNGKUYlLUkqY29uanVnYXRlRyUqcHJvdGVjdGVkRzYjRiMhIiI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2498" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M9 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M8 (2 real forms)</Text-field></Title>
<Group labelreference="L2184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X1:=F10+E32:
X2:=F11+E31:
X3:=F21+E21:
X4:=F31+E11:
X5:=F32+E10:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2185" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">M8Basis:=[X1,X2,X3,X4,X5,-Z1+2*Z2,E01,F01]:
LieAlgebraData(M8Basis,M8);
DGsetup(%);
C := Array(1..8, 1..8, 1..8, (i, j ,k) -&gt; Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Ny83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNTI3NzIzMzA4OEdGKEkjZTJHNiMvRjJJLV9uNTI3NzE1OTQyNEdGKCwkKiYiIiMiIiJJI2UzRzYjL0YySS1fbjUyNzcxNTk0NTZHRihGOyEiIi83JEYvRjwsJComIiIkRjtJI2U0RzYjL0YySS1fbjUyNzcxNTk0ODhHRihGO0Y7LzckRi9GRiwkKiYiIiVGO0kjZTdHNiMvRjJJLV9uNTI3NzE1OTU4NEdGKEY7RjsvNyRGL0kjZTVHNiMvRjJJLV9uNTI3NzE1OTUyMEdGKCwkKiZGOkY7SSNlNkc2Iy9GMkktX241Mjc3MTU5NTUyR0YoRjtGOy83JEYvRmVuLCRGL0ZALzckRi9JI2U4RzYjL0YySS1fbjUyNzcxNTk2MTZHRigsJEY0RkAvNyRGNEY8LCQqJkZFRjtGVUY7RkAvNyRGNEZGLCRGWkZALzckRjRGVSwkKiZGTkY7Rl5vRjtGOy83JEY0RmVuRjQvNyRGNEZPRltvLzckRjxGRiwkKiZGRUY7Ri9GO0ZALzckRjxGVSwkKiZGRUY7RjRGO0Y7LzckRkZGVUY4LzckRkZGZW4sJEZGRkAvNyRGRkZeb0ZVLzckRlVGZW5GVS83JEZVRk9GRi83JEZlbkZPLCQqJkY6RjtGT0Y7RjsvNyRGZW5GXm8sJComRjpGO0Zeb0Y7RkAvNyRGT0Zeb0ZlbjcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJI004R0YoNyQiIik9RihJJmZhbHNlR0YmRVxbbCE3NzckNyVGO0Y6RkUhIiM3JDclRjtGRUZORkU3JDclRjtGTiIiKEZONyQ3JUY7IiImIiInRjo3JDclRjtGaHNGO0ZANyQ3JUY7RmhyRjpGQDckNyVGOkZFRmdzISIkNyQ3JUY6Rk5GaHNGX3M3JDclRjpGZ3NGaHJGTjckNyVGOkZoc0Y6Rjs3JDclRjpGZHNGO0ZANyQ3JUZFRk5GO0ZfdDckNyVGRUZnc0Y6RkU3JDclRk5GZ3NGRUZfczckNyVGTkZoc0ZORkA3JDclRk5GaHJGZ3NGOzckNyVGZ3NGaHNGZ3NGOzckNyVGZ3NGZHNGTkY7NyQ3JUZoc0Zkc0Zkc0Y6NyQ3JUZoc0ZockZockZfczckNyVGZHNGaHJGaHNGOw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEwTGllfmFsZ2VicmE6fk04RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn">STBMaWV+YWxnZWJyYTp+TThHNiI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2461" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M8 &gt; " style="Maple Input" layout="Normal"># The isotropy is sl(2,C).  This admits two real forms: sl(2,R) and su(2), but the latter does not admit 2-dim real representations.  So we may assume the former.  Over C, all sl2-triples are conjugate.

Phi:=Matrix(8,8,symbol=p):
for i from 1 to 8 do
  for j from 6 to 8 do
    Phi[i,j]:=0:
  od;
od;
Phi[6,6]:=1: Phi[7,7]:=1: Phi[8,8]:=1:

Phi[3,1]:=0: Phi[4,1]:=0: Phi[5,1]:=0:
Phi[3,2]:=0: Phi[4,2]:=0: Phi[5,2]:=0:
Phi[1,3]:=0: Phi[2,3]:=0: Phi[4,3]:=0: Phi[5,3]:=0:

Phi;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2Pi1JJG10ckdGJDYvLUkkbXRkR0YkNiotSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYvNiYtSSNtbkdGJDYkUSIxRicvRkVRJ25vcm1hbEYnLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRk0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGVS8lKnN5bW1ldHJpY0dGVS8lKGxhcmdlb3BHRlUvJS5tb3ZhYmxlbGltaXRzR0ZVLyUnYWNjZW50R0ZVLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGSUZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlUvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRlxwLyUrZ3JvdXBhbGlnbkdGXHAvJShyb3dzcGFuR0ZMLyUrY29sdW1uc3BhbkdGTC1GODYqLUY7NiVGPS1GLzYmRklGTy1GSjYkUSIyRidGTUZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NiotRko2JEZkb0ZNRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NiotRjs2JUY9LUYvNiZGSUZPLUZKNiRRIjRGJ0ZNRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3AtRjg2Ki1GOzYlRj0tRi82JkZJRk8tRko2JFEiNUYnRk1GTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcEZecUZecUZecUZlb0Zob0Zqb0ZdcEZfcC1GNTYvLUY4NiotRjs2JUY9LUYvNiZGW3FGT0ZJRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3AtRjg2Ki1GOzYlRj0tRi82JkZbcUZPRltxRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3BGXnEtRjg2Ki1GOzYlRj0tRi82JkZbcUZPRmhxRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3AtRjg2Ki1GOzYlRj0tRi82JkZbcUZPRmFyRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3BGXnFGXnFGXnFGZW9GaG9Gam9GXXBGX3AtRjU2L0ZecUZecS1GODYqLUY7NiVGPS1GLzYmLUZKNiRRIjNGJ0ZNRk9GZnRGTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcC1GODYqLUY7NiVGPS1GLzYmRmZ0Rk9GaHFGTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcC1GODYqLUY7NiVGPS1GLzYmRmZ0Rk9GYXJGTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcEZecUZecUZecUZlb0Zob0Zqb0ZdcEZfcC1GNTYvRl5xRl5xRl5xLUY4NiotRjs2JUY9LUYvNiZGaHFGT0ZocUZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NiotRjs2JUY9LUYvNiZGaHFGT0ZhckZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwRl5xRl5xRl5xRmVvRmhvRmpvRl1wRl9wLUY1Ni9GXnFGXnFGXnEtRjg2Ki1GOzYlRj0tRi82JkZhckZPRmhxRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3AtRjg2Ki1GOzYlRj0tRi82JkZhckZPRmFyRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3BGXnFGXnFGXnFGZW9GaG9Gam9GXXBGX3AtRjU2Ly1GODYqLUY7NiVGPS1GLzYmLUZKNiRRIjZGJ0ZNRk9GSUZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NiotRjs2JUY9LUYvNiZGaXdGT0ZbcUZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NiotRjs2JUY9LUYvNiZGaXdGT0ZmdEZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NiotRjs2JUY9LUYvNiZGaXdGT0ZocUZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NiotRjs2JUY9LUYvNiZGaXdGT0ZhckZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NipGSUZlb0Zob0Zqb0ZdcEZfcEZhcEZjcEZecUZecUZlb0Zob0Zqb0ZdcEZfcC1GNTYvLUY4NiotRjs2JUY9LUYvNiYtRko2JFEiN0YnRk1GT0ZJRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3AtRjg2Ki1GOzYlRj0tRi82JkZeekZPRltxRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3AtRjg2Ki1GOzYlRj0tRi82JkZeekZPRmZ0Rk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3AtRjg2Ki1GOzYlRj0tRi82JkZeekZPRmhxRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3AtRjg2Ki1GOzYlRj0tRi82JkZeekZPRmFyRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3BGXnFGZHlGXnFGZW9GaG9Gam9GXXBGX3AtRjU2Ly1GODYqLUY7NiVGPS1GLzYmLUZKNiRRIjhGJ0ZNRk9GSUZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NiotRjs2JUY9LUYvNiZGYVxsRk9GW3FGTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcC1GODYqLUY7NiVGPS1GLzYmRmFcbEZPRmZ0Rk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3AtRjg2Ki1GOzYlRj0tRi82JkZhXGxGT0ZocUZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NiotRjs2JUY9LUYvNiZGYVxsRk9GYXJGTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcEZecUZecUZkeUZlb0Zob0Zqb0ZdcEZfcEZlb0Zoby8lJmFsaWduR1ElYXhpc0YnL0ZbcFEpYmFzZWxpbmVGJy9GXnBRJ2NlbnRlckYnL0ZgcFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRkMvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZpXmwvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZF9sLyUmZnJhbWVHRmRfbC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRlUvJS1lcXVhbGNvbHVtbnNHRlUvJS1kaXNwbGF5c3R5bGVHRlUvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYV9sRmVvRmhvRk1GTS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZnYGwtRiw2KC1GLzYmLUYyNj4tRjU2Ly1GODYqLUY7NiUtRj42J0ZARkFGZW9GaG9GRC1GLzYoLUZKNiZGTEZlb0Zob0ZNLUZQNi9RIixGJ0Zlb0Zob0ZNRlNGVkZYRlpGZm5GaG5Gam5GXG9GX29GYGJsRmVvRmhvRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3AtRjg2Ki1GOzYlRlxibC1GLzYoRmBibEZiYmwtRko2JkZdcUZlb0Zob0ZNRmVvRmhvRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3AtRjg2Ki1GSjYmRmRvRmVvRmhvRk1GZW9GaG9Gam9GXXBGX3BGYXBGY3AtRjg2Ki1GOzYlRlxibC1GLzYoRmBibEZiYmwtRko2JkZqcUZlb0Zob0ZNRmVvRmhvRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3AtRjg2Ki1GOzYlRlxibC1GLzYoRmBibEZiYmwtRko2JkZjckZlb0Zob0ZNRmVvRmhvRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3BGXWNsRl1jbEZdY2xGZW9GaG9Gam9GXXBGX3AtRjU2Ly1GODYqLUY7NiVGXGJsLUYvNihGW2NsRmJibEZgYmxGZW9GaG9GTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcC1GODYqLUY7NiVGXGJsLUYvNihGW2NsRmJibEZbY2xGZW9GaG9GTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcEZdY2wtRjg2Ki1GOzYlRlxibC1GLzYoRltjbEZiYmxGZ2NsRmVvRmhvRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3AtRjg2Ki1GOzYlRlxibC1GLzYoRltjbEZiYmxGX2RsRmVvRmhvRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3BGXWNsRl1jbEZdY2xGZW9GaG9Gam9GXXBGX3AtRjU2L0ZdY2xGXWNsLUY4NiotRjs2JUZcYmwtRi82KC1GSjYmRmh0RmVvRmhvRk1GYmJsRmNmbEZlb0Zob0ZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NiotRjs2JUZcYmwtRi82KEZjZmxGYmJsRmdjbEZlb0Zob0ZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NiotRjs2JUZcYmwtRi82KEZjZmxGYmJsRl9kbEZlb0Zob0ZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwRl1jbEZdY2xGXWNsRmVvRmhvRmpvRl1wRl9wLUY1Ni9GXWNsRl1jbEZdY2wtRjg2Ki1GOzYlRlxibC1GLzYoRmdjbEZiYmxGZ2NsRmVvRmhvRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3AtRjg2Ki1GOzYlRlxibC1GLzYoRmdjbEZiYmxGX2RsRmVvRmhvRk1GYm9GZW9GaG9Gam9GXXBGX3BGYXBGY3BGXWNsRl1jbEZdY2xGZW9GaG9Gam9GXXBGX3AtRjU2L0ZdY2xGXWNsRl1jbC1GODYqLUY7NiVGXGJsLUYvNihGX2RsRmJibEZnY2xGZW9GaG9GTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcC1GODYqLUY7NiVGXGJsLUYvNihGX2RsRmJibEZfZGxGZW9GaG9GTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcEZdY2xGXWNsRl1jbEZlb0Zob0Zqb0ZdcEZfcC1GNTYvLUY4NiotRjs2JUZcYmwtRi82KC1GSjYmRlt4RmVvRmhvRk1GYmJsRmBibEZlb0Zob0ZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NiotRjs2JUZcYmwtRi82KEZlaWxGYmJsRltjbEZlb0Zob0ZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NiotRjs2JUZcYmwtRi82KEZlaWxGYmJsRmNmbEZlb0Zob0ZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NiotRjs2JUZcYmwtRi82KEZlaWxGYmJsRmdjbEZlb0Zob0ZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NiotRjs2JUZcYmwtRi82KEZlaWxGYmJsRl9kbEZlb0Zob0ZNRmJvRmVvRmhvRmpvRl1wRl9wRmFwRmNwLUY4NipGYGJsRmVvRmhvRmpvRl1wRl9wRmFwRmNwRl1jbEZdY2xGZW9GaG9Gam9GXXBGX3AtRjU2Ly1GODYqLUY7NiVGXGJsLUYvNigtRko2JkZgekZlb0Zob0ZNRmJibEZgYmxGZW9GaG9GTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcC1GODYqLUY7NiVGXGJsLUYvNihGaVttRmJibEZbY2xGZW9GaG9GTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcC1GODYqLUY7NiVGXGJsLUYvNihGaVttRmJibEZjZmxGZW9GaG9GTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcC1GODYqLUY7NiVGXGJsLUYvNihGaVttRmJibEZnY2xGZW9GaG9GTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcC1GODYqLUY7NiVGXGJsLUYvNihGaVttRmJibEZfZGxGZW9GaG9GTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcEZdY2xGX1ttRl1jbEZlb0Zob0Zqb0ZdcEZfcC1GNTYvLUY4NiotRjs2JUZcYmwtRi82KC1GSjYmRmNcbEZlb0Zob0ZNRmJibEZgYmxGZW9GaG9GTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcC1GODYqLUY7NiVGXGJsLUYvNihGW15tRmJibEZbY2xGZW9GaG9GTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcC1GODYqLUY7NiVGXGJsLUYvNihGW15tRmJibEZjZmxGZW9GaG9GTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcC1GODYqLUY7NiVGXGJsLUYvNihGW15tRmJibEZnY2xGZW9GaG9GTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcC1GODYqLUY7NiVGXGJsLUYvNihGW15tRmJibEZfZGxGZW9GaG9GTUZib0Zlb0Zob0Zqb0ZdcEZfcEZhcEZjcEZdY2xGXWNsRl9bbUZlb0Zob0Zqb0ZdcEZfcEZlb0Zob0ZcXmxGX15sRmFebEZjXmxGZV5sRmdebEZqXmxGXF9sRl9fbEZiX2xGZV9sRmdfbEZpX2xGXGBsRl5gbEZgYGxGYmBsRmVgbEZlb0Zob0ZNRmVvRmhvRk0vRlthbFEiW0YnL0ZeYWxRIl1GJw==">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2460" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M8 &gt; " style="Maple Input" layout="Normal">nb:=evalDG([seq(add(Phi[i,j]*e||i,i=1..8),j=1..8)]):
test:=(l,i,j)-&gt;GetComponents(DGsimplify(evalDG(eval(LieBracket(nb[i],nb[j])&amp;minus DGzip([seq(conjugate(C[i,j,k]),k=1..8)],nb,&quot;plus&quot;),rel||l))),[e1,e2,e3,e4,e5,e6,e7,e8]):
rel0:=[]:</Text-field>
</Input>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2459" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M8 &gt; " style="Maple Input" layout="Normal">[seq(seq(op(test(0,i,j)),j=i+1..8),i=1..8)]:
ans:=[solve(%)]:
map(v-&gt;Determinant(eval(Phi,v)),ans);
map(v-&gt;eval(Phi,v),ans):
AI:=%[1..3]:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNS1GLzYkUSsmdW1pbnVzMDsxRidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyUiIiJGIyEiIg==</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">1st and 2nd anti-involutions are equivalent; get sl(3,R) symmetry</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2690" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M8 &gt; " style="Maple Input" layout="Normal">AI[1],AI[2];

# The following matrix conjugates AI[1] to AI[2]

MM:=Matrix(8, 8, [[I, 0, 0, 0, 0, 0, 0, 0], [0, I, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, -I, 0, 0, 0, 0], [0, 0, 0, 0, -I, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 1]]):

MM.AI[2].MatrixInverse(conjugate(MM));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Pi1JJG10ckdGJDYvLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSC8lK2dyb3VwYWxpZ25HRkgvJShyb3dzcGFuR0Y8LyUrY29sdW1uc3BhbkdGPC1GNzYqLUY6NiRRIjBGJ0Y9RkBGQ0ZGRklGS0ZNRk9GUUZRRlFGUUZRRlFGQEZDRkZGSUZLLUY0Ni9GUUY2RlFGUUZRRlFGUUZRRkBGQ0ZGRklGSy1GNDYvRlFGUUY2RlFGUUZRRlFGUUZARkNGRkZJRkstRjQ2L0ZRRlFGUUY2RlFGUUZRRlFGQEZDRkZGSUZLLUY0Ni9GUUZRRlFGUUY2RlFGUUZRRkBGQ0ZGRklGSy1GNDYvRlFGUUZRRlFGUUY2RlFGUUZARkNGRkZJRkstRjQ2L0ZRRlFGUUZRRlFGUUY2RlFGQEZDRkZGSUZLLUY0Ni9GUUZRRlFGUUZRRlFGUUY2RkBGQ0ZGRklGS0ZARkMvJSZhbGlnbkdRJWF4aXNGJy9GR1EpYmFzZWxpbmVGJy9GSlEnY2VudGVyRicvRkxRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXHAvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZ3AvJSZmcmFtZUdGZ3AvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZFLyUtZXF1YWxjb2x1bW5zR0ZFLyUtZGlzcGxheXN0eWxlR0ZFLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmRwRkBGQ0Y9Rj0vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGanEtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0Zpby8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYjNiYtRjE2Pi1GNDYvLUY3NiotRjo2JFErJnVtaW51czA7MUYnRj1GQEZDRkZGSUZLRk1GT0ZRRlFGUUZRRlFGUUZRRkBGQ0ZGRklGSy1GNDYvRlFGY3RGUUZRRlFGUUZRRlFGQEZDRkZGSUZLRlgtRjQ2L0ZRRlFGUUZjdEZRRlFGUUZRRkBGQ0ZGRklGSy1GNDYvRlFGUUZRRlFGY3RGUUZRRlFGQEZDRkZGSUZLRmhuRmpuRlxvRkBGQ0Zeb0Zhb0Zjb0Zlb0Znb0Zqb0ZdcEZfcEZicEZlcEZocEZqcEZccUZfcUZhcUZjcUZlcUZocUZARkNGPUY9RmpxRl1yRmByRmpxRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Pi1JJG10ckdGJDYvLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSC8lK2dyb3VwYWxpZ25HRkgvJShyb3dzcGFuR0Y8LyUrY29sdW1uc3BhbkdGPC1GNzYqLUY6NiRRIjBGJ0Y9RkBGQ0ZGRklGS0ZNRk9GUUZRRlFGUUZRRlFGQEZDRkZGSUZLLUY0Ni9GUUY2RlFGUUZRRlFGUUZRRkBGQ0ZGRklGSy1GNDYvRlFGUUY2RlFGUUZRRlFGUUZARkNGRkZJRkstRjQ2L0ZRRlFGUUY2RlFGUUZRRlFGQEZDRkZGSUZLLUY0Ni9GUUZRRlFGUUY2RlFGUUZRRkBGQ0ZGRklGSy1GNDYvRlFGUUZRRlFGUUY2RlFGUUZARkNGRkZJRkstRjQ2L0ZRRlFGUUZRRlFGUUY2RlFGQEZDRkZGSUZLLUY0Ni9GUUZRRlFGUUZRRlFGUUY2RkBGQ0ZGRklGS0ZARkMvJSZhbGlnbkdRJWF4aXNGJy9GR1EpYmFzZWxpbmVGJy9GSlEnY2VudGVyRicvRkxRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXHAvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZ3AvJSZmcmFtZUdGZ3AvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZFLyUtZXF1YWxjb2x1bW5zR0ZFLyUtZGlzcGxheXN0eWxlR0ZFLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmRwRkBGQ0Y9Rj0vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGanEtSSNtb0dGJDYtUSgmY29tbWE7RidGPS8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0Zpby8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYjNiYtRjE2Pi1GNDYvLUY3NiotRjo2JFErJnVtaW51czA7MUYnRj1GQEZDRkZGSUZLRk1GT0ZRRlFGUUZRRlFGUUZRRkBGQ0ZGRklGSy1GNDYvRlFGY3RGUUZRRlFGUUZRRlFGQEZDRkZGSUZLRlgtRjQ2L0ZRRlFGUUZjdEZRRlFGUUZRRkBGQ0ZGRklGSy1GNDYvRlFGUUZRRlFGY3RGUUZRRlFGQEZDRkZGSUZLRmhuRmpuRlxvRkBGQ0Zeb0Zhb0Zjb0Zlb0Znb0Zqb0ZdcEZfcEZicEZlcEZocEZqcEZccUZfcUZhcUZjcUZlcUZocUZARkNGPUY9RmpxRl1yRmByRmpxRj0=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2Pi1JJG10ckdGJDYvLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYqLUY7NiRRIjBGJ0Y+RkFGREZHRkpGTEZORlBGUkZSRlJGUkZSRlJGQUZERkdGSkZMLUY1Ni9GUkY3RlJGUkZSRlJGUkZSRkFGREZHRkpGTC1GNTYvRlJGUkY3RlJGUkZSRlJGUkZBRkRGR0ZKRkwtRjU2L0ZSRlJGUkY3RlJGUkZSRlJGQUZERkdGSkZMLUY1Ni9GUkZSRlJGUkY3RlJGUkZSRkFGREZHRkpGTC1GNTYvRlJGUkZSRlJGUkY3RlJGUkZBRkRGR0ZKRkwtRjU2L0ZSRlJGUkZSRlJGUkY3RlJGQUZERkdGSkZMLUY1Ni9GUkZSRlJGUkZSRlJGUkY3RkFGREZHRkpGTEZBRkQvJSZhbGlnbkdRJWF4aXNGJy9GSFEpYmFzZWxpbmVGJy9GS1EnY2VudGVyRicvRk1RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXXAvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaHAvJSZmcmFtZUdGaHAvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZGLyUtZXF1YWxjb2x1bW5zR0ZGLyUtZGlzcGxheXN0eWxlR0ZGLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmVwRkFGREY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGW3ItRiw2KC1GLzYmLUYyNj4tRjU2Ly1GODYqLUY7NiZGPUZBRkRGPkZBRkRGR0ZKRkxGTkZQLUY4NiotRjs2JkZWRkFGREY+RkFGREZHRkpGTEZORlBGYHNGYHNGYHNGYHNGYHNGYHNGQUZERkdGSkZMLUY1Ni9GYHNGXHNGYHNGYHNGYHNGYHNGYHNGYHNGQUZERkdGSkZMLUY1Ni9GYHNGYHNGXHNGYHNGYHNGYHNGYHNGYHNGQUZERkdGSkZMLUY1Ni9GYHNGYHNGYHNGXHNGYHNGYHNGYHNGYHNGQUZERkdGSkZMLUY1Ni9GYHNGYHNGYHNGYHNGXHNGYHNGYHNGYHNGQUZERkdGSkZMLUY1Ni9GYHNGYHNGYHNGYHNGYHNGXHNGYHNGYHNGQUZERkdGSkZMLUY1Ni9GYHNGYHNGYHNGYHNGYHNGYHNGXHNGYHNGQUZERkdGSkZMLUY1Ni9GYHNGYHNGYHNGYHNGYHNGYHNGYHNGXHNGQUZERkdGSkZMRkFGREZfb0Ziby9GS0ZocUZmb0Zob0ZbcEZecEZgcEZjcEZmcEZpcEZbcUZdcUZgcUZicUZkcUZmcUZpcUZBRkRGPkZBRkRGPi9GX3JRIltGJy9GYnJRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1MyY0aG9fIilbJCpvJC1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMUYoLUY2NiNRIjBGKEY8RjxGPEY8RjxGPDcqRjxGNUY8RjxGPEY8RjxGPDcqRjxGPEY1RjxGPEY8RjxGPDcqRjxGPEY8RjVGPEY8RjxGPDcqRjxGPEY8RjxGNUY8RjxGPDcqRjxGPEY8RjxGPEY1RjxGPDcqRjxGPEY8RjxGPEY8RjVGPDcqRjxGPEY8RjxGPEY8RjxGNUknTWF0cml4R0YlNyMtRkY2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2689" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M8 &gt; " style="Maple Input" layout="Normal">AI[1];
KillingForm():
QuadraticFormSignature(%):
map(nops,%); # sl(3,R) symmetry</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2Pi1JJG10ckdGJDYvLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYqLUY7NiRRIjBGJ0Y+RkFGREZHRkpGTEZORlBGUkZSRlJGUkZSRlJGQUZERkdGSkZMLUY1Ni9GUkY3RlJGUkZSRlJGUkZSRkFGREZHRkpGTC1GNTYvRlJGUkY3RlJGUkZSRlJGUkZBRkRGR0ZKRkwtRjU2L0ZSRlJGUkY3RlJGUkZSRlJGQUZERkdGSkZMLUY1Ni9GUkZSRlJGUkY3RlJGUkZSRkFGREZHRkpGTC1GNTYvRlJGUkZSRlJGUkY3RlJGUkZBRkRGR0ZKRkwtRjU2L0ZSRlJGUkZSRlJGUkY3RlJGQUZERkdGSkZMLUY1Ni9GUkZSRlJGUkZSRlJGUkY3RkFGREZHRkpGTEZBRkQvJSZhbGlnbkdRJWF4aXNGJy9GSFEpYmFzZWxpbmVGJy9GS1EnY2VudGVyRicvRk1RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXXAvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaHAvJSZmcmFtZUdGaHAvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZGLyUtZXF1YWxjb2x1bW5zR0ZGLyUtZGlzcGxheXN0eWxlR0ZGLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmVwRkFGREY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGW3ItRiw2KC1GLzYmLUYyNj4tRjU2Ly1GODYqLUY7NiZGPUZBRkRGPkZBRkRGR0ZKRkxGTkZQLUY4NiotRjs2JkZWRkFGREY+RkFGREZHRkpGTEZORlBGYHNGYHNGYHNGYHNGYHNGYHNGQUZERkdGSkZMLUY1Ni9GYHNGXHNGYHNGYHNGYHNGYHNGYHNGYHNGQUZERkdGSkZMLUY1Ni9GYHNGYHNGXHNGYHNGYHNGYHNGYHNGYHNGQUZERkdGSkZMLUY1Ni9GYHNGYHNGYHNGXHNGYHNGYHNGYHNGYHNGQUZERkdGSkZMLUY1Ni9GYHNGYHNGYHNGYHNGXHNGYHNGYHNGYHNGQUZERkdGSkZMLUY1Ni9GYHNGYHNGYHNGYHNGYHNGXHNGYHNGYHNGQUZERkdGSkZMLUY1Ni9GYHNGYHNGYHNGYHNGYHNGYHNGXHNGYHNGQUZERkdGSkZMLUY1Ni9GYHNGYHNGYHNGYHNGYHNGYHNGYHNGXHNGQUZERkdGSkZMRkFGREZfb0Ziby9GS0ZocUZmb0Zob0ZbcEZecEZgcEZjcEZmcEZpcEZbcUZdcUZgcUZicUZkcUZmcUZpcUZBRkRGPkZBRkRGPi9GX3JRIltGJy9GYnJRIl1GJw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNj4tSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdGOi8lK2NvbHVtbnNwYW5HRjotRjU2KC1GODYmUSIwRidGO0Y+RkFGREZHRklGS0ZNRk9GT0ZPRk9GT0ZPRkRGR0ZJLUYyNi1GT0Y0Rk9GT0ZPRk9GT0ZPRkRGR0ZJLUYyNi1GT0ZPRjRGT0ZPRk9GT0ZPRkRGR0ZJLUYyNi1GT0ZPRk9GNEZPRk9GT0ZPRkRGR0ZJLUYyNi1GT0ZPRk9GT0Y0Rk9GT0ZPRkRGR0ZJLUYyNi1GT0ZPRk9GT0ZPRjRGT0ZPRkRGR0ZJLUYyNi1GT0ZPRk9GT0ZPRk9GNEZPRkRGR0ZJLUYyNi1GT0ZPRk9GT0ZPRk9GT0Y0RkRGR0ZJRjtGPi8lJmFsaWduR1ElYXhpc0YnL0ZFUSliYXNlbGluZUYnL0ZIUSZyaWdodEYnL0ZKUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmpvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmVwLyUmZnJhbWVHRmVwLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHRmJvLyUwbWlubGFiZWxzcGFjaW5nR0ZicEY7Rj5GQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjNGJ0YyRjUtRi82JFEiMEYnRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyUiIiYiIiQiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2688" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M8 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="presentation" inline-output="false" labelreference="L2687" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">3rd anti-involution: get su(1,2) symmetry</Text-field></Title><Presentation-Block>
<Group hide-input="false" labelreference="L2694" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M8 &gt; " style="Maple Input" layout="Normal">AI[3]; # Two possible matrices here, but they are equivalent.
DiagonalMatrix([I,I,-1,-I,-I,1,1,1]):
%,MM.%.MatrixInverse(conjugate(MM));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2Pi1JJG10ckdGJDYvLUkkbXRkR0YkNiotRi82Ji1JI21pR0YkNiVRJ1Jvb3RPZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMCZBcHBseUZ1bmN0aW9uO0YnL0ZEUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTi8lKXN0cmV0Y2h5R0ZOLyUqc3ltbWV0cmljR0ZOLyUobGFyZ2VvcEdGTi8lLm1vdmFibGVsaW1pdHNHRk4vJSdhY2NlbnRHRk4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Znbi1GLDYkLUYvNiYtSSVtc3VwR0YkNiUtRj02JVEjX1pGJ0ZARkMtSSNtbkdGJDYkUSIyRidGSi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRkc2LVEnJnBsdXM7RidGSkZMRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GX3AtRmVvNiRRIjFGJ0ZKRkpGSkZKLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZOLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZbcS8lK2dyb3VwYWxpZ25HRltxLyUocm93c3BhbkdGY3AvJStjb2x1bW5zcGFuR0ZjcC1GODYqLUZlbzYkRmpvRkpGZHBGZ3BGaXBGXHFGXnFGYHFGYnFGZHFGZHFGZHFGZHFGZHFGZHFGZHBGZ3BGaXBGXHFGXnEtRjU2L0ZkcUY3RmRxRmRxRmRxRmRxRmRxRmRxRmRwRmdwRmlwRlxxRl5xLUY1Ni9GZHFGZHEtRjg2Ki1GZW82JFErJnVtaW51czA7MUYnRkpGZHBGZ3BGaXBGXHFGXnFGYHFGYnFGZHFGZHFGZHFGZHFGZHFGZHBGZ3BGaXBGXHFGXnEtRjU2L0ZkcUZkcUZkcS1GODYqLUYvNiUtRkc2LVEqJnVtaW51czA7RidGSkZMRk9GUUZTRlVGV0ZZRl5wRmBwRjpGSkZkcEZncEZpcEZccUZecUZgcUZicUZkcUZkcUZkcUZkcUZkcEZncEZpcEZccUZecS1GNTYvRmRxRmRxRmRxRmRxRmNyRmRxRmRxRmRxRmRwRmdwRmlwRlxxRl5xLUY1Ni9GZHFGZHFGZHFGZHFGZHEtRjg2KkZhcEZkcEZncEZpcEZccUZecUZgcUZicUZkcUZkcUZkcEZncEZpcEZccUZecS1GNTYvRmRxRmRxRmRxRmRxRmRxRmRxRl5zRmRxRmRwRmdwRmlwRlxxRl5xLUY1Ni9GZHFGZHFGZHFGZHFGZHFGZHFGZHFGXnNGZHBGZ3BGaXBGXHFGXnFGZHBGZ3AvJSZhbGlnbkdRJWF4aXNGJy9GanBRKWJhc2VsaW5lRicvRl1xUSdjZW50ZXJGJy9GX3FRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZCLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYXQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXHUvJSZmcmFtZUdGXHUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZOLyUtZXF1YWxjb2x1bW5zR0ZOLyUtZGlzcGxheXN0eWxlR0ZOLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRml0RmRwRmdwRkpGSi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zfdi1GLDYoLUYvNiYtRjI2Pi1GNTYvLUY4NiotRi82KC1GPTYnRj9GQEZkcEZncEZDRkYtRiw2Ji1GLzYmLUYvNigtRi82Ji1GX282JS1GPTYnRmNvRkBGZHBGZ3BGQy1GZW82JkZnb0ZkcEZncEZKRmhvRmRwRmdwRkotRkc2L1EiK0YnRmRwRmdwRkpGTEZPRlFGU0ZVRldGWUZecEZgcC1GZW82JkZjcEZkcEZncEZKRmRwRmdwRkpGZHBGZ3BGSkZkcEZncEZKRmRwRmdwRkpGZHBGZ3BGaXBGXHFGXnFGYHFGYnEtRjg2Ki1GZW82JkZqb0ZkcEZncEZKRmRwRmdwRmlwRlxxRl5xRmBxRmJxRml4Rml4Rml4Rml4Rml4Rml4RmRwRmdwRmlwRlxxRl5xLUY1Ni9GaXhGYHdGaXhGaXhGaXhGaXhGaXhGaXhGZHBGZ3BGaXBGXHFGXnEtRjU2L0ZpeEZpeC1GODYqLUYvNictRkc2L0ZpckZkcEZncEZKRkxGT0ZRRlNGVUZXRllGXnBGYHBGZ3hGZHBGZ3BGSkZkcEZncEZpcEZccUZecUZgcUZicUZpeEZpeEZpeEZpeEZpeEZkcEZncEZpcEZccUZecS1GNTYvRml4Rml4Rml4LUY4NiotRi82J0ZleUZid0ZkcEZncEZKRmRwRmdwRmlwRlxxRl5xRmBxRmJxRml4Rml4Rml4Rml4RmRwRmdwRmlwRlxxRl5xLUY1Ni9GaXhGaXhGaXhGaXhGaXlGaXhGaXhGaXhGZHBGZ3BGaXBGXHFGXnEtRjU2L0ZpeEZpeEZpeEZpeEZpeC1GODYqRmd4RmRwRmdwRmlwRlxxRl5xRmBxRmJxRml4Rml4RmRwRmdwRmlwRlxxRl5xLUY1Ni9GaXhGaXhGaXhGaXhGaXhGaXhGYXpGaXhGZHBGZ3BGaXBGXHFGXnEtRjU2L0ZpeEZpeEZpeEZpeEZpeEZpeEZpeEZhekZkcEZncEZpcEZccUZecUZkcEZncEZkc0Znc0Zpc0ZbdEZddEZfdEZidEZkdEZndEZqdEZddUZfdUZhdUZkdUZmdUZodUZqdUZddkZkcEZncEZKRmRwRmdwRkovRmN2USJbRicvRmZ2USJdRic=">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNj4tSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUYsNiUtSSNtaUdGJDYnUSdSb290T2ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRkdRJ25vcm1hbEYnLyUmZmVuY2VHRkUvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaW4tRiM2Ji1GLDYjLUYsNiUtRiw2Iy1JJW1zdXBHRiQ2JS1GOjYnUSNfWkYnRj1GQEZDRkYtSSNtbkdGJDYmUSIyRidGQEZDRk0vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUZKNi9RIitGJ0ZARkNGTUZPRlFGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmVwLUZbcDYmUSIxRidGQEZDRk1GQEZDRk0vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRlxxLyUrZ3JvdXBhbGlnbkdGXHEvJShyb3dzcGFuR0ZpcC8lK2NvbHVtbnNwYW5HRmlwLUY1NigtRltwNiZGYHBGQEZDRk1GanBGXXFGX3FGYXFGY3FGZXFGZXFGZXFGZXFGZXFGZXFGanBGXXFGX3EtRjI2LUZlcUY0RmVxRmVxRmVxRmVxRmVxRmVxRmpwRl1xRl9xLUYyNi1GZXFGZXEtRjU2KC1GLDYkLUZKNi9RKiZ1bWludXMwO0YnRkBGQ0ZNRk9GUUZTRlVGV0ZZRmVuRmRwRmZwRmdwRmpwRl1xRl9xRmFxRmNxRmVxRmVxRmVxRmVxRmVxRmpwRl1xRl9xLUYyNi1GZXFGZXFGZXEtRjU2KC1GLDYkRmFyRjdGanBGXXFGX3FGYXFGY3FGZXFGZXFGZXFGZXFGanBGXXFGX3EtRjI2LUZlcUZlcUZlcUZlcUZmckZlcUZlcUZlcUZqcEZdcUZfcS1GMjYtRmVxRmVxRmVxRmVxRmVxLUY1NihGZ3BGanBGXXFGX3FGYXFGY3FGZXFGZXFGanBGXXFGX3EtRjI2LUZlcUZlcUZlcUZlcUZlcUZlcUZec0ZlcUZqcEZdcUZfcS1GMjYtRmVxRmVxRmVxRmVxRmVxRmVxRmVxRl5zRmpwRl1xRl9xRkBGQy8lJmFsaWduR1ElYXhpc0YnL0ZbcVEpYmFzZWxpbmVGJy9GXnFRJ2NlbnRlckYnL0ZgcVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRj8vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZhdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZcdS8lJmZyYW1lR0ZcdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkUvJS1lcXVhbGNvbHVtbnNHRkUvJS1kaXNwbGF5c3R5bGVHRkUvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaXRGQEZDRk0vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Pi1JJG10ckdGJDYvLUkkbXRkR0YkNiotSSNtbkdGJDYkUS0mSW1hZ2luYXJ5STtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZILyUrZ3JvdXBhbGlnbkdGSC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZPLUY3NiotRjo2JFEiMEYnRj1GQEZDRkZGSUZLRk1GUEZSRlJGUkZSRlJGUkZARkNGRkZJRkstRjQ2L0ZSRjZGUkZSRlJGUkZSRlJGQEZDRkZGSUZLLUY0Ni9GUkZSLUY3NiotRjo2JFErJnVtaW51czA7MUYnRj1GQEZDRkZGSUZLRk1GUEZSRlJGUkZSRlJGQEZDRkZGSUZLLUY0Ni9GUkZSRlItRjc2Ki1GOjYkUTYmdW1pbnVzMDsmSW1hZ2luYXJ5STtGJ0Y9RkBGQ0ZGRklGS0ZNRlBGUkZSRlJGUkZARkNGRkZJRkstRjQ2L0ZSRlJGUkZSRlxvRlJGUkZSRkBGQ0ZGRklGSy1GNDYvRlJGUkZSRlJGUi1GNzYqLUY6NiRGT0Y9RkBGQ0ZGRklGS0ZNRlBGUkZSRkBGQ0ZGRklGSy1GNDYvRlJGUkZSRlJGUkZSRmVvRlJGQEZDRkZGSUZLLUY0Ni9GUkZSRlJGUkZSRlJGUkZlb0ZARkNGRkZJRktGQEZDLyUmYWxpZ25HUSVheGlzRicvRkdRKWJhc2VsaW5lRicvRkpRJ2NlbnRlckYnL0ZMUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZxLyUmZnJhbWVHRmZxLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGRS8lLWVxdWFsY29sdW1uc0dGRS8lLWRpc3BsYXlzdHlsZUdGRS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZjcUZARkNGPUY9L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmlyLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRj0vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGaHAvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2KC1GIzYmLUYxNj4tRjQ2L0Zcb0ZSRlJGUkZSRlJGUkZSRkBGQ0ZGRklGSy1GNDYvRlJGXG9GUkZSRlJGUkZSRlJGQEZDRkZGSUZLRlktRjQ2L0ZSRlJGUkY2RlJGUkZSRlJGQEZDRkZGSUZLLUY0Ni9GUkZSRlJGUkY2RlJGUkZSRkBGQ0ZGRklGS0Zjb0Zpb0ZbcEZARkNGXXBGYHBGYnBGZHBGZnBGaXBGXHFGXnFGYXFGZHFGZ3FGaXFGW3JGXnJGYHJGYnJGZHJGZ3JGQEZDRj1GPUZpckZcc0Zfc0ZpckY9">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQtSSdSVEFCTEVHRig2JSI1IWVrXHBfIilbJCpvJC1JJ01BVFJJWEdGKDYjNyo3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EtJkltYWdpbmFyeUk7RigtRjY2I1EiMEYoRjxGPEY8RjxGPEY8NypGPEY1RjxGPEY8RjxGPEY8NypGPEY8LUY2NiNRKyZ1bWludXMwOzFGKEY8RjxGPEY8Rjw3KkY8RjxGPC1GNjYjUTYmdW1pbnVzMDsmSW1hZ2luYXJ5STtGKEY8RjxGPEY8NypGPEY8RjxGPEZFRjxGPEY8NypGPEY8RjxGPEY8LUY2NiNRIjFGKEY8Rjw3KkY8RjxGPEY8RjxGPEZKRjw3KkY8RjxGPEY8RjxGPEY8RkpJJ01hdHJpeEdGJS1GLTYlIjUhPW9ccF8iKVskKm8kLUYxNiM3KjcqRkVGPEY8RjxGPEY8RjxGPDcqRjxGRUY8RjxGPEY8RjxGPEZANypGPEY8RjxGNUY8RjxGPEY8NypGPEY8RjxGPEY1RjxGPEY8RklGTUZORk83JC1GTzYjL0kkJWlkR0YoRi8tRk82Iy9GaG5GUg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2695" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M8 &gt; " style="Maple Input" layout="Normal">ChangeFrame(M8):
LieAlgebraData([(1+I)*e1,(1+I)*e2,I*e3,(1-I)*e4,(1-I)*e5,e6,e7,e8],M8pp); # fixed point set under AI[3]
DGsetup(%):
KillingForm();
QuadraticFormSignature(%):
map(nops,%); # su(1,2) symmetry</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Ny83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNTI5MDMzNTk2OEdGKEkjZTJHNiMvRjJJLV9uNTI5MDMzNjAzMkdGKCwkKiYiIiUiIiJJI2UzRzYjL0YySS1fbjUyOTAzMzYwNjRHRihGOyEiIi83JEYvRjwsJComIiIkRjtJI2U0RzYjL0YySS1fbjUyOTAzMzYwOTZHRihGO0ZALzckRi9GRiwkKiYiIilGO0kjZTdHNiMvRjJJLV9uNTI5MDMzNjE5MkdGKEY7RjsvNyRGL0kjZTVHNiMvRjJJLV9uNTI5MDMzNjEyOEdGKCwkKiZGOkY7SSNlNkc2Iy9GMkktX241MjkwMzM2MTYwR0YoRjtGOy83JEYvRmVuLCRGL0ZALzckRi9JI2U4RzYjL0YySS1fbjUyOTAzMzYyMjRHRigsJEY0RkAvNyRGNEY8LCQqJkZFRjtGVUY7RjsvNyRGNEZGLCRGWkZALzckRjRGVSwkKiZGTkY7Rl5vRjtGOy83JEY0RmVuRjQvNyRGNEZPRltvLzckRjxGRiwkKiZGRUY7Ri9GO0ZALzckRjxGVSwkKiZGRUY7RjRGO0Y7LzckRkZGVSwkRjlGOy83JEZGRmVuLCRGRkZALzckRkZGXm9GVS83JEZVRmVuRlUvNyRGVUZPRkYvNyRGZW5GTywkKiYiIiNGO0ZPRjtGOy83JEZlbkZebywkKiZGanFGO0Zeb0Y7RkAvNyRGT0Zeb0ZlbjcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJJU04cHBHRig3JEZOPUYoSSZmYWxzZUdGJkVcW2whNzc3JDclRjtGanFGRSEiJTckNyVGO0ZFRjohIiQ3JDclRjtGOiIiKEZONyQ3JUY7IiImIiInRjo3JDclRjtGanNGO0ZANyQ3JUY7Rk5GanFGQDckNyVGanFGRUZpc0ZFNyQ3JUZqcUY6RmpzRmBzNyQ3JUZqcUZpc0ZORk43JDclRmpxRmpzRmpxRjs3JDclRmpxRmZzRjtGQDckNyVGRUY6RjtGY3M3JDclRkVGaXNGanFGRTckNyVGOkZpc0ZFRjo3JDclRjpGanNGOkZANyQ3JUY6Rk5GaXNGOzckNyVGaXNGanNGaXNGOzckNyVGaXNGZnNGOkY7NyQ3JUZqc0Zmc0Zmc0ZqcTckNyVGanNGTkZOISIjNyQ3JUZmc0ZORmpzRjs=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNS1GLzYkUSIwRidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyUiIiVGIyIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2693" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M8 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="presentation" inline-output="false" labelreference="L2691" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Group labelreference="L2609" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M8 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M7a (real forms exist iff Re(a)*Im(a)=0; a&lt;&gt;0: 1 real form; a=0: 2 real forms.)</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2261" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X1:=F10+a*Z1+E10:
X2:=F11:
X3:=F21:
X4:=F31:
X5:=F32:
Z2:
F01:</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2330" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">M7Basis:=[X1,X2,X3,X4,X5,Z2,F01]:
LieAlgebraData(M7Basis,M7);
DGsetup(%);
C := Array(1..7, 1..7, 1..7, (i, j ,k) -&gt; Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Li83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNjgyNzc0Mjk0NEdGKEkjZTJHNiMvRjJJLV9uNjgyNzc0MzAwOEdGKCwoKiZJImFHRigiIiJGNEY7ISIiKiYiIiNGO0kjZTNHNiMvRjJJLV9uNjgyNzc0MzA0MEdGKEY7RjwqJiIiJEY7SSNlN0c2Iy9GMkktX242ODI3NzQzMTY4R0YoRjtGPC83JEYvRj8sKCooRj5GO0Y6RjtGP0Y7RjwqJkY+RjtGNEY7RjwqJkZERjtJI2U0RzYjL0YySS1fbjY4Mjc3NDMwNzJHRihGO0Y7LzckRi9GTywmKihGREY7RjpGO0ZPRjtGPEY/RjsvNyRGL0kjZTVHNiMvRjJJLV9uNjgyNzc0MzEwNEdGKCwkKihGREY7RjpGO0ZZRjtGPC83JEYvRkUsJEY0RjwvNyRGNEY/LCQqJkZERjtGWUY7RjwvNyRGNEkjZTZHNiMvRjJJLV9uNjgyNzc0MzEzNkdGKEY0LzckRj9GYm9GPy83JEZPRmJvRk8vNyRGT0ZFRlkvNyRGWUZibywkKiZGPkY7RllGO0Y7LzckRmJvRkUsJEZFRjw3Iy1JJF9ER0dGKDYjNyQ3JVErTGllQWxnZWJyYUYoSSNNN0dGKDckIiIoPUYoSSZmYWxzZUdGJkVcW2whNzM3JDclRjtGPkY+LCRGOkY8NyQ3JUY7Rj5GRCEiIzckNyVGO0Y+RlxxISIkNyQ3JUY7RkRGPkZmcTckNyVGO0ZERkQsJComRj5GO0Y6RjtGPDckNyVGO0ZEIiIlRkQ3JDclRjtGYnJGREY7NyQ3JUY7RmJyRmJyLCQqJkZERjtGOkY7Rjw3JDclRjsiIiZGW3NGZ3I3JDclRjtGXHFGPkY8NyQ3JUY+RkRGW3NGaXE3JDclRj4iIidGPkY7NyQ3JUZERmJzRkRGOzckNyVGYnJGYnNGYnJGOzckNyVGYnJGXHFGW3NGOzckNyVGW3NGYnNGW3NGPjckNyVGYnNGXHFGXHFGPA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEwTGllfmFsZ2VicmE6fk03RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn">STBMaWV+YWxnZWJyYTp+TTdHNiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">Phi:=Matrix(7,7,symbol=p):

Phi[1,6]:=0: Phi[2,6]:=0: Phi[3,6]:=0: Phi[4,6]:=0: Phi[5,6]:=0:
Phi[1,7]:=0: Phi[2,7]:=0: Phi[3,7]:=0: Phi[4,7]:=0: Phi[5,7]:=0: Phi[6,7]:=0:
Phi[3,1]:=0: Phi[4,1]:=0: Phi[5,1]:=0:
Phi[3,2]:=0: Phi[4,2]:=0: Phi[5,2]:=0:
Phi[1,3]:=0: Phi[2,3]:=0: Phi[4,3]:=0: Phi[5,3]:=0:
# We have the relation [Z2,F01]=-F01, where Z2 and F01 are the 6th and 7th elements.  This forces p66=1.
Phi[6,6]:=1:
Phi;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2669" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">(Phi.conjugate(Phi))[7,7]; # p77 is unit</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEiN0YnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkQvRkhGRkZJRktGTUZPRlFGUy9GV0ZVLUkmbW92ZXJHRiQ2JkYrLUZBNi1RLSZjb25qdWdhdGUwO0YnRj5GREZpbi9GSkY0RktGTUZPRlFGU0ZqbkZRL0krbXNlbWFudGljc0dGJFEqY29uanVnYXRlRidGPg==">KiYmSSJwRzYiNiQiIihGJyIiIi1JKmNvbmp1Z2F0ZUclKnByb3RlY3RlZEc2I0YjRig=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2668" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal"># Some automorphisms
T:=DiagonalMatrix([1,lambda,lambda,lambda,lambda^2,1,lambda]):
S:=Matrix(7, 7, [[1, 0, 0, 0, 0, 0, 0], [t, 1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0], [0, 0, 0, -t, 1, 0, 0], [0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, t, 1]]):
S,T;
nb:=evalDG([seq(add(S[i,j]*e||i,i=1..7),j=1..7)]):
test:=(i,j)-&gt;DGsimplify(evalDG(LieBracket(nb[i],nb[j]) &amp;minus add(C[i,j,k] &amp;mult nb[k],k=1..7))):
{seq(seq(test(i,j),j=i+1..7),i=1..7)};
nb:=evalDG([seq(add(T[i,j]*e||i,i=1..7),j=1..7)]):
test:=(i,j)-&gt;DGsimplify(evalDG(LieBracket(nb[i],nb[j]) &amp;minus add(C[i,j,k] &amp;mult nb[k],k=1..7))):
{seq(seq(test(i,j),j=i+1..7),i=1..7)};</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYmLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GPVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1GNjYlUSNlMUYnRjlGPEZDLUYvNigtRjY2JVEkX0RHRidGOUY8LUZANi1RMCZBcHBseUZ1bmN0aW9uO0YnRkNGRUZIRkpGTEZORlBGUkZURlctRiw2JC1GLzYmLUYsNiYtRi82KC1GLDYmLUYvNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GQDYtUSIsRidGQ0ZFL0ZJRjtGSkZMRk5GUEZSRlQvRlhRLDAuMzMzMzMzM2VtRictRjY2JVEjTTdGJ0Y5RjxGXnAtRiw2Ji1GLzYmLUY2NiVRIUYnRjlGPC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGR0ZDRkMvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnFGYXFGQ0ZDRmNxRmZxRl5wLUYsNiYtRi82Ji1GLDYmLUYvNigtRiw2Ji1GLzYmLUkjbW5HRiQ2JFEiMUYnRkNGXnFGYXFGQ0ZDRmNxRmZxRl5wLUZmcjYkRjhGQ0ZecUZhcUZDRkNGY3FGZnFGXnFGYXFGQ0ZDRmNxRmZxRl5xRmFxRkNGQ0ZjcUZmcUZecUZhcUZDRkNGXnFGYXFGQ0ZecUZhcUZDRkMvRmRxUScmbGN1YjtGJy9GZ3FRJyZyY3ViO0YnLUYsNiYtRi82JkZmbkZecUZhcUZDRkMvRmRxUSJ8ZnJGJy9GZ3FRInxockYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiUtSSNtaUdGLzYjUSRgMGBGKC1JI21vR0YvNiNRMSZJbnZpc2libGVUaW1lcztGKC1GNzYjUSNlMUYoLUkmX0hvbGRHRi82IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkjTTdHRig3IjcjNyQ3IyIiIiIiITcjPCNGRQ==</Equation></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYmLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GPVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1GNjYlUSNlMUYnRjlGPEZDLUYvNigtRjY2JVEkX0RHRidGOUY8LUZANi1RMCZBcHBseUZ1bmN0aW9uO0YnRkNGRUZIRkpGTEZORlBGUkZURlctRiw2JC1GLzYmLUYsNiYtRi82KC1GLDYmLUYvNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GQDYtUSIsRidGQ0ZFL0ZJRjtGSkZMRk5GUEZSRlQvRlhRLDAuMzMzMzMzM2VtRictRjY2JVEjTTdGJ0Y5RjxGXnAtRiw2Ji1GLzYmLUY2NiVRIUYnRjlGPC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGR0ZDRkMvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnFGYXFGQ0ZDRmNxRmZxRl5wLUYsNiYtRi82Ji1GLDYmLUYvNigtRiw2Ji1GLzYmLUkjbW5HRiQ2JFEiMUYnRkNGXnFGYXFGQ0ZDRmNxRmZxRl5wLUZmcjYkRjhGQ0ZecUZhcUZDRkNGY3FGZnFGXnFGYXFGQ0ZDRmNxRmZxRl5xRmFxRkNGQ0ZjcUZmcUZecUZhcUZDRkNGXnFGYXFGQ0ZecUZhcUZDRkMvRmRxUScmbGN1YjtGJy9GZ3FRJyZyY3ViO0YnLUYsNiYtRi82JkZmbkZecUZhcUZDRkMvRmRxUSJ8ZnJGJy9GZ3FRInxockYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiUtSSNtaUdGLzYjUSRgMGBGKC1JI21vR0YvNiNRMSZJbnZpc2libGVUaW1lcztGKC1GNzYjUSNlMUYoLUkmX0hvbGRHRi82IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkjTTdHRig3IjcjNyQ3IyIiIiIiITcjPCNGRQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2667" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">T.Phi.MatrixInverse(conjugate(T)):
%[7,7]; # Use lambda to normalize p77=1.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1JI21pR0YkNiVRKSZsYW1iZGE7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y1LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdWJHRiQ2JS1GLzYlUSJwRicvRjNRJXRydWVGJy9GNlEnaXRhbGljRictRiw2Ji1JI21uR0YkNiRRIjdGJ0Y1LUY5Ni1RKCZjb21tYTtGJ0Y1RjwvRj9GVkZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0ZlbkY1LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGNS1JJm1vdmVyR0YkNiZGLi1GOTYtUS0mY29uanVnYXRlMDtGJ0Y1RjxGPi9GQUZWRkJGREZGRkhGSkZNRkgvSSttc2VtYW50aWNzR0YkUSpjb25qdWdhdGVGJy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXAvJSliZXZlbGxlZEdGNA==">KihJJ2xhbWJkYUc2IiIiIiZJInBHRiQ2JCIiKEYpRiUtSSpjb25qdWdhdGVHJSpwcm90ZWN0ZWRHNiNGIyEiIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2673" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">(Phi.conjugate(Phi)):
eval(%[7,6],p[7,7]=1); # p76 is purely imaginary.
S.Phi.MatrixInverse(conjugate(S)):
eval(%[7,6],p[7,7]=1); # Use t to normalize p76=0.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEiN0YnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjZGJ0Y+Rj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GQTYtUScmcGx1cztGJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGXm8tSSZtb3ZlckdGJDYmRistRkE2LVEtJmNvbmp1Z2F0ZTA7RidGPkZERlxvL0ZKRjRGS0ZNRk9GUUZTL0ZXRlVGUS9JK21zZW1hbnRpY3NHRiRRKmNvbmp1Z2F0ZUYnRj4=">LCYmSSJwRzYiNiQiIigiIiciIiItSSpjb25qdWdhdGVHJSpwcm90ZWN0ZWRHNiNGI0Yp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEidEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RJyZwbHVzO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNiVRInBGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjdGJ0Y5LUY2Ni1RKCZjb21tYTtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlg2JFEiNkYnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkmbW92ZXJHRiQ2JkYrLUY2Ni1RLSZjb25qdWdhdGUwO0YnRjlGO0Y+L0ZBRjFGQkZERkZGSEZpbi9GTkZqbkZIL0krbXNlbWFudGljc0dGJFEqY29uanVnYXRlRidGOQ==">LChJInRHNiIiIiImSSJwR0YkNiQiIigiIidGJS1JKmNvbmp1Z2F0ZUclKnByb3RlY3RlZEc2I0YjISIi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2663" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">Phi1:=eval(Phi,[p[7,6]=0,p[7,7]=1]):
nb:=evalDG([seq(add(Phi1[i,j]*e||i,i=1..7),j=1..7)]):
test:=(l,i,j)-&gt;map(factor,GetComponents(DGsimplify(evalDG(eval(LieBracket(nb[i],nb[j]) &amp;minus add(conjugate(C[i,j,k]) &amp;mult nb[k],k=1..7),rel||l))),[e1,e2,e3,e4,e5,e6,e7])):
rel0:=[]:</Text-field>
</Input>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2706" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal"># Because a parameter is present, let's be careful with imposing equations.</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L2705" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">test(0,1,7);
test(0,1,6);
test(0,3,7);
test(0,4,7);
test(0,4,6);
test(0,5,6);
map(v-&gt;op(test(0,op(v))),[[1,7],[1,6],[3,7],[4,6],[4,7],[5,6]]):
rel1:=[op(remove(v-&gt;lhs(v)=rhs(v),solve(%)))]:
</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUkjbW5HRiQ2JFEiMUYnL0Y5USdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY+NiRRIjJGJ0ZBRkEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GRDYtUSIsRidGQUZHRkpGTEZORlBGUkZURlZGWS1GLDYmLUYvNiVGMS1GLDYmRmZuRkNGZm5GQUZpbi1GRDYtUSgmbWludXM7RidGQUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjIyMjIyMjJlbUYnL0ZaRmpvLUYvNiVGMS1GLDYmRj1GQ0Y9RkFGaW5GQUZcby1GPjYkRltvRkFGXG9GYHBGXG9GYHBGXG8tRi82JUYxLUYsNiYtRj42JFEiNkYnRkFGQ0ZmbkZBRmluRlxvLUYsNiYtRi82JUYxLUYsNiYtRj42JFEiN0YnRkFGQ0ZmbkZBRmluRmVvLUYvNiVGMS1GLDYmRmZwRkNGPUZBRmluRkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRklGQUZBLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NykmSSJwRzYiNiQiIiIiIiMsJiZGJDYkRihGKEYnJkYkNiRGJ0YnISIiIiIhRi9GLyZGJDYkIiInRigsJiZGJDYkIiIoRihGJyZGJDYkRjJGJ0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJy1GLDYmLUYvNiRRIjJGJ0YyLUY2Ni1RKCZjb21tYTtGJ0YyRjlGPEY/RkFGQ0ZFRkdGSUZMLUYvNiRRIjFGJ0YyRjIvJS9zdWJzY3JpcHRzaGlmdEdGMUY1Ri5GNUYuRjVGLkY1Ri5GNS1GUDYlRlItRiw2Ji1GLzYkUSI3RidGMkZpbkZcb0YyRl9vLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NykiIiEmSSJwRzYiNiQiIiMiIiJGI0YjRiNGIyZGJTYkIiIoRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjVGLkY1Ri5GNUYuRjUtRiw2JS1GNjYtUSomdW1pbnVzMDtGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GVi1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInBGJy8lJ2l0YWxpY0dGPi9GM1EnaXRhbGljRictRiw2Ji1GLzYkUSI2RidGMi1GNjYtUSgmY29tbWE7RidGMkY5RjxGP0ZBRkNGRUZHRklGTC1GLzYkUSIzRidGMkYyLyUvc3Vic2NyaXB0c2hpZnRHRjFGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NykiIiFGI0YjRiNGI0YjLCQmSSJwRzYiNiQiIiciIiQhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUYsNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInBGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRiw2Ji1JI21uR0YkNiRRIjFGJ0Y0LUYxNi1RKCZjb21tYTtGJ0Y0RjcvRjtGVEY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpRLDAuMzMzMzMzM2VtRictRlo2JFEiNUYnRjRGNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjQtRjE2LVEiLEYnRjRGN0ZqbkY8Rj5GQEZCRkRGW29GXW8tRiw2J0YwLUZMNiVGTi1GLDYmLUZaNiRRIjJGJ0Y0RmduRl9vRjRGYm8tRjE2LVEoJm1pbnVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRkw2JUZOLUYsNiZGWUZnbi1GWjYkUSI0RidGNEY0RmJvRjRGZW8tRiw2JUYwLUZMNiVGTi1GLDYmLUZaNiRRIjNGJ0Y0RmduRl9vRjRGYm9GNEZlby1GLDYlRjAtRkw2JUZOLUYsNiZGaHBGZ25GX29GNEZib0Y0RmVvLUYsNidGMC1GTDYlRk4tRiw2JkZfb0ZnbkZfb0Y0RmJvLUYxNi1RJyZwbHVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRkw2JUZOLUYsNiZGaHBGZ25GaHBGNEZib0Y0RmVvLUYsNiVGMC1GTDYlRk4tRiw2Ji1GWjYkUSI2RidGNEZnbkZfb0Y0RmJvRjRGZW8tRiw2J0YwLUZMNiVGTi1GLDYmLUZaNiRRIjdGJ0Y0RmduRl9vRjRGYm9GYXAtRkw2JUZOLUYsNiZGXXNGZ25GaHBGNEZib0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y5RjRGNC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyksJCZJInBHNiI2JCIiIiIiJiEiIiwmJkYlNiQiIiNGKUYqJkYlNiRGKCIiJUYqLCQmRiU2JCIiJEYpRiosJCZGJTYkRjFGKUYqLCYmRiU2JEYpRilGKiZGJTYkRjFGMUYoLCQmRiU2JCIiJ0YpRiosJiZGJTYkIiIoRilGKiZGJTYkRkFGMUYq</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUYsNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInBGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRiw2Ji1JI21uR0YkNiRRIjFGJ0Y0LUYxNi1RKCZjb21tYTtGJ0Y0RjcvRjtGVEY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpRLDAuMzMzMzMzM2VtRictRlo2JFEiNEYnRjRGNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjQtRjE2LVEiLEYnRjRGN0ZqbkY8Rj5GQEZCRkRGW29GXW8tRlo2JEZkb0Y0RmVvRmhvRmVvRmhvRmVvLUZMNiVGTi1GLDYmLUZaNiRRIjVGJ0Y0RmduRl9vRjRGYm9GZW8tRiw2JUYwLUZMNiVGTi1GLDYmLUZaNiRRIjZGJ0Y0RmduRl9vRjRGYm9GNEZlb0Zoby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY0RjQvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyksJCZJInBHNiI2JCIiIiIiJSEiIiIiIUYrRismRiU2JCIiJkYpLCQmRiU2JCIiJ0YpRipGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUYsNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYmLUkjbW5HRiQ2JFEiMkYnRjQtRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZVLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GLDYmLUZONiRRIjFGJ0Y0LUYxNi1RKCZjb21tYTtGJ0Y0RjcvRjtGam5GPEY+RkBGQkZERlQvRkpRLDAuMzMzMzMzM2VtRictRk42JFEiNUYnRjRGNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjRGNC1GMTYtUSIsRidGNEY3RmVvRjxGPkZARkJGREZURmZvLUYsNiVGMC1GWDYlRlotRiw2JkZNRmJvRmhvRjRGW3BGNEZecC1GLDYlRjAtRlg2JUZaLUYsNiYtRk42JFEiM0YnRjRGYm9GaG9GNEZbcEY0Rl5wLUYsNiVGMC1GWDYlRlotRiw2Ji1GTjYkUSI0RidGNEZib0Zob0Y0RltwRjRGXnAtRk42JEZdcEY0Rl5wLUYsNiVGMC1GLDYmRk1GUS1GWDYlRlotRiw2Ji1GTjYkUSI2RidGNEZib0Zob0Y0RltwRjRGNEZecC1GLDYlRjAtRlg2JUZaLUYsNiYtRk42JFEiN0YnRjRGYm9GaG9GNEZbcEY0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y5RjRGNC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyksJComIiIjIiIiJkkicEc2IjYkRiYiIiZGJiEiIiwkJkYoNiRGJUYrRiwsJCZGKDYkIiIkRitGLCwkJkYoNiQiIiVGK0YsIiIhLCQqJkYlRiYmRig2JCIiJ0YrRiZGLCwkJkYoNiQiIihGK0Ys</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2726" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">sort(test(1,2,3));
sort(test(1,1,2))[-1];
[p[5,5]=p[2,2]^3,p[3,3]=p[2,2]^2]:
rel2:=[op(eval(rel1,%)),op(%)]:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjVGLkY1Ri5GNUYuRjUtRiw2Jy1GNjYtUSomdW1pbnVzMDtGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GVi1GLDYoLUYvNiRRIjNGJ0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjlGVEY/RkFGQ0ZFRkdGSS9GTUZLLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJy1GLDYmLUYvNiRRIjJGJ0YyLUY2Ni1RKCZjb21tYTtGJ0YyRjlGPEY/RkFGQ0ZFRkdGSUZMRmhvRjIvJS9zdWJzY3JpcHRzaGlmdEdGMUZnbi1GXG82JUZeby1GLDYmRlpGW3BGWkYyRl5wRjItRjY2LVEnJnBsdXM7RidGMkY5RlRGP0ZBRkNGRUZHRlVGVy1GLDYmRlpGZ24tRlxvNiVGXm8tRiw2Ji1GLzYkUSI1RidGMkZbcEZdcUYyRl5wRjJGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NykiIiFGI0YjRiNGI0YjLCYqKCIiJCIiIiZJInBHNiI2JCIiI0YsRicmRik2JEYmRiZGJyEiIiomRiZGJyZGKTYkIiImRjNGJ0Yn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRInBGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2JkZILUYsNi1RKCZjb21tYTtGJ0YvRjIvRjZGZW5GN0Y5RjtGPUY/Rk8vRkVRLDAuMzMzMzMzM2VtRidGSEYvRkgvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRmJvRi8tRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRkhGTC1JJW1zdWJHRiQ2JUZVLUYjNiYtRkk2JFEiM0YnRi9Gam5GX3BGL0Zjb0YvRi8=">LCYqJiIiIyIiIikmSSJwRzYiNiRGJEYkRiRGJSEiIiomRiRGJSZGKDYkIiIkRi9GJUYl</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2725" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">sort(test(2,1,2));
op(solve(%,[p[7,2],p[7,3]]));
rel3:=[op(eval(rel2,%)),op(%)]:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjVGLkY1Ri5GNS1GLDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJy1GLDYmLUYvNiRRIjJGJ0YyLUY2Ni1RKCZjb21tYTtGJ0YyRjlGPEY/RkFGQ0ZFRkdGSUZMRmhuRjIvJS9zdWJzY3JpcHRzaGlmdEdGMS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHRkkvRk1GSy1GIzYkLUYsNiktRjY2LVEqJnVtaW51czA7RidGMkY5RmNvRj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZdcC1GLDYmLUZVNiVRImFGJ0ZYRlpGYG9GUUYyLUY2Ni1RJyZwbHVzO0YnRjJGOUZjb0Y/RkFGQ0ZFRkdGXHBGXnAtSSZtb3ZlckdGJDYmRmFwLUY2Ni1RLSZjb25qdWdhdGUwO0YnRjJGOUZjby9GQEY+RkFGQ0ZFRkdGSUZkb0ZHL0krbXNlbWFudGljc0dGJFEqY29uanVnYXRlRictRjY2LVEoJm1pbnVzO0YnRjJGOUZjb0Y/RkFGQ0ZFRkdGXHBGXnAtRiw2JkZobkZgby1GUjYlRlQtRiw2Ji1GLzYkUSI3RidGMkZbb0ZobkYyRl5vRjJGMkYyRjJGNS1GLDYtRmlvLUYsNiYtRi82JFEiM0YnRjJGYG8tSShtc3Vic3VwR0YkNidGVEZmbkZobi8lMXN1cGVyc2NyaXB0c2hpZnRHRjFGXm9GMkZhcS1GZXI2J0ZURmhxRmhuRmdyRl5vRmRwLUYsNiZGZnFGYG9GZ3BGMkZkcC1GLDYmRmhuRmBvLUZSNiVGVC1GLDYmRmpxRltvRmFyRjJGXm9GMkZkcEZhckYyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NykiIiFGI0YjRiNGIyomJkkicEc2IjYkIiIjRikiIiIsKComSSJhR0YnRipGJUYqISIiLUkqY29uanVnYXRlRyUqcHJvdGVjdGVkRzYjRi1GKiomRilGKiZGJjYkIiIoRilGKkYuRiosLComIiIkRiopRiVGKUYqRi4qJClGNEYpRipGLiomRjRGKkYvRipGKiomRilGKiZGJjYkRjZGOUYqRipGOUYq</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNiYtSSNtbkdGJDYkUSI3RicvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkA2JFEiMkYnRkNGQy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZGNi1RKSZlcXVhbHM7RidGQ0ZJL0ZNRktGTkZQRlJGVEZWL0ZZUSwwLjI3Nzc3NzhlbUYnL0ZmbkZjby1GLDYnLUZGNi1RKiZ1bWludXMwO0YnRkNGSUZhb0ZORlBGUkZURlYvRllRLDAuMjIyMjIyMmVtRicvRmZuRltwLUkmbWZyYWNHRiQ2KC1GLDYmLUY0NiVRImFGJ0Y3RjotRkY2LVExJkludmlzaWJsZVRpbWVzO0YnRkNGSUZhb0ZORlBGUkZURlZGWC9GZm5GWi1GMTYlRjMtRiw2JkZobkZFRmhuRkNGW29GQ0Zobi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnEvJSliZXZlbGxlZEdGSy1GRjYtUScmcGx1cztGJ0ZDRklGYW9GTkZQRlJGVEZWRmpvRlxwLUZecDYoLUkmbW92ZXJHRiQ2JkZicC1GRjYtUS0mY29uanVnYXRlMDtGJ0ZDRklGYW8vRk9GOUZQRlJGVEZWRlhGaHBGVi9JK21zZW1hbnRpY3NHRiRRKmNvbmp1Z2F0ZUYnRmhuRl1xRmBxRmNxRmVxRkNGQy1GRjYtUSIsRidGQ0ZJRkxGTkZQRlJGVEZWRlhGZW4tRiw2Ji1GMTYlRjMtRiw2JkY/RkUtRkA2JFEiM0YnRkNGQ0Zbb0Zeby1GLDYqLUZecDYoLUYsNiZGX3NGZXAtSShtc3Vic3VwR0YkNidGM0ZbcUZobi8lMXN1cGVyc2NyaXB0c2hpZnRHRl1vRltvRkNGaG5GXXFGYHFGY3FGZXFGZ3EtRl5wNigtRiw2Ji1JJW1zdXBHRiQ2JUZicEZobkZbdEZlcEZoc0ZDLUZANiRRIjhGJ0ZDRl1xRmBxRmNxRmVxLUZGNi1RKCZtaW51cztGJ0ZDRklGYW9GTkZQRlJGVEZWRmpvRlxwLUZecDYoLUZidDYlRlxyRmhuRlt0RmR0Rl1xRmBxRmNxRmVxRmd0LUZecDYoRl9zRmhuRl1xRmBxRmNxRmVxRkNGQy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGS0ZDRkMvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyQvJkkicEc2IjYkIiIoIiIjLCYqKCMiIiJGKUYtSSJhR0YmRi0mRiU2JEYpRilGLSEiIiomRixGLS1JKmNvbmp1Z2F0ZUclKnByb3RlY3RlZEc2I0YuRi1GLS8mRiU2JEYoIiIkLCoqJiNGOkYpRi0pRi9GKUYtRi0qKCNGLSIiKUYtKUYuRilGLUY+Ri1GLSomRkBGLSlGM0YpRi1GMUY9RjE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2723" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">eval(Phi1,rel3);
Determinant(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobXN1YnN1cEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JJW1yb3dHRiQ2Ji1JI21uR0YkNiRRIjJGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y4RjwtRjk2JFEjMTBGJ0Y8LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0Zmbg==">KiQpJkkicEc2IjYkIiIjRigiIzUiIiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2722" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">a nonzero</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2729" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">sort(test(3,1,5));
[p[2,2]=conjugate(a)/a]:
rel4:=[op(eval(rel3,%)),op(%)]:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjVGLkY1Ri5GNUYuRjUtRiw2KC1GLzYkUSIyRidGMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHRkkvRk1GSy1GIzYkLUYsNictRjY2LVEqJnVtaW51czA7RidGMkY5RldGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRltvLUYsNiYtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnRlQtSSVtc3ViR0YkNiUtRmBvNiVRInBGJ0Zjb0Zlby1GLDYmRlEtRjY2LVEoJmNvbW1hO0YnRjJGOUY8Rj9GQUZDRkVGR0ZJRkxGUUYyLyUvc3Vic2NyaXB0c2hpZnRHRjFGMi1GNjYtUScmcGx1cztGJ0YyRjlGV0Y/RkFGQ0ZFRkdGam5GXG8tSSZtb3ZlckdGJDYmRl9vLUY2Ni1RLSZjb25qdWdhdGUwO0YnRjJGOUZXL0ZARj5GQUZDRkVGR0ZJRlhGRy9JK21zZW1hbnRpY3NHRiRRKmNvbmp1Z2F0ZUYnRjJGMkZULUkobXN1YnN1cEdGJDYnRmpvRl1wLUYvNiRRIjNGJ0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdGMUZicEYyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NykiIiFGI0YjRiNGI0YjLCQqKCIiIyIiIiwmKiZJImFHNiJGJyZJInBHRis2JEYmRiZGJyEiIi1JKmNvbmp1Z2F0ZUclKnByb3RlY3RlZEc2I0YqRidGJylGLCIiJEYnRic=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2788" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">test(4,2,4);
[p[3,4]=0]:
rel5:=[op(eval(rel4,%)),op(%)]:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjVGLkY1LUYsNiUtRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlYtSSZtZnJhY0dGJDYoLUYsNigtRi82JFEiM0YnRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOUZURj9GQUZDRkVGR0ZJL0ZNRkstSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnLUYsNiZGZ24tRjY2LVEoJmNvbW1hO0YnRjJGOUY8Rj9GQUZDRkVGR0ZJRkwtRi82JFEiNEYnRjJGMi8lL3N1YnNjcmlwdHNoaWZ0R0YxRmpuLUklbXN1cEdGJDYlLUYjNigtRiw2Ji1GYm82JVEiYUYnRmVvRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi9JK21zZW1hbnRpY3NHRiRRJGFic0YnLyUlb3BlbkdRKSZ2ZXJiYXI7RicvJSZjbG9zZUdGZ3FGYnEtRi82JFEiMkYnRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R0YxRjItRmRwNiVGanBGanFGXXIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZyLyUpYmV2ZWxsZWRHRjtGMkY1Ri5GNUYuRl1xRmBxRjJGMi9GZnFRJyZsc3FiO0YnL0ZpcVEnJnJzcWI7Ric=">NykiIiFGI0YjRiMsJCoqIiIkIiIiKUkiYUc2IiIiIyEiIiZJInBHRio2JEYmIiIlRicpLUkkYWJzRyUqcHJvdGVjdGVkRzYjRilGK0YnRixGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2790" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">test(5,1,4);
[p[7,4]=2*a*p[2,4]]:
rel6:=[op(eval(rel5,%)),op(%)]:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GLDYmLUklbXN1cEdGJDYlLUYjNigtRiw2Ji1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dGPi9GM1EnaXRhbGljRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyL0krbXNlbWFudGljc0dGJFEkYWJzRicvJSVvcGVuR1EpJnZlcmJhcjtGJy8lJmNsb3NlR0Znb0Ziby1GLzYkUSIyRidGMi8lMXN1cGVyc2NyaXB0c2hpZnRHRjEtRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOS9GPUY7Rj9GQUZDRkVGR0ZJL0ZNRkstRiM2JC1GLDYmLUYsNihGam9GX3BGZW5GX3AtSSVtc3ViR0YkNiUtRmZuNiVRInBGJ0ZpbkZbby1GLDYmRmpvLUY2Ni1RKCZjb21tYTtGJ0YyRjlGPEY/RkFGQ0ZFRkdGSUZMLUYvNiRRIjRGJ0YyRjIvJS9zdWJzY3JpcHRzaGlmdEdGMUYyLUY2Ni1RKCZtaW51cztGJ0YyRjlGYnBGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRl5yLUZbcTYlRl1xLUYsNiYtRi82JFEiN0YnRjJGYnFGZXFGMkZocUYyRjJGMi1GVTYlRmVuRmpvRl1wLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zecy8lKWJldmVsbGVkR0Y7RjUtRiw2JS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGYnBGP0ZBRkNGRUZHRl1yRl9yLUZQNigtRiw2KC1GLDYqRmpvRl9wRmpwRl9wRlRGX3BGZ3JGMkZqcS1GVTYlLUkmbW92ZXJHRiQ2JkZlbi1GNjYtUS0mY29uanVnYXRlMDtGJ0YyRjlGYnAvRkBGPkZBRkNGRUZHRklGY3BGRy9GY29RKmNvbmp1Z2F0ZUYnRmVxRl1wLUY2Ni1RJyZwbHVzO0YnRjJGOUZicEY/RkFGQ0ZFRkdGXXJGX3ItRlU2JUZXRmVxRl1wRjItRlU2JUZlbkZlcUZdcEZpckZcc0Zfc0Zhc0YyRjVGLkY1Ri5GNUYuRjUtRiw2JUZlcy1GUDYoLUYsNiYtRi82JFEiM0YnRjJGX3AtRiM2JC1GLDYrRmVzLUYsNipGam9GX3BGYHRGX3BGYHJGX3BGZ3JGMkZpdC1GLDYoRmpvRl9wRmpwRl9wRlRGMkZpdC1GVTYlRmB0RmpvRl1wRmpxRmdyRjJGMkYyLUYsNiZGam9GX3BGZ3JGMkZpckZcc0Zfc0Zhc0YyRl1vRmBvRjJGMi9GZm9RJyZsc3FiO0YnL0Zpb1EnJnJzcWI7Ric=">NykiIiEqKCktSSRhYnNHJSpwcm90ZWN0ZWRHNiNJImFHNiIiIiMiIiIsJiooRixGLUYqRi0mSSJwR0YrNiRGLCIiJUYtRi0mRjE2JCIiKEYzISIiRi0pRipGLEY3LCQqJiwoKipGLEYtRjBGLUYlRi1GOEYtRi0qJCktSSpjb25qdWdhdGVHRihGKUYzRi1GNyokKUYmRjNGLUYtRi0pRipGM0Y3RjdGI0YjRiMsJCooIyIiJEYsRi0sKioqRixGLUY/Ri1GNEYtRjhGLUY3KihGLEYtRjBGLUYlRi1GLSokKUY/RixGLUYtKiRGOEYtRjdGLUY4RjdGNw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2793" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">test(6,3,4);
solve(%,p[2,4]);
rel7:=[op(eval(rel6,%)),op(%)]:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjVGLkY1LUkmbWZyYWNHRiQ2KC1GLDYoLUYvNiRRIjNGJ0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkdGSS9GTUZLLUklbXN1cEdGJDYlLUkmbW92ZXJHRiQ2Ji1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dGPi9GM1EnaXRhbGljRictRjY2LVEtJmNvbmp1Z2F0ZTA7RidGMkY5RlovRkBGPkZBRkNGRUZHRklGZW5GRy9JK21zZW1hbnRpY3NHRiRRKmNvbmp1Z2F0ZUYnLUYvNiRRIjJGJ0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdGMUZXLUYjNiQtRiw2KC1GLDYoRltwRlctSSVtc3ViR0YkNiUtRl1vNiVRInBGJ0Zgb0Ziby1GLDYmRltwLUY2Ni1RKCZjb21tYTtGJ0YyRjlGPEY/RkFGQ0ZFRkdGSUZMLUYvNiRRIjRGJ0YyRjIvJS9zdWJzY3JpcHRzaGlmdEdGMUZXLUZnbjYlRlxvRlRGXnBGMi1GNjYtUSgmbWludXM7RidGMkY5RlpGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlxyLUZnbjYlRmluRlRGXnAtRjY2LVEnJnBsdXM7RidGMkY5RlpGP0ZBRkNGRUZHRltyRl1yLUYsNiZGXG9GVy1GZ242JS1GIzYoLUYsNiZGXG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyL0Zpb1EkYWJzRicvJSVvcGVuR1EpJnZlcmJhcjtGJy8lJmNsb3NlR0Zkc0Zgc0ZbcEZecEYyRjJGMkYyLUYsNiZGW3BGVy1GZ242JUZcby1GLzYkUSI1RidGMkZecEYyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZjdC8lKWJldmVsbGVkR0Y7RjVGLkY1Ri5GW3NGXnNGMkYyL0Zjc1EnJmxzcWI7RicvRmZzUScmcnNxYjtGJw==">NykiIiFGI0YjRiMsJCoqIyIiJCIiIyIiIiktSSpjb25qdWdhdGVHJSpwcm90ZWN0ZWRHNiNJImFHNiJGKEYpLCgqKEYoRikmSSJwR0YwNiRGKCIiJUYpKUYvRidGKUYpKiQpRitGJ0YpISIiKiZGL0YpKS1JJGFic0dGLUYuRihGKUYpRikpRi8iIiZGOkYpRiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUkjbW5HRiQ2JFEiMkYnL0Y5USdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY+NiRRIjRGJ0ZBRkEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GRDYtUSkmZXF1YWxzO0YnRkFGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZhby1GLDYlLUZENi1RKiZ1bWludXMwO0YnRkFGR0Zfb0ZMRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGaW8tSSZtZnJhY0dGJDYoLUYsNidGZW8tSSVtc3VwR0YkNiUtSSZtb3ZlckdGJDYmLUYyNiVRImFGJ0Y1RjgtRkQ2LVEtJmNvbmp1Z2F0ZTA7RidGQUZHRl9vL0ZNRjdGTkZQRlJGVEZWL0ZaRlhGVC9JK21zZW1hbnRpY3NHRiRRKmNvbmp1Z2F0ZUYnLUY+NiRRIjNGJ0ZBLyUxc3VwZXJzY3JpcHRzaGlmdEdGW28tRkQ2LVEnJnBsdXM7RidGQUZHRl9vRkxGTkZQRlJGVEZob0Zqby1GLDYmRmZwLUZENi1RMSZJbnZpc2libGVUaW1lcztGJ0ZBRkdGX29GTEZORlBGUkZURlZGXXEtRmFwNiUtRiM2KC1GLDYmRmZwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZJRkFGQS9GX3FRJGFic0YnLyUlb3BlbkdRKSZ2ZXJiYXI7RicvJSZjbG9zZUdGXXNGaXJGPUZkcUZBRkEtRiw2JkY9RltyLUZhcDYlRmZwRmFxRmRxRkEvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlzLyUpYmV2ZWxsZWRHRklGQUZBRkEvRlxzUScmbGN1YjtGJy9GX3NRJyZyY3ViO0Yn">PCMvJkkicEc2IjYkIiIjIiIlLCQqKCMiIiIiIiMiIiIsJiokKS1JKmNvbmp1Z2F0ZUclKnByb3RlY3RlZEc2I0kiYUc2IiIiJCIiIiEiIiomSSJhRzYiIiIiKS1JJGFic0clKnByb3RlY3RlZEc2I0kiYUc2IiIiIyIiIiIiIiIiIilJImFHNiIiIiQhIiIhIiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2794" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">test(7,1,3); # Must have Re(a)*Im(a)=0.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GLDYqLUYsNiYtRi82JFEjMjBGJ0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkdGSS9GTUZLLUYvNiRRLSZJbWFnaW5hcnlJO0YnRjJGMkZZLUYsNiYtSSNtaUdGJDYmUSUmUmU7RicvJSdpdGFsaWNHRjtGMi9JK21zZW1hbnRpY3NHRiRRI1JlRictRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGMkY5RmZuRj9GQUZDRkVGR0ZJRmduLUYjNiQtRiw2Ji1GXm82JVEiYUYnL0Zib0Y+L0YzUSdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjJGMkZZLUYsNiYtRl5vNiZRJSZJbTtGJ0Zhb0YyL0Zkb1EjSW1GJ0Zmb0Zpb0YyRlktSSVtc3VwR0YkNiUtRiM2KEZbcEYyL0Zkb1EkYWJzRicvJSVvcGVuR1EpJnZlcmJhcjtGJy8lJmNsb3NlR0ZocUZkcS1GLzYkUSIyRidGMi8lMXN1cGVyc2NyaXB0c2hpZnRHRjFGMi1GYHE2JUZdcC1GLzYkUSI0RidGMkZeci8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanIvJSliZXZlbGxlZEdGO0Y1Ri5GNUYuRjVGLkY1Ri5GNUYuRmNwRmZwRjJGMi9GZ3FRJyZsc3FiO0YnL0ZqcVEnJnJzcWI7Ric=">NykiIiEqLComIiM/IiIiXiNGJ0YnRictSSNSZUclKnByb3RlY3RlZEc2I0kiYUc2IkYnLUkjSW1HRitGLEYnKS1JJGFic0dGK0YsIiIjRicpRi0iIiUhIiJGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2778" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">{seq(seq(test(7,i,j),j=i+1..7),i=1..7)};
# Re(a)*Im(a) = 0 implies that a^2 = conjugate(a)^2, so these vanish.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYjNiYtRiw2Mi1JI21uR0YkNiRRIjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGNi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0YyRjlGMkY5RjJGOUYyRjlGMkY5RjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GNkY2LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5LUYjNiYtRiw2MkYyRjlGMkY5RjJGOUYyRjlGMkY5RjJGOS1JJm1mcmFjR0YkNigtRiw2Ji1GMzYkUSIzRidGNi1GOjYtUTEmSW52aXNpYmxlVGltZXM7RidGNkY9L0ZBRj9GQ0ZFRkdGSUZLRk0vRlFGTy1GIzYkLUYsNiotRiw2KC1GMzYkUSIyRidGNkZkby1JJW1zdXBHRiQ2JS1GIzYoLUYsNiYtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHRkIvRjdRJ2l0YWxpY0YnRlNGVkY2RjYvSSttc2VtYW50aWNzR0YkUSRhYnNGJy9GWVEpJnZlcmJhcjtGJy9GZm5GZXFGYXEtRjM2JFEiNkYnRjYvJTFzdXBlcnNjcmlwdHNoaWZ0R0Y1RmRvLUkmbW92ZXJHRiQ2JkZpcC1GOjYtUS0mY29uanVnYXRlMDtGJ0Y2Rj1GZ28vRkRGQkZFRkdGSUZLRk1GaG9GSy9GYnFRKmNvbmp1Z2F0ZUYnRjYtRjo2LVEoJm1pbnVzO0YnRjZGPUZnb0ZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGaXItRiw2KEZfcEZkby1GY3A2JUZlcC1GMzYkUSI0RidGNkZqcUZkby1GY3A2JUZpcEZhb0ZqcUY2RmVyLUYsNiYtRmNwNiVGZXBGX3BGanFGZG8tRmNwNiVGXHJGYW9GanFGNi1GOjYtUScmcGx1cztGJ0Y2Rj1GZ29GQ0ZFRkdGSUZLRmhyRmpyLUZjcDYlRmlwLUYzNiRRIjVGJ0Y2RmpxRjZGNkY2LUYsNiZGX3BGZG9GXXRGNi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXQvJSliZXZlbGxlZEdGP0ZTRlZGNkY2RlhGZW5GOS1GIzYmLUYsNjJGMkY5LUZdbzYoLUYsNiotRiw2Ji1GMzYkUSMyMEYnRjZGZG8tRjM2JFEtJkltYWdpbmFyeUk7RidGNkY2RmRvLUYsNiYtRmpwNiZRJSZSZTtGJy9GXnFGP0Y2L0ZicVEjUmVGJy1GOjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y2Rj1GZ29GQ0ZFRkdGSUZLRk1GaG8tRiM2JEZncEY2RjZGZG8tRiw2Ji1GanA2JlElJkltO0YnRmN2RjYvRmJxUSNJbUYnRmZ2Rml2RjZGZG9GZnNGNi1GY3A2JUZpcEZfc0ZqcUZkdEZndEZqdEZcdUY5RjJGOUYyRjlGMkY5RjJGOUYyRlNGVkY2RjZGWEZlbkZTRlZGNkY2L0ZZUScmbGN1YjtGJy9GZm5RJyZyY3ViO0Yn">PCU3KSIiIUYkRiRGJEYkRiRGJDcpRiRGJEYkRiRGJEYkLCQqKCMiIiQiIiMiIiIsKiooRipGKyktSSRhYnNHJSpwcm90ZWN0ZWRHNiNJImFHNiIiIidGKy1JKmNvbmp1Z2F0ZUdGMUYyRitGKyooRipGKylGLyIiJUYrKUYzRilGKyEiIiomKUYvRipGKylGNkYpRitGPCokKUYzIiImRitGK0YrRkFGPEYrNylGJCosKiYiIz9GK14jRitGK0YrLUkjUmVHRjFGMkYrLUkjSW1HRjFGMkYrRj5GKylGM0Y6RjxGJEYkRiRGJEYk</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2777" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">eval(Phi1,rel7); # Off-diagonal entries vanish.

# Conclusion: There is always just one anti-involution.
# If Im(a)=0: diag(1,1,1,1,1,1,1)
# If Re(a)=0: diag(-1,-1,1,-1,-1,1,1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2728" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="presentation" inline-output="false" labelreference="L2727" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">a=0</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2802" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">rel4:=eval(rel3,a=0):</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L2800" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L2801" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">eval(test(4,1,4),a=0);
[p[3,4]=0,p[7,4]=0]:
rel5:=[op(eval(rel4,%)),op(%)]:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNictRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlYtRiw2KC1GLzYkUSIyRidGMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5RlRGP0ZBRkNGRUZHRkkvRk1GSy1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInBGJy8lJ2l0YWxpY0dGPi9GM1EnaXRhbGljRictRiw2JkZaLUY2Ni1RKCZjb21tYTtGJ0YyRjlGPEY/RkFGQ0ZFRkdGSUZMRlpGMi8lL3N1YnNjcmlwdHNoaWZ0R0YxRmduLUZcbzYlRl5vLUYsNiYtRi82JFEiM0YnRjJGaG8tRi82JFEiNEYnRjJGMkZbcEYyLUY2Ni1RKCZtaW51cztGJ0YyRjlGVEY/RkFGQ0ZFRkdGVUZXLUYsNiZGW29GZ24tRlxvNiVGXm8tRiw2Ji1GLzYkUSI3RidGMkZob0ZkcEYyRltwRjJGMkY1LUYsNigtSShtc3Vic3VwR0YkNidGXm9GZm9GZHAvJTFzdXBlcnNjcmlwdHNoaWZ0R0YxRltwRmdwLUZmcTYnRl5vRmZvRlpGaHFGW3BGZ3AtRiw2KEZaRmduRltvRmduLUZcbzYlRl5vLUYsNiZGWkZob0ZkcEYyRltwRjJGMkY1LUYsNihGYXBGZ25GW29GZ25GXXBGMkY1Ri5GNUYuRjUtRiw2KC1JJm1mcmFjR0YkNihGYXBGWi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXnMvJSliZXZlbGxlZEdGO0ZncC1GLDYmRmZyRmduRmpxRjJGZ3AtRiw2JkZhcEZnbi1GLDYmRltvRmduRl5yRjJGMkYyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NykiIiEsJiooIiIjIiIiJkkicEc2IjYkRiZGJkYnJkYpNiQiIiQiIiVGJyEiIiomRihGJyZGKTYkIiIoRi9GJ0YwLCgqJClGKEYvRidGJyokKUYoRiZGJ0YwKihGJkYnRihGJyZGKTYkRiZGL0YnRjAsJCooRi5GJ0YoRidGLEYnRidGI0YjLCgjRi5GJkYnKiZGQEYnRjlGJ0YwKihGLkYnRihGJ0Y7RidGMA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2803" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">test(5,3,4);
solve(%,p[2,4]);
rel6:=[op(eval(rel5,%)),op(%)]:
</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjVGLkY1LUYsNiUtRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlYtSSZtZnJhY0dGJDYoLUYsNigtRi82JFEiM0YnRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOUZURj9GQUZDRkVGR0ZJL0ZNRkstSShtc3Vic3VwR0YkNictSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnLUYsNiYtRi82JFEiMkYnRjItRjY2LVEoJmNvbW1hO0YnRjJGOUY8Rj9GQUZDRkVGR0ZJRkxGW3BGMkZbcC8lMXN1cGVyc2NyaXB0c2hpZnRHRjEvJS9zdWJzY3JpcHRzaGlmdEdGMUZqbi1GIzYkLUYsNigtRl9vNidGYW9GaW9GZ25GYXBGY3AtRjY2LVEoJm1pbnVzO0YnRjJGOUZURj9GQUZDRkVGR0ZVRlctSSVtc3ViR0YkNiVGYW9GaW9GY3BGW3EtRiw2JkZbcEZqbi1GX3E2JUZhby1GLDYmRltwRl5wLUYvNiRRIjRGJ0YyRjJGY3BGMkYyRjJGMkZbcC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3IvJSliZXZlbGxlZEdGO0YyRjVGLkY1Ri4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NykiIiFGI0YjRiMsJCooIyIiJCIiIyIiIikmSSJwRzYiNiRGKEYoRihGKSwoKiQpRitGJ0YpRilGKyEiIiomRihGKSZGLDYkRigiIiVGKUYyRilGMkYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYmLUkjbW5HRiQ2JFEiMkYnL0Y5USdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY+NiRRIjRGJ0ZBRkEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GRDYtUSkmZXF1YWxzO0YnRkFGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZhby1JJm1mcmFjR0YkNigtRiw2Ji1GLzYlRjEtRiw2JkY9RkNGPUZBRmluLUZENi1RMSZJbnZpc2libGVUaW1lcztGJ0ZBRkdGX29GTEZORlBGUkZURlYvRlpGWC1GIzYkLUYsNiYtSShtc3Vic3VwR0YkNidGMUZqb0Y9LyUxc3VwZXJzY3JpcHRzaGlmdEdGW29GaW4tRkQ2LVEoJm1pbnVzO0YnRkFGR0Zfb0ZMRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGXXEtRj42JFEiMUYnRkFGQUZBRkFGPS8lLmxpbmV0aGlja25lc3NHRmFxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZxLyUpYmV2ZWxsZWRHRklGQUZBLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMvJkkicEc2IjYkIiIjIiIlLCQqKCMiIiIiIiMiIiImSSJwRzYiNiQiIiMiIiMiIiIsJiokKSZJInBHNiI2JCIiIyIiIyIiIyIiIiIiIiIiIiEiIiIiIiIiIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2798" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">map(op,[seq(eval(test(6,1,i),a=0),i=2..7)]);
solve(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZicC1JI21uR0YkNiRRIjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGMi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0YuRjVGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuRjUtRiw2JS1GNjYtUSomdW1pbnVzMDtGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GVi1GLDYqLUYvNiRRIjVGJ0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjlGVEY/RkFGQ0ZFRkdGSS9GTUZLLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJy1GLDYmLUYvNiRRIjJGJ0YyLUY2Ni1RKCZjb21tYTtGJ0YyRjlGPEY/RkFGQ0ZFRkdGSUZMRmhvRjIvJS9zdWJzY3JpcHRzaGlmdEdGMUZnbi1GIzYkLUYsNiZGW28tRjY2LVEoJm1pbnVzO0YnRjJGOUZURj9GQUZDRkVGR0ZVRlctRi82JFEiMUYnRjJGMkYyRmduLUYjNiQtRiw2JkZbby1GNjYtUScmcGx1cztGJ0YyRjlGVEY/RkFGQ0ZFRkdGVUZXRmdwRjJGMkYyRjJGNUYuRjVGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuRjVGLkY1LUYsNiVGUS1JJm1mcmFjR0YkNigtRiw2Ki1GLzYkUSIzRidGMkZnbkZgcEZnbkZqcEZnbi1GIzYkLUYsNiYtSShtc3Vic3VwR0YkNidGXm9GZm9GaG8vJTFzdXBlcnNjcmlwdHNoaWZ0R0YxRl5wRl5xRmdwRjJGMkYyRmhvLyUubGluZXRoaWNrbmVzc0dGaXAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHIvJSliZXZlbGxlZEdGO0YyRjVGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">N0wiIiFGI0YjRiNGI0YjRiNGIywkKioiIiYiIiImSSJwRzYiNiQiIiNGLEYnLCZGKEYnRichIiJGJywmRihGJ0YnRidGJ0YuRiNGI0YjRiNGI0YjRiNGI0YjRiNGIywkKiojIiIkRixGJ0YtRidGL0YnLCYqJClGKEYsRidGJ0YnRidGJ0YuRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIyRicvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGP0ZDLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkY2LVEpJmVxdWFscztGJ0ZDRkkvRk1GS0ZORlBGUkZURlYvRllRLDAuMjc3Nzc3OGVtRicvRmZuRmBvLUZANiRRKyZ1bWludXMwOzFGJ0ZDRkNGQy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RidGRS1GLDYmLUYjNiZGMEZbby1GQDYkUSIxRidGQ0ZDRkNGZW9GaG9GQw==">NiQ8Iy8mSSJwRzYiNiQiIiNGKSEiIjwjL0YlIiIi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2804" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal">eval(Phi1,rel6); # Off-diagonal entries must vanish.

# Conclusion: There are two anti-involutions here!</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M7 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="presentation" inline-output="false" labelreference="L2797" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L2448" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M6S (3 real forms)</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">X1:=F10+E11:
X2:=F11+E10:
X3:=F21+E21:
X4:=F31+E32:
X5:=F32+E31:
-Z1+2*Z2:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2220" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6s &gt; " style="Maple Input" layout="Normal">M6SBasis:=[X1,X2,X3,X4,X5,-Z1+2*Z2]:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L2219" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">LieAlgebraData(M6SBasis,M6S);
DGsetup(%);
C := Array(1..6, 1..6, 1..6, (i, j ,k) -&gt; Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY8LUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY1NiVRI2UyRidGOEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkJGQi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRj82LVEpJmVxdWFscztGJ0ZCRkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZm8tRiw2Jy1GPzYtUSomdW1pbnVzMDtGJ0ZCRkRGZG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRl5wLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYtUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmRvRklGS0ZNRk9GUUZTL0ZXRlUtRjU2JVEjZTNGJ0Y4RjtGQi1GPzYtUScmcGx1cztGJ0ZCRkRGZG9GSUZLRk1GT0ZRRl1wRl9wLUYsNiYtRmNwNiRRIjNGJ0ZCRmZwLUY1NiVRI2U2RidGOEY7RkJGQkZCRj4tRiw2Ji1GIzYmLUYsNihGNEY+RmpwRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYmLUYsNiZGYnBGZnBGNEZCRl1xLUYsNiZGYnFGZnAtRjU2JVEjZTRGJ0Y4RjtGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTVGJ0Y4RjtGZm5GaW5GQkZCRltvRl5vRmFvLUYsNiVGam9GanBGQkZCRj4tRiw2Ji1GIzYmLUYsNihGNEY+RmVxRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYlRmpvRjRGQkZCRj4tRiw2Ji1GIzYmLUYsNihGWUY+RmpwRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYnRmpvLUYsNiZGYnBGZnBGWUZCLUY/Ni1RKCZtaW51cztGJ0ZCRkRGZG9GSUZLRk1GT0ZRRl1wRl9wLUYsNiZGYnFGZnBGXXNGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEZZRj5GZHJGZm5GaW5GQkZCRltvRl5vRmFvRmpwRkJGPi1GLDYmLUYjNiYtRiw2KEZZRj5GZXFGZm5GaW5GQkZCRltvRl5vRmFvRllGQkY+LUYsNiYtRiM2Ji1GLDYoRmpwRj5GZHJGZm5GaW5GQkZCRltvRl5vRmFvRmhzRkJGPi1GLDYmLUYjNiYtRiw2KEZqcEY+Rl1zRmZuRmluRkJGQkZbb0Zeb0Zhb0ZZRkJGPi1GLDYmLUYjNiYtRiw2KEZkckY+Rl1zRmZuRmluRkJGQkZbb0Zeb0Zhb0ZlcUZCRj4tRiw2Ji1GIzYmLUYsNihGZHJGPkZlcUZmbkZpbkZCRkJGW29GXm9GYW8tRiw2JUZqb0ZkckZCRkJGPi1GLDYmLUYjNiYtRiw2KEZdc0Y+RmVxRmZuRmluRkJGQkZbb0Zeb0Zhb0Zdc0ZCRmZuRmluRkJGQkZbb0Zebw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Li83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDY4MjQxOTUyMEdGKEkjZTJHNiMvRjJJLV9uNDY4MjQxOTYxNkdGKCwmSSNlM0c2Iy9GMkktX240NjgyNDE5NjgwR0YoISIjSSNlNkc2Iy9GMkktX240NjgyNDE5ODcyR0YoIiIkLzckRi9GOSwmRi8iIiNJI2U0RzYjL0YySS1fbjQ2ODI0MTk3NDRHRihGQi83JEYvSSNlNUc2Iy9GMkktX240NjgyNDE5ODA4R0YoLCRGOSEiIi83JEYvRj4sJEYvRlIvNyRGNEY5LCZGNEY9Rk0hIiQvNyRGNEZHRjkvNyRGNEY+RjQvNyRGOUZHRlUvNyRGOUZNRjQvNyRGR0ZNRj4vNyRGR0Y+LCRGR0ZSLzckRk1GPkZNNyMtSSRfREdHRig2IzckNyVRK0xpZUFsZ2VicmFGKEkkTTZTR0YoNyQiIic9RihJJmZhbHNlR0YmRVxbbCE3MTckNyUiIiJGRkZCRj03JDclRmNwRkZGXHBGQjckNyVGY3BGQkZjcEZGNyQ3JUZjcEZCIiIlRkI3JDclRmNwIiImRkJGUjckNyVGY3BGXHBGY3BGUjckNyVGRkZCRkZGPTckNyVGRkZCRl1xRlk3JDclRkZGanBGQkZjcDckNyVGRkZccEZGRmNwNyQ3JUZCRmpwRmNwRlI3JDclRkJGXXFGRkZjcDckNyVGanBGXXFGXHBGY3A3JDclRmpwRlxwRmpwRlI3JDclRl1xRlxwRl1xRmNw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fk02U0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+TTZTRzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2214" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">Phi:=Matrix(6,6,symbol=p):

Phi[1,3]:=0: Phi[2,3]:=0:
Phi[1,6]:=0: Phi[2,6]:=0: Phi[3,6]:=0: Phi[4,6]:=0: Phi[5,6]:=0:
Phi[3,1]:=0: Phi[4,1]:=0: Phi[5,1]:=0:
Phi[3,2]:=0: Phi[4,2]:=0: Phi[5,2]:=0:
Phi[4,3]:=0: Phi[5,3]:=0:
Phi;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1M0pBLEA6KVskKm8kLUknTUFUUklYR0YoNiM3KDcoLUklbXN1Ykc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGNzYjUSJwRigtSSVtcm93R0Y3NiUtSSNtbkdGNzYjUSIxRigtSSNtb0dGNzYjUSgmY29tbWE7RihGQi1GNjYkRjstRkA2JUZCRkYtRkM2I1EiMkYoLUZDNiNRIjBGKC1GNjYkRjstRkA2JUZCRkYtRkM2I1EiNEYoLUY2NiRGOy1GQDYlRkJGRi1GQzYjUSI1RihGUTcoLUY2NiRGOy1GQDYlRk5GRkZCLUY2NiRGOy1GQDYlRk5GRkZORlEtRjY2JEY7LUZANiVGTkZGRlgtRjY2JEY7LUZANiVGTkZGRmluRlE3KEZRRlEtRjY2JEY7LUZANiUtRkM2I1EiM0YoRkZGYnAtRjY2JEY7LUZANiVGYnBGRkZYLUY2NiRGOy1GQDYlRmJwRkZGaW5GUTcoRlFGUUZRLUY2NiRGOy1GQDYlRlhGRkZYLUY2NiRGOy1GQDYlRlhGRkZpbkZRNyhGUUZRRlEtRjY2JEY7LUZANiVGaW5GRkZYLUY2NiRGOy1GQDYlRmluRkZGaW5GUTcoLUY2NiRGOy1GQDYlLUZDNiNRIjZGKEZGRkItRjY2JEY7LUZANiVGZHJGRkZOLUY2NiRGOy1GQDYlRmRyRkZGYnAtRjY2JEY7LUZANiVGZHJGRkZYLUY2NiRGOy1GQDYlRmRyRkZGaW4tRjY2JEY7LUZANiVGZHJGRkZkckknTWF0cml4R0YlNyMtRlt0NiMvSSQlaWRHRihGLw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2228" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">db:=eval([seq(c||i*e||i,i=1..6)],[c3=1,c6=1,c2=1/c1,c4=c1,c5=1/c1]):
test:=(i,j)-&gt;map(factor,evalDG(LieBracket(db[i],db[j])-add(conjugate(C[i,j,k])*db[k],k=1..6))):</Text-field>
</Input>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2225" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L2217" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">nb:=[seq(add(Phi[i,j]*e||i,i=1..6),j=1..6)]:
test:=(l,i,j)-&gt;DGsimplify(evalDG(eval(LieBracket(nb[i],nb[j])-add(conjugate(C[i,j,k])*nb[k],k=1..6),rel||l))):
rel0:=[]:</Text-field>
</Input>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2248" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6s &gt; " style="Maple Input" layout="Normal">[seq(seq(test(0,i,j),j=i+1..6),i=1..6)]:
map(v-&gt;op(GetComponents(v,[e1,e2,e3,e4,e5,e6])),%):
ans:=[solve(%)]:
AI:=map(v-&gt;eval(Phi,v),ans);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNBSUdGKDclWCwlIUdGKEYoW2dsISIlISEhI0UiJyInLUkmbWZyYWNHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbW5HRjM2I1EiMUYoLUklbXN1YkdGMzYkLUkjbWlHRjM2I1EicEYoLUklbXJvd0dGMzYlLUY4NiNRIjJGKC1JI21vR0YzNiNRKCZjb21tYTtGKEZFLUY4NiNRIjBGKEZMRkxGTEZMRkxGO0ZMRkxGTEZMRkxGTEY3RkxGTEZMRkxGTEZMRjFGTEZMRkxGTEZMRkxGO0ZMRkxGTEZMRkxGTEY3LUknUlRBQkxFR0YoNiUiNW9tIUg0XyIpWyQqbyQtSSdNQVRSSVhHRig2IzcoNyhGTEZMRkxGTEZMRkxGV0ZXRldGV0ZXSSdNYXRyaXhHRiVYLEYwRihGKFtnbCEiJSEhISNFIiciJ0ZMLUY8NiRGPi1GQzYlRkVGSEY3RkxGTEZMRkwtRjI2JEY3RlpGTEZMRkxGTEZMRkxGTC1GODYjUSsmdW1pbnVzMDsxRihGTEZMRkxGTEZMRkxGTEZaRkxGTEZMRkxGaG5GTEZMRkxGTEZMRkxGTEZqbjcjNyUtRlg2Iy9JJCVpZEdGKCI1W2whSDRfIilbJCpvJC1GWDYjL0Zib0ZSLUZYNiMvRmJvIjUpeTFINF8iKVskKm8k</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2247" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6s &gt; " style="Maple Input" layout="Normal">A:=AI[1]:
T:=eval(AI[1],p[2,2]=lambda): # automorphism
(A.conjugate(A))[2,2]=1; # p22 is unit.
AT:=T.A.conjugate(MatrixInverse(T)):
A,AT; # WLOG, normalize p22=1.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIyRicvRjhRJ25vcm1hbEYnLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRkAvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGSC8lKnN5bW1ldHJpY0dGSC8lKGxhcmdlb3BHRkgvJS5tb3ZhYmxlbGltaXRzR0ZILyUnYWNjZW50R0ZILyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGPEZALyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkM2LVExJkludmlzaWJsZVRpbWVzO0YnRkBGRi9GSkZIRktGTUZPRlFGU0ZVL0ZZRlctSSZtb3ZlckdGJDYmRi0tRkM2LVEtJmNvbmp1Z2F0ZTA7RidGQEZGRltvL0ZMRjZGTUZPRlFGU0ZVRlxvRlMvSSttc2VtYW50aWNzR0YkUSpjb25qdWdhdGVGJ0ZALUZDNi1RKSZlcXVhbHM7RidGQEZGRltvRktGTUZPRlFGUy9GVlEsMC4yNzc3Nzc4ZW1GJy9GWUZbcC1GPTYkUSIxRidGQEZA">LyomJkkicEc2IjYkIiIjRigiIiItSSpjb25qdWdhdGVHJSpwcm90ZWN0ZWRHNiNGJEYpRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNiotSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInBGJy8lJ2l0YWxpY0dRJXRydWVGJy9GQVEnaXRhbGljRictRiM2Ji1GPTYkUSIyRidGQC1JI21vR0YkNi1RKCZjb21tYTtGJ0ZALyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRlovJSpzeW1tZXRyaWNHRlovJShsYXJnZW9wR0ZaLyUubW92YWJsZWxpbWl0c0dGWi8lJ2FjY2VudEdGWi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRlFGQC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUubGluZXRoaWNrbmVzc0dGPy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZecC8lKWJldmVsbGVkR0ZaLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZaLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZqcC8lK2dyb3VwYWxpZ25HRmpwLyUocm93c3BhbkdGPy8lK2NvbHVtbnNwYW5HRj8tRjc2Ki1GPTYkRmlvRkBGY3BGZnBGaHBGW3FGXXFGX3FGYXFGY3FGY3FGY3FGY3FGY3BGZnBGaHBGW3FGXXEtRjQ2LUZjcS1GNzYqRkNGY3BGZnBGaHBGW3FGXXFGX3FGYXFGY3FGY3FGY3FGY3FGY3BGZnBGaHBGW3FGXXEtRjQ2LUZjcUZjcS1GNzYqRjxGY3BGZnBGaHBGW3FGXXFGX3FGYXFGY3FGY3FGY3FGY3BGZnBGaHBGW3FGXXEtRjQ2LUZjcUZjcUZjcUY2RmNxRmNxRmNwRmZwRmhwRltxRl1xLUY0Ni1GY3FGY3FGY3FGY3FGaXFGY3FGY3BGZnBGaHBGW3FGXXEtRjQ2LUZjcUZjcUZjcUZjcUZjcUZdckZjcEZmcEZocEZbcUZdcUZjcEZmcC8lJmFsaWduR1ElYXhpc0YnL0ZpcFEpYmFzZWxpbmVGJy9GXHFGXnAvRl5xUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGTC8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmFzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlx0LyUmZnJhbWVHRlx0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGWi8lLWVxdWFsY29sdW1uc0dGWi8lLWRpc3BsYXlzdHlsZUdGWi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zpc0ZjcEZmcEZARkAvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGX3VGVC1GLDYoLUYjNiYtRjE2PC1GNDYtLUY3NiotRjo2KC1JJm1vdmVyR0YkNiYtRkc2JVEpJmxhbWJkYTtGJy9GS0ZaRkAtRlU2LVEtJmNvbmp1Z2F0ZTA7RidGQEZYL0ZmbkZaL0ZobkZMRmluRltvRl1vRl9vRmFvL0Zlb0Zjb0Zfby9GYHVRKmNvbmp1Z2F0ZUYnLUYjNiZGZ3YtRlU2LVExJkludmlzaWJsZVRpbWVzO0YnRkBGWEZed0ZnbkZpbkZbb0Zdb0Zfb0Zhb0Zgd0ZDRkBGam9GXHBGX3BGYXBGY3BGZnBGaHBGW3FGXXFGX3FGYXFGY3FGY3FGY3FGY3FGY3FGY3BGZnBGaHBGW3FGXXEtRjQ2LUZjcS1GNzYqLUY6NihGY3dGZHZGam9GXHBGX3BGYXBGY3BGZnBGaHBGW3FGXXFGX3FGYXFGY3FGY3FGY3FGY3FGY3BGZnBGaHBGW3FGXXFGW3ItRjQ2LUZjcUZjcUZjcUZgdkZjcUZjcUZjcEZmcEZocEZbcUZdcS1GNDYtRmNxRmNxRmNxRmNxRmp3RmNxRmNwRmZwRmhwRltxRl1xRmNyRmNwRmZwRmVyRmhyRmpyRltzRl1zRl9zRmJzRmRzRmdzRmpzRl10Rl90RmF0RmR0RmZ0Rmh0Rmp0Rl11RmNwRmZwRkBGQEZfdUZidUZldUZfdUZA">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyRYLEkpYW55dGhpbmdHRiZGKEYoW2dsISIlISEhI0UiJyInLUkmbWZyYWNHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbW5HRjA2I1EiMUYoLUklbXN1YkdGMDYkLUkjbWlHRjA2I1EicEYoLUklbXJvd0dGMDYlLUY1NiNRIjJGKC1JI21vR0YwNiNRKCZjb21tYTtGKEZCLUY1NiNRIjBGKEZJRklGSUZJRklGOEZJRklGSUZJRklGSUY0RklGSUZJRklGSUZJRi5GSUZJRklGSUZJRklGOEZJRklGSUZJRklGSUY0WCxGLUYoRihbZ2whIiUhISEjRSInIictRi82JC1JJm1vdmVyR0YwNiUtRjw2I1EpJmxhbWJkYTtGKC1GRjYjUS0mY29uanVnYXRlMDtGKC9JK21zZW1hbnRpY3NHRjBRKmNvbmp1Z2F0ZUYoLUZANiVGUi1GRjYjUTEmSW52aXNpYmxlVGltZXM7RihGOEZJRklGSUZJRklGSS1GLzYkRmVuRk9GSUZJRklGSUZJRklGNEZJRklGSUZJRklGSUZNRklGSUZJRklGSUZJRmpuRklGSUZJRklGSUZJRjQ3JC1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjVbbCFINF8iKVskKm8kLUZebzYjL0ZhbyI1WyoqKT43XyIpWyQqbyQ=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2249" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6s &gt; " style="Maple Input" layout="Normal">A:=AI[3]:
A.conjugate(A): # p21 is real, nonzero
AT:=T.A.conjugate(MatrixInverse(T)):
A,%%,AT; # WLOG, normalize p21 to 1 or -1

T:=eval(AI[3],p[2,1]=t):
AT:=T.A.conjugate(MatrixInverse(T));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyVYLEkpYW55dGhpbmdHRiZGKEYoW2dsISIlISEhI0UiJyInLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRigtSSVtc3ViR0YwNiQtSSNtaUdGMDYjUSJwRigtSSVtcm93R0YwNiUtRi82I1EiMkYoLUkjbW9HRjA2I1EoJmNvbW1hO0YoLUYvNiNRIjFGKEYuRi5GLkYuLUkmbWZyYWNHRjA2JEZGRjVGLkYuRi5GLkYuRi5GLi1GLzYjUSsmdW1pbnVzMDsxRihGLkYuRi5GLkYuRi5GLkY1Ri5GLkYuRi5GSUYuRi5GLkYuRi5GLkYuRkxYLEYtRihGKFtnbCEiJSEhISNFIiciJy1GSjYkLUkmbW92ZXJHRjA2JUY1LUZDNiNRLSZjb25qdWdhdGUwO0YoL0krbXNlbWFudGljc0dGMFEqY29uanVnYXRlRihGNUYuRi5GLkYuRi5GLi1GSjYkRjVGUkYuRi5GLkYuRi5GLkZGRi5GLkYuRi5GLkYuRlBGLkYuRi5GLkYuRi5GZW5GLkYuRi5GLkYuRi5GRlgsRi1GKEYoW2dsISIlISEhI0UiJyInRi4tRj02Jy1GOTYjUSkmbGFtYmRhO0YoLUZDNiNRMSZJbnZpc2libGVUaW1lcztGKEY1Rl1vLUZTNiVGam5GVUZYRi5GLkYuRi4tRko2JEZGRmhuRi5GLkYuRi5GLkYuRi5GTEYuRi5GLkYuRi5GLkYuRmhuRi5GLkYuRi5GYm9GLkYuRi5GLkYuRi5GLkZMNyUtSSdNYXRyaXhHRiU2Iy9JJCVpZEdGKCI1KXkxSDRfIilbJCpvJC1GZm82Iy9GaW8iNUdvJz43XyIpWyQqbyQtRmZvNiMvRmlvIjVbKnA+N18iKVskKm8k</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNBVEdGKFgsJSFHRihGKFtnbCEiJSEhISNFIiciJy1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoLUkmbWZyYWNHRjI2JC1JJW1yb3dHRjI2JS1JI21pR0YyNiNRInRGKC1JI21vR0YyNiNRMSZJbnZpc2libGVUaW1lcztGKC1JJm1vdmVyR0YyNiVGPS1GQjYjUS0mY29uanVnYXRlMDtGKC9JK21zZW1hbnRpY3NHRjJRKmNvbmp1Z2F0ZUYoLUklbXN1YkdGMjYkLUY+NiNRInBGKC1GOzYlLUYxNiNRIjJGKC1GQjYjUSgmY29tbWE7RigtRjE2I1EiMUYoRjBGMEYwRjAtRjg2JEZORjpGMEYwRjBGMEYwRjBGMC1GMTYjUSsmdW1pbnVzMDsxRihGMEYwRjBGMEYwRjBGMEY3RjBGMEYwRjBGaW5GMEYwRjBGMEYwRjBGMEZbbzcjLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNWtUMThAOilbJCpvJA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2245" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6s &gt; " style="Maple Input" layout="Normal"># Summary: There are 3 real forms!  These correspond to the following anti-involutions:

AI1:=eval(AI[1],p[2,2]=1): # sl2 x sl2
AI2:=eval(AI[3],p[2,1]=1): # sl2 x sl2
AI3:=eval(AI[3],p[2,1]=-1): # so3 x so3
AI1,AI2,AI3;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSC8lK2dyb3VwYWxpZ25HRkgvJShyb3dzcGFuR0Y8LyUrY29sdW1uc3BhbkdGPC1GNzYqLUY6NiRRIjBGJ0Y9RkBGQ0ZGRklGS0ZNRk9GUUZRRlFGUUZARkNGRkZJRkstRjQ2LUZRRjZGUUZRRlFGUUZARkNGRkZJRkstRjQ2LUZRRlFGNkZRRlFGUUZARkNGRkZJRkstRjQ2LUZRRlFGUUY2RlFGUUZARkNGRkZJRkstRjQ2LUZRRlFGUUZRRjZGUUZARkNGRkZJRkstRjQ2LUZRRlFGUUZRRlFGNkZARkNGRkZJRktGQEZDLyUmYWxpZ25HUSVheGlzRicvRkdRKWJhc2VsaW5lRicvRkpRJ2NlbnRlckYnL0ZMUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmhvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmNwLyUmZnJhbWVHRmNwLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGRS8lLWVxdWFsY29sdW1uc0dGRS8lLWRpc3BsYXlzdHlsZUdGRS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZgcEZARkNGPUY9L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZxLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRj0vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGZW8vJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2KC1GIzYmLUYxNjxGVkYzLUY0Ni1GUUZRLUY3NiotRjo2JFErJnVtaW51czA7MUYnRj1GQEZDRkZGSUZLRk1GT0ZRRlFGUUZARkNGRkZJRktGZm5GWi1GNDYtRlFGUUZRRlFGUUZfdEZARkNGRkZJRktGQEZDRmpuRl1vRl9vRmFvRmNvRmZvRmlvRltwRl5wRmFwRmRwRmZwRmhwRltxRl1xRl9xRmFxRmRxRkBGQ0Y9Rj1GZnFGaXFGXHJGZnFGX3ItRiw2KC1GIzYmLUYxNjwtRjQ2LUZRRl90RlFGUUZRRlFGQEZDRkZGSUZLLUY0Ni1GX3RGUUZRRlFGUUZRRkBGQ0ZGRklGS0ZddC1GNDYtRlFGUUZRRlFGX3RGUUZARkNGRkZJRkstRjQ2LUZRRlFGUUZfdEZRRlFGQEZDRkZGSUZLRmR0RkBGQ0ZqbkZdb0Zfb0Zhb0Zjb0Zmb0Zpb0ZbcEZecEZhcEZkcEZmcEZocEZbcUZdcUZfcUZhcUZkcUZARkNGPUY9RmZxRmlxRlxyRmZxRj0=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyUtSSdSVEFCTEVHRig2JSI1My4vOEA6KVskKm8kLUknTUFUUklYR0YoNiM3KDcoLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIxRigtRjY2I1EiMEYoRjxGPEY8Rjw3KEY8RjVGPEY8RjxGPDcoRjxGPEY1RjxGPEY8NyhGPEY8RjxGNUY8Rjw3KEY8RjxGPEY8RjVGPDcoRjxGPEY8RjxGPEY1SSdNYXRyaXhHRiUtRi02JSI1Ry8vOEA6KVskKm8kLUYxNiM3KEY/RjQ3KEY8RjwtRjY2I1ErJnVtaW51czA7MUYoRjxGPEY8RkJGQTcoRjxGPEY8RjxGPEZMRkQtRi02JSI1WzAvOEA6KVskKm8kLUYxNiM3KDcoRjxGTEY8RjxGPEY8NyhGTEY8RjxGPEY8RjxGSzcoRjxGPEY8RjxGTEY8NyhGPEY8RjxGTEY8RjxGT0ZENyUtRkQ2Iy9JJCVpZEdGKEYvLUZENiMvRmhuRkctRkQ2Iy9GaG5GUg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2253" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6s &gt; " style="Maple Input" layout="Normal">ChangeFrame(M6S);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEkTTZTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn">SSRNNlNHNiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2252" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6s &gt; " style="Maple Input" layout="Normal">KillingForm();
QuadraticFormSignature(%);
map(nops,%); # sl2 x sl2</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNjotRiM2JC1GLDYmLUYjNiQtRiw2Ji1JI21uR0YkNiRRIzIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUi1JI21pR0YkNiVRKSZ0aGV0YTsxRicvJSdpdGFsaWNHUSV0cnVlRicvRjtRJ2l0YWxpY0YnRjotRiw2KC1GVjYlUStfREdwcm9kdWN0RidGWUZmbi1GPjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y6RkFGREZGRkhGSkZMRk5GUEZTLUkobWZlbmNlZEdGJDYkLUYsNihGNi1GPjYtUSIsRidGOkZBL0ZFRmVuRkZGSEZKRkxGTkZQL0ZUUSwwLjMzMzMzMzNlbUYnLUZWNiVRKCYjOTUyOzFGJ0ZZRmZuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZDRjpGOkZecEZhcEY6Rj0tRlY2JVEpJnRoZXRhOzJGJ0ZZRmZuRjotRiw2KEZqbkZdby1GYW82JC1GLDYoRmhuRmVvLUZWNiVRKCYjOTUyOzJGJ0ZZRmZuRl5wRmFwRjpGOkZecEZhcEY6LUY+Ni1RJyZwbHVzO0YnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yMjIyMjIyZW1GJy9GVEZjcS1GIzYkLUYsNiYtRiM2JC1GLDYmLUY3NiRRIjRGJ0Y6Rj1GVUY6LUYsNihGam5GXW8tRmFvNiQtRiw2KEZdckZlb0ZbcEZecEZhcEY6RjpGXnBGYXBGOkY9LUZWNiVRKSZ0aGV0YTs1RidGWUZmbkY6LUYsNihGam5GXW8tRmFvNiQtRiw2KEZgckZlby1GVjYlUSgmIzk1Mjs1RidGWUZmbkZecEZhcEY6RjpGXnBGYXBGOkZfcS1GIzYkLUYsNiYtRiM2JC1GLDYmRjZGPUZjcEY6LUYsNihGam5GXW8tRmFvNiQtRiw2KEY2RmVvRlxxRl5wRmFwRjpGOkZecEZhcEY6Rj1GVUY6LUYsNihGam5GXW8tRmFvNiQtRiw2KEZqc0Zlb0ZbcEZecEZhcEY6RjpGXnBGYXBGOkZfcS1GIzYkLUYsNiYtRiM2JC1GLDYmRl1yRj1GY3BGOi1GLDYoRmpuRl1vLUZhbzYkLUYsNihGXXJGZW9GXHFGXnBGYXBGOkY6Rl5wRmFwRjpGPS1GVjYlUSkmdGhldGE7NEYnRllGZm5GOi1GLDYoRmpuRl1vLUZhbzYkLUYsNihGXnVGZW8tRlY2JVEoJiM5NTI7NEYnRllGZm5GXnBGYXBGOkY6Rl5wRmFwRjpGX3EtRiM2JC1GLDYmLUYjNiQtRiw2JkY2Rj0tRlY2JVEpJnRoZXRhOzNGJ0ZZRmZuRjotRiw2KEZqbkZdby1GYW82JC1GLDYoRjZGZW8tRlY2JVEoJiM5NTI7M0YnRllGZm5GXnBGYXBGOkY6Rl5wRmFwRjpGPUZodkY6LUYsNihGam5GXW8tRmFvNiQtRiw2KEZbd0Zlb0Zhd0ZecEZhcEY6RjpGXnBGYXBGOi1GPjYtUSgmbWludXM7RidGOkZBRkRGRkZIRkpGTEZORmJxRmRxLUYjNiQtRiw2Ji1GIzYkLUYsNiZGXXJGPUZodkY6LUYsNihGam5GXW8tRmFvNiQtRiw2KEZdckZlb0Zhd0ZecEZhcEY6RjpGXnBGYXBGOkY9LUZWNiVRKSZ0aGV0YTs2RidGWUZmbkY6LUYsNihGam5GXW8tRmFvNiQtRiw2KEZleEZlby1GVjYlUSgmIzk1Mjs2RidGWUZmbkZecEZhcEY6RjpGXnBGYXBGOkZfcS1GIzYkLUYsNiYtRiM2JC1GLDYmRl1yRj1GZHVGOi1GLDYoRmpuRl1vLUZhbzYkLUYsNihGXXJGZW9GXXZGXnBGYXBGOkY6Rl5wRmFwRjpGPUZjcEY6LUYsNihGam5GXW8tRmFvNiQtRiw2KEZfekZlb0ZccUZecEZhcEY6RjpGXnBGYXBGOkZfcS1GIzYkLUYsNiZGW3pGPUZmckY6LUYsNihGam5GXW8tRmFvNiQtRiw2KEZfekZlb0Zfc0ZecEZhcEY6RjpGXnBGYXBGOkZfcS1GIzYkLUYsNiYtRiM2JC1GLDYmRl1yRj1GZnJGOi1GLDYoRmpuRl1vLUZhbzYkLUYsNihGXXJGZW9GX3NGXnBGYXBGOkY6Rl5wRmFwRjpGPUZVRjotRiw2KEZqbkZdby1GYW82JC1GLDYoRl1cbEZlb0ZbcEZecEZhcEY6RjpGXnBGYXBGOkZfcS1GIzYkLUYsNiZGaVtsRj1GZHVGOi1GLDYoRmpuRl1vLUZhbzYkLUYsNihGXVxsRmVvRl12Rl5wRmFwRjpGOkZecEZhcEY6Rmp3LUYjNiQtRiw2Ji1GIzYkLUYsNiZGXXJGPUZbeUY6LUYsNihGam5GXW8tRmFvNiQtRiw2KEZdckZlb0ZkeUZecEZhcEY6RjpGXnBGYXBGOkY9Rmh2RjotRiw2KEZqbkZdby1GYW82JC1GLDYoRltebEZlb0Zhd0ZecEZhcEY6RjpGXnBGYXBGOkZfcS1GIzYkLUYsNiZGZ11sRj1GW3lGOi1GLDYoRmpuRl1vLUZhbzYkLUYsNihGW15sRmVvRmR5Rl5wRmFwRjpGOkZecEZhcEY6RjotRiw2KC1GVjYlUSRfREdGJ0ZZRmZuRl1vLUZhbzYkLUYsNiYtRmFvNiYtRiw2KC1GYW82Ji1GLDYqLUkjbXNHRiQ2I1EndGVuc29yRidGZW8tRlY2JVEkTTZTRidGWUZmbkZlby1GYW82Ji1GLDYoLUZhbzYmLUYsNigtRmNgbDYjUShjb3ZfYmFzRidGZW9GYWFsRl5wRmFwRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zlby1GYW82Ji1GLDYmLUZWNiVRIUYnRllGZm5GXnBGYXBGOkY6RmRhbEZnYWxGXnBGYXBGOkY6RmRhbEZnYWxGXnBGYXBGOkY6RmRhbEZnYWxGZW8tRmFvNiYtRiw2PC1GYW82Ji1GLDYoLUZhbzYmLUYsNigtRjc2JFEiMUYnRjpGZW8tRjc2JFEiMkYnRjpGXnBGYXBGOkY6RmRhbEZnYWxGZW9GNkZecEZhcEY6RjpGZGFsRmdhbEZlby1GYW82Ji1GLDYoLUZhbzYmLUYsNihGXWNsRmVvLUY3NiRRIjVGJ0Y6Rl5wRmFwRjpGOkZkYWxGZ2FsRmVvRl1yRl5wRmFwRjpGOkZkYWxGZ2FsRmVvLUZhbzYmLUYsNigtRmFvNiYtRiw2KEZgY2xGZW9GXWNsRl5wRmFwRjpGOkZkYWxGZ2FsRmVvRjZGXnBGYXBGOkY6RmRhbEZnYWxGZW8tRmFvNiYtRiw2KC1GYW82Ji1GLDYoRmBjbEZlb0ZdckZecEZhcEY6RjpGZGFsRmdhbEZlb0ZdckZecEZhcEY6RjpGZGFsRmdhbEZlby1GYW82Ji1GLDYoLUZhbzYmLUYsNigtRjc2JFEiM0YnRjpGZW9GZmVsRl5wRmFwRjpGOkZkYWxGZ2FsRmVvRjZGXnBGYXBGOkY6RmRhbEZnYWxGZW8tRmFvNiYtRiw2KC1GYW82Ji1GLDYoRmZlbEZlby1GNzYkUSI2RidGOkZecEZhcEY6RjpGZGFsRmdhbEZlby1GLDYlLUY+Ni1RKiZ1bWludXMwO0YnRjpGQUZERkZGSEZKRkxGTkZicUZkcUZdckY6Rl5wRmFwRjpGOkZkYWxGZ2FsRmVvLUZhbzYmLUYsNigtRmFvNiYtRiw2KEZdckZlb0ZgY2xGXnBGYXBGOkY6RmRhbEZnYWxGZW9GXXJGXnBGYXBGOkY6RmRhbEZnYWxGZW8tRmFvNiYtRiw2KC1GYW82Ji1GLDYoRl1yRmVvRltkbEZecEZhcEY6RjpGZGFsRmdhbEZlb0ZdckZecEZhcEY6RjpGZGFsRmdhbEZlby1GYW82Ji1GLDYoLUZhbzYmLUYsNihGW2RsRmVvRl1jbEZecEZhcEY6RjpGZGFsRmdhbEZlb0ZdckZecEZhcEY6RjpGZGFsRmdhbEZlby1GYW82Ji1GLDYoLUZhbzYmLUYsNihGW2RsRmVvRl1yRl5wRmFwRjpGOkZkYWxGZ2FsRmVvRl1yRl5wRmFwRjpGOkZkYWxGZ2FsRmVvLUZhbzYmLUYsNigtRmFvNiYtRiw2KEZhZmxGZW9GZmVsRl5wRmFwRjpGOkZkYWxGZ2FsRmVvRmRmbEZecEZhcEY6RjpGZGFsRmdhbEZlby1GYW82Ji1GLDYoLUZhbzYmLUYsNihGYWZsRmVvRmFmbEZecEZhcEY6RjpGZGFsRmdhbEZlb0ZdckZecEZhcEY6RjpGZGFsRmdhbEZecEZhcEY6RjpGZGFsRmdhbEZecEZhcEY6RjpGZGFsRmdhbEZecEZhcEY6RjpGXnBGYXBGOg==">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JTcmLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YwNiNRI2UzRigtSSZfSG9sZEdGMDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRNNlNHRig3IjcjNyQ3IyIiJCIiIi1GLzYkLUklbXJvd0dGMDYlLUYvNiRGNC1GOTYjNyMtRi82JEY0LUY5NiM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjZTNHNiMvSSdfbG9jYWxHRiZJLV9uNDY5MzA0MTcyOEdGKC1JI21vR0YwNiNRJyZwbHVzO0YoLUYvNiQtRkw2JS1JI21uR0YwNiNRIjVGKC1GW282I1ExJkludmlzaWJsZVRpbWVzO0YoLUY1NiNRI2U2RigtRjk2IzcjLUYvNiRGYG8tRjk2IzcjLUZZNiQiIiZJI2U2RzYjL0ZobkktX240NjkzMDM0OTEyR0YoLUY5NiM3Iy1GPTYjNyRGQDckRkU3JDcjIiInRmZwLUYvNiQtRkw2JS1GLzYkLUY1NiNRI2UxRigtRjk2IzcjLUYvNiRGW3ItRjk2IzcjLUZZNiNJI2UxRzYjL0ZobkktX240NjkwMTY0ODMyR0YoRmpuLUYvNiQtRjU2I1EjZTJGKC1GOTYjNyMtRi82JEZecy1GOTYjNyMtRlk2I0kjZTJHNiMvRmhuSS1fbjQ2ODYyMjQzMjBHRigtRjk2IzcjLUY9NiM3JEZANyQ3JDcjRkhGSDckNyMiIiNGSC1GLzYkLUZMNidGaXEtRltvNiNRKCZtaW51cztGKC1GLzYkLUkmbWZyYWNHRjA2JC1GTDYlRmJvRmZvLUY1NiNRI2U0RigtRmNvNiNRIjNGKC1GOTYjNyMtRi82JEZkdS1GOTYjNyMtRlk2JCNGZnBGR0kjZTRHNiMvRmhuSS1fbjQ2ODU0ODk0MDhHRihGX3UtRi82JC1GZXU2JC1GTDYlLUZjbzYjUSMxMEYoRmZvLUY1NiNRI2U1RihGXHYtRjk2IzcjLUYvNiRGYHctRjk2IzcjLUZZNiQjIiM1RkdJI2U1RzYjL0ZobkktX240Njg1NDgxNjAwR0YoLUY5NiM3Iy1GPTYjNyRGQDclRmZ0NyQ3IyIiJSMhIiZGRzckNyNGZnAjISM1Rkc3JC1GLzYkLUZMNiVGaXFGX3UtRi82JC1GTDYlRmJvRmZvRmd3LUY5NiM3Iy1GLzYkRmF6LUY5NiM3Iy1GWTYkRmZwRmZ4LUY5NiM3Iy1GPTYjNyRGQDckRmZ0NyRGZ3lGZXktRi82JC1GTDYnRmlxRl91LUYvNiQtRmV1NiQtRkw2JS1GY282I1EiMkYoRmZvRl5zRlx2LUY5NiM3Iy1GLzYkRltcbC1GOTYjNyMtRlk2JCNGanRGR0ZbdEZfdUZidS1GOTYjNyMtRj02IzckRkA3JUZmdDckRml0IyEiI0ZHRmF5RkM3IzclNyZGPEZecUZidEZdeTckRmBbbEZgXWxGQw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjJGJ0YyRjUtRi82JFEiMEYnRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyUiIiUiIiMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2251" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6s &gt; " style="Maple Input" layout="Normal">ChangeFrame(M6S):
LieAlgebraData([e1+e2,I*(e1-e2),I*e3,e4+e5,I*(e4-e5),I*e6],M6S2);
DGsetup(%);
KillingForm();
QuadraticFormSignature(%);
map(nops,%); # sl2 x sl2</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY8LUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY1NiVRI2UyRidGOEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkJGQi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRj82LVEpJmVxdWFscztGJ0ZCRkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZm8tRiw2Ji1GLDYmLUkjbW5HRiQ2JFEiNEYnRkItRj82LVExJkludmlzaWJsZVRpbWVzO0YnRkJGREZkb0ZJRktGTUZPRlFGUy9GV0ZVLUY1NiVRI2UzRidGOEY7RkItRj82LVEoJm1pbnVzO0YnRkJGREZkb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGW3EtRiw2Ji1GXXA2JFEiNkYnRkJGYHAtRjU2JVEjZTZGJ0Y4RjtGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj5GZHBGZm5GaW5GQkZCRltvRl5vRmFvLUYsNiYtRiw2Ji1GXXA2JFEiMkYnRkJGYHBGWUZCLUY/Ni1RJyZwbHVzO0YnRkJGREZkb0ZJRktGTUZPRlFGanBGXHEtRiw2Ji1GXXA2JFEiM0YnRkJGYHAtRjU2JVEjZTVGJ0Y4RjtGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj5GanJGZm5GaW5GQkZCRltvRl5vRmFvLUYsNiZGX3JGYHBGZHBGQkZCRj4tRiw2Ji1GIzYmLUYsNihGNEY+RmJxRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYlLUY/Ni1RKiZ1bWludXMwO0YnRkJGREZkb0ZJRktGTUZPRlFGanBGXHFGWUZCRkJGPi1GLDYmLUYjNiYtRiw2KEZZRj5GZHBGZm5GaW5GQkZCRltvRl5vRmFvLUYsNidGXXQtRiw2JkZfckZgcEY0RkJGZ3AtRiw2JkZnckZgcC1GNTYlUSNlNEYnRjhGO0ZCRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRllGPkZcdUZmbkZpbkZCRkJGW29GXm9GYW8tRiw2JUZddEZjc0ZCRkJGPi1GLDYmLUYjNiYtRiw2KEZZRj5GYnFGZm5GaW5GQkZCRltvRl5vRmFvRjRGQkY+LUYsNiYtRiM2Ji1GLDYoRmRwRj5GXHVGZm5GaW5GQkZCRltvRl5vRmFvRlt0RkJGPi1GLDYmLUYjNiYtRiw2KEZkcEY+RmpyRmZuRmluRkJGQkZbb0Zeb0Zhb0Y0RkJGPi1GLDYmLUYjNiYtRiw2KEZcdUY+RmpyRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYlRl10LUYsNiZGX3JGYHBGYnFGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEZcdUY+RmJxRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYlRl10RmpyRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRmpyRj5GYnFGZm5GaW5GQkZCRltvRl5vRmFvRlx1RkJGZm5GaW5GQkZCRltvRl5v">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Li83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDcwMTE5OTI2NEdGKEkjZTJHNiMvRjJJLV9uNDcwMTE5OTMyOEdGKCwmSSNlM0c2Iy9GMkktX240NzAxMTk5MzYwR0YoIiIlSSNlNkc2Iy9GMkktX240NzAxMTk5NDU2R0YoISInLzckRi9GOSwmRjQiIiNJI2U1RzYjL0YySS1fbjQ3MDExOTk0MjRHRigiIiQvNyRGL0ZHLCRGOUZGLzckRi9GPiwkRjQhIiIvNyRGNEY5LCZGLyEiI0kjZTRHNiMvRjJJLV9uNDcwMTE5OTM5MkdGKCEiJC83JEY0RlcsJEY5RlYvNyRGNEY+Ri8vNyRGOUZXRlEvNyRGOUZHRi8vNyRGV0ZHLCRGPkZWLzckRldGPiwkRkdGUi83JEZHRj5GVzcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJJU02UzJHRig3JCIiJz1GKEkmZmFsc2VHRiZFXFtsITcxNyQ3JSIiIkZGRktGPTckNyVGZ3BGRkZgcEZCNyQ3JUZncEZLRkZGRjckNyVGZ3BGSyIiJkZLNyQ3JUZncEZecUZLRkY3JDclRmdwRmBwRkZGUjckNyVGRkZLRmdwRlY3JDclRkZGS0Y9RmVuNyQ3JUZGRj1GS0ZWNyQ3JUZGRmBwRmdwRmdwNyQ3JUZLRj1GRkZSNyQ3JUZLRl5xRmdwRmdwNyQ3JUY9Rl5xRmBwRlY3JDclRj1GYHBGXnFGUjckNyVGXnFGYHBGPUZncA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fk02UzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+TTZTMkc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JTcmLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21pR0YwNiNRI2UxRigtSSZfSG9sZEdGMDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSVNNlMyR0YoNyI3IzckNyMiIiJGRy1GLzYkLUklbXJvd0dGMDYlLUYvNiRGNC1GOTYjNyMtRi82JEY0LUY5NiM3Iy1JK19ER3Byb2R1Y3RHRig2I0kjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDY4NzI4NDczNkdGKC1JI21vR0YwNiNRKCZtaW51cztGKC1GLzYkLUZLNiUtSSNtbkdGMDYjUSI1RigtRmpuNiNRMSZJbnZpc2libGVUaW1lcztGKC1GNTYjUSNlNEYoLUY5NiM3Iy1GLzYkRl9vLUY5NiM3Iy1GWDYkIiImSSNlNEc2Iy9GZ25JLV9uNDY4NzI4MTk1MkdGKC1GOTYjNyMtRj02IzckRkA3JEZFNyQ3IyIiJSEiJi1GLzYkLUY1NiNRI2UyRigtRjk2IzcjLUY9NiM3JEZANyM3JDcjIiIjRkctRi82JC1GSzYlLUYvNiRGZ3EtRjk2IzcjLUYvNiRGZ3EtRjk2IzcjLUZYNiNJI2UyRzYjL0ZnbkktX240NjgzMzA3Nzc2R0YoRmluLUYvNiQtRks2JUZhb0Zlby1GNTYjUSNlNUYoLUY5NiM3Iy1GLzYkRmpzLUY5NiM3Iy1GWDYkRmVwSSNlNUc2Iy9GZ25JLV9uNDY4MzI5NjgwMEdGKC1GOTYjNyMtRj02IzckRkA3JEZhcjckNyNGZXBGZHE3JC1GLzYkLUY1NiNRI2UzRigtRjk2IzcjLUY9NiM3JEZANyM3JDcjIiIkRkctRi82JC1GSzYlLUYvNiRGaXUtRjk2IzcjLUYvNiRGaXUtRjk2IzcjLUZYNiNJI2UzRzYjL0ZnbkktX240NjgyMzYxODg4R0YoLUZqbjYjUScmcGx1cztGKC1GLzYkLUZLNiVGYW9GZW8tRjU2I1EjZTZGKC1GOTYjNyMtRi82JEZfeC1GOTYjNyMtRlg2JEZlcEkjZTZHNiMvRmduSS1fbjQ2Nzg4NjkzMTJHRigtRjk2IzcjLUY9NiM3JEZANyRGY3Y3JDcjIiInRmVwRkM3IzclNyZGPEZdcUZdckZgdTckRl92RmV5RkM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjJGJ0YyRjUtRi82JFEiMEYnRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyUiIiUiIiMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2259" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6s2 &gt; " style="Maple Input" layout="Normal">ChangeFrame(M6S):
LieAlgebraData([e1-e2,I*(e1+e2),I*e3,e4-e5,I*(e4+e5),I*e6],M6S3);
DGsetup(%);
KillingForm();
QuadraticFormSignature(%);
map(nops,%); # so3 x so3</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY8LUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY1NiVRI2UyRidGOEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkJGQi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRj82LVEpJmVxdWFscztGJ0ZCRkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZm8tRiw2Jy1GPzYtUSomdW1pbnVzMDtGJ0ZCRkRGZG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRl5wLUYsNiYtSSNtbkdGJDYkUSI0RidGQi1GPzYtUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmRvRklGS0ZNRk9GUUZTL0ZXRlUtRjU2JVEjZTNGJ0Y4RjtGQi1GPzYtUScmcGx1cztGJ0ZCRkRGZG9GSUZLRk1GT0ZRRl1wRl9wLUYsNiYtRmNwNiRRIjZGJ0ZCRmZwLUY1NiVRI2U2RidGOEY7RkJGQkZCRj4tRiw2Ji1GIzYmLUYsNihGNEY+RmpwRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYmLUYsNiYtRmNwNiRRIjJGJ0ZCRmZwRllGQkZdcS1GLDYmLUZjcDYkUSIzRidGQkZmcC1GNTYlUSNlNUYnRjhGO0ZCRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPkZqckZmbkZpbkZCRkJGW29GXm9GYW8tRiw2JUZqby1GLDYmRmJyRmZwRmpwRkJGQkZCRj4tRiw2Ji1GIzYmLUYsNihGNEY+RmVxRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYlRmpvRllGQkZCRj4tRiw2Ji1GIzYmLUYsNihGWUY+RmpwRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYnRmpvLUYsNiZGYnJGZnBGNEZCLUY/Ni1RKCZtaW51cztGJ0ZCRkRGZG9GSUZLRk1GT0ZRRl1wRl9wLUYsNiZGZ3JGZnAtRjU2JVEjZTRGJ0Y4RjtGQkZCRkJGPi1GLDYmLUYjNiYtRiw2KEZZRj5GXnVGZm5GaW5GQkZCRltvRl5vRmFvRmVzRkJGPi1GLDYmLUYjNiYtRiw2KEZZRj5GZXFGZm5GaW5GQkZCRltvRl5vRmFvRjRGQkY+LUYsNiYtRiM2Ji1GLDYoRmpwRj5GXnVGZm5GaW5GQkZCRltvRl5vRmFvRl10RkJGPi1GLDYmLUYjNiYtRiw2KEZqcEY+RmpyRmZuRmluRkJGQkZbb0Zeb0Zhb0Y0RkJGPi1GLDYmLUYjNiYtRiw2KEZedUY+RmpyRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYmRmJyRmZwRmVxRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRl51Rj5GZXFGZm5GaW5GQkZCRltvRl5vRmFvLUYsNiVGam9GanJGQkZCRj4tRiw2Ji1GIzYmLUYsNihGanJGPkZlcUZmbkZpbkZCRkJGW29GXm9GYW9GXnVGQkZmbkZpbkZCRkJGW29GXm8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Li83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDY2MTk1OTM2MEdGKEkjZTJHNiMvRjJJLV9uNDY2MTk1OTQyNEdGKCwmSSNlM0c2Iy9GMkktX240NjYxOTU5NDU2R0YoISIlSSNlNkc2Iy9GMkktX240NjYxOTU5NTUyR0YoIiInLzckRi9GOSwmRjQiIiNJI2U1RzYjL0YySS1fbjQ2NjE5NTk1MjBHRigiIiQvNyRGL0ZHLCRGOSEiIy83JEYvRj4sJEY0ISIiLzckRjRGOSwmRi9GT0kjZTRHNiMvRjJJLV9uNDY2MTk1OTQ4OEdGKCEiJC83JEY0RlcsJEY5RkYvNyRGNEY+Ri8vNyRGOUZXRlIvNyRGOUZHRi8vNyRGV0ZHLCRGPkZGLzckRldGPiwkRkdGUy83JEZHRj5GVzcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJJU02UzNHRig3JEZCPUYoSSZmYWxzZUdGJkVcW2whNzE3JDclIiIiRkZGS0Y9NyQ3JUZmcEZGRkJGQjckNyVGZnBGS0ZGRkY3JDclRmZwRksiIiZGSzckNyVGZnBGXXFGS0ZPNyQ3JUZmcEZCRkZGUzckNyVGRkZLRmZwRk83JDclRkZGSyIiJUZlbjckNyVGRkZmcUZLRkY3JDclRkZGQkZmcEZmcDckNyVGS0ZmcUZGRlM3JDclRktGXXFGZnBGZnA3JDclRmZxRl1xRkJGRjckNyVGZnFGQkZdcUZTNyQ3JUZdcUZCRmZxRmZw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fk02UzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+TTZTM0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JTciNygtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjE2I1EjZTFGKC1JJl9Ib2xkR0YxNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJU02UzNHRihGLTcjNyQ3IyIiIkZHLUYwNiQtSSVtcm93R0YxNiUtRjA2JEY1LUY6NiM3Iy1GMDYkRjUtRjo2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSNlMUc2Iy9JJ19sb2NhbEdGJkktX240NjkxMDMyNzM2R0YoLUkjbW9HRjE2I1EoJm1pbnVzO0YoLUYwNiQtRks2JS1JI21uR0YxNiNRIjVGKC1Gam42I1ExJkludmlzaWJsZVRpbWVzO0YoLUY2NiNRI2U0RigtRjo2IzcjLUYwNiRGX28tRjo2IzcjLUZYNiQiIiZJI2U0RzYjL0ZnbkktX240NjkyMjY2OTQ0R0YoLUY6NiM3Iy1GPjYjNyRGQTckRkU3JDcjIiIlISImLUYwNiQtRjY2I1EjZTJGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIiNGRy1GMDYkLUZLNiUtRjA2JEZncS1GOjYjNyMtRjA2JEZncS1GOjYjNyMtRlg2I0kjZTJHNiMvRmduSS1fbjQ2OTI0NjY1OTJHRihGaW4tRjA2JC1GSzYlRmFvRmVvLUY2NiNRI2U1RigtRjo2IzcjLUYwNiRGanMtRjo2IzcjLUZYNiRGZXBJI2U1RzYjL0ZnbkktX240NjkyNDcyMDAwR0YoLUY6NiM3Iy1GPjYjNyRGQTckRmFyNyQ3I0ZlcEZkcS1GMDYkLUY2NiNRI2UzRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiIkRkctRjA2JC1GSzYlLUYwNiRGaHUtRjo2IzcjLUYwNiRGaHUtRjo2IzcjLUZYNiNJI2UzRzYjL0ZnbkktX240Njk0MTEzNDQwR0YoLUZqbjYjUScmcGx1cztGKC1GMDYkLUZLNiVGYW9GZW8tRjY2I1EjZTZGKC1GOjYjNyMtRjA2JEZeeC1GOjYjNyMtRlg2JEZlcEkjZTZHNiMvRmduSS1fbjQ2OTQxMTg4NDhHRigtRjo2IzcjLUY+NiM3JEZBNyRGYnY3JDcjIiInRmVwRi03IzclRi03KEY9Rl1xRl1yRmB1Rl52RmR5Ri0=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjZGJ0YyRjVGLi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyUiIiEiIidGIw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2649" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6s &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="presentation" inline-output="false" labelreference="L2212" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">M6N (1 real form)</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2823" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">H:=-Z1+2*Z2:
X1:=F10+2*H+E01+E32:
X2:=F11-H+E31:
X3:=F21+3*H+E21:
X4:=F31+2*H-E01+E11:
X5:=F32-H+E10:
L:=X3+3*X2:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L2822" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">M6NBasis:=[X1,X2,L,X4,X5,F01]:
LieAlgebraData(M6NBasis,M6N);
DGsetup(%);
C := Array(1..6, 1..6, 1..6, (i, j ,k) -&gt; Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3MC83JEkjZTFHNiMvSSdfbG9jYWxHRiZJLV9uNDU2ODA1MDExMkdGKEkjZTJHNiMvRjJJLV9uNDU2ODA1MDE3NkdGKCwoSSNlM0c2Iy9GMkktX240NTY4MDUwMjA4R0YoISIjRi8iIiNGNCIiJS83JEYvRjksKkkjZTRHNiMvRjJJLV9uNDU2ODA1MDI0MEdGKCIiJEY5ISInRi9GR0Y0IiM3LzckRi9GQywmRi9GPUZDRj4vNyRGL0kjZTVHNiMvRjJJLV9uNDU2ODA1MDI3MkdGKCwoRk9GPUYvIiIiRkMhIiIvNyRGL0kjZTZHNiMvRjJJLV9uNDU2ODA1MDMwNEdGKCwmRjRGVUZYISIlLzckRjRGOSwmRjRGR0ZPISIkLzckRjRGQywoRkNGVUYvRlRGNEY+LzckRjRGTywoRlhGP0Y0RlVGT0ZULzckRjRGWCwkRlhGPi83JEY5RkMsJEY0IiInLzckRjlGTywkRlhGSS83JEZDRk8sKkZPRj1GQ0Y+RjRGaG9GOUY9LzckRkNGWCwmRk9GVEZYRmduLzckRk9GWEZkbzcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJJE02TkdGKDckRmhvPUYoSSZmYWxzZUdGJkVcW2whN0I3JDclRlRGPkZURj43JDclRlRGPkY+Rj83JDclRlRGPkZHRj03JDclRlRGR0ZURkc3JDclRlRGR0Y+Rkk3JDclRlRGR0ZHRkg3JDclRlRGR0Y/Rkc3JDclRlRGP0ZURj03JDclRlRGP0Y/Rj43JDclRlQiIiZGVEZUNyQ3JUZURmVyRj9GVTckNyVGVEZlckZlckY9NyQ3JUZURmhvRj5GVTckNyVGVEZob0Zob0ZnbjckNyVGPkZHRj5GRzckNyVGPkZHRmVyRltvNyQ3JUY+Rj9GVEZUNyQ3JUY+Rj9GPkY+NyQ3JUY+Rj9GP0ZVNyQ3JUY+RmVyRj5GVTckNyVGPkZlckZlckZUNyQ3JUY+RmVyRmhvRj83JDclRj5GaG9GaG9GPjckNyVGR0Y/Rj5GaG83JDclRkdGZXJGaG9GSTckNyVGP0ZlckY+RmhvNyQ3JUY/RmVyRkdGPTckNyVGP0ZlckY/Rj43JDclRj9GZXJGZXJGPTckNyVGP0Zob0ZlckZUNyQ3JUY/RmhvRmhvRmduNyQ3JUZlckZob0Zob0Y+</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fk02TkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+TTZORzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2821" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">Phi:=Matrix(6,6,symbol=p):
Phi[1,6]:=0: Phi[2,6]:=0: Phi[3,6]:=0: Phi[4,6]:=0: Phi[5,6]:=0:
Phi[3,1]:=0: Phi[4,1]:=0: Phi[5,1]:=0:
Phi[3,2]:=0: Phi[4,2]:=0: Phi[5,2]:=0:
Phi[4,3]:=0: Phi[5,3]:=0:
Phi[1,3]:=0: Phi[2,3]:=0:
Phi;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1XzMxKCk+OilbJCpvJC1JJ01BVFJJWEdGKDYjNyg3KC1JJW1zdWJHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjc2I1EicEYoLUklbXJvd0dGNzYlLUkjbW5HRjc2I1EiMUYoLUkjbW9HRjc2I1EoJmNvbW1hO0YoRkItRjY2JEY7LUZANiVGQkZGLUZDNiNRIjJGKC1GQzYjUSIwRigtRjY2JEY7LUZANiVGQkZGLUZDNiNRIjRGKC1GNjYkRjstRkA2JUZCRkYtRkM2I1EiNUYoRlE3KC1GNjYkRjstRkA2JUZORkZGQi1GNjYkRjstRkA2JUZORkZGTkZRLUY2NiRGOy1GQDYlRk5GRkZYLUY2NiRGOy1GQDYlRk5GRkZpbkZRNyhGUUZRLUY2NiRGOy1GQDYlLUZDNiNRIjNGKEZGRmJwLUY2NiRGOy1GQDYlRmJwRkZGWC1GNjYkRjstRkA2JUZicEZGRmluRlE3KEZRRlFGUS1GNjYkRjstRkA2JUZYRkZGWC1GNjYkRjstRkA2JUZYRkZGaW5GUTcoRlFGUUZRLUY2NiRGOy1GQDYlRmluRkZGWC1GNjYkRjstRkA2JUZpbkZGRmluRlE3KC1GNjYkRjstRkA2JS1GQzYjUSI2RihGRkZCLUY2NiRGOy1GQDYlRmRyRkZGTi1GNjYkRjstRkA2JUZkckZGRmJwLUY2NiRGOy1GQDYlRmRyRkZGWC1GNjYkRjstRkA2JUZkckZGRmluLUY2NiRGOy1GQDYlRmRyRkZGZHJJJ01hdHJpeEdGJTcjLUZbdDYjL0kkJWlkR0YoRi8=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2827" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6N &gt; " style="Maple Input" layout="Normal">nb:=[seq(add(Phi[i,j]*e||i,i=1..6),j=1..6)]:
test:=(l,i,j)-&gt;DGsimplify(evalDG(eval(LieBracket(nb[i],nb[j])-add(conjugate(C[i,j,k])*nb[k],k=1..6),rel||l))):
rel0:=[]:</Text-field>
</Input>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2826" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6N &gt; " style="Maple Input" layout="Normal">[seq(seq(test(0,i,j),j=i+1..6),i=1..6)]:
map(v-&gt;op(GetComponents(v,[e1,e2,e3,e4,e5,e6])),%):
ans:=[solve(%)]:
AI:=map(v-&gt;eval(Phi,v),ans); # Only the second anti-involution is admissible.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNBSUdGKDckWCwlIUdGKEYoW2dsISIlISEhI0UiJyInLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGMUYxRjFGMS1JJW1zdWJHRjM2JC1JI21pR0YzNiNRInBGKC1JJW1yb3dHRjM2JS1GMjYjUSI2RigtSSNtb0dGMzYjUSgmY29tbWE7RigtRjI2I1EiMUYoRjFGMUYxRjFGMUYxRjFGMUYxRjFGMUY4RjFGMUYxRjFGMUY4RjFGMUYxRjFGMUYxRjFGMUYxRjFGMUYxWCxGMEYoRihbZ2whIiUhISEjRSInIidGSS1GOTYkRjstRkA2JS1GMjYjUSIyRihGRUZJRjFGMUYxLUZANiYtRkY2I1EqJnVtaW51czA7RigtSShtc3Vic3VwR0YzNiVGO0ZPRlEtRkY2I1EnJnBsdXM7RigtRkA2JS1GMjYjUSI0RigtRkY2I1ExJkludmlzaWJsZVRpbWVzO0YoRk1GMUZJRjFGMUYxLUZANiRGVi1GQDYlRlFGXm9GTUYxRjFGSUYxRjFGMUYxRjFGMUZJLUZANiRGVkZNLUZANiVGWUZmbkZpbkYxRjFGMUYxRklGYW9GMUYxRjFGMUYxRkk3IzckLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNSNcaiJRQDopWyQqbyQtRlxwNiMvRl9wIjU3TztRQDopWyQqbyQ=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2825" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6N &gt; " style="Maple Input" layout="Normal">A:=AI[2]:
A.conjugate(A); # p[2,1] is purely imaginary
T:=eval(A,p[2,1]=t):
AT:=T.A.MatrixInverse(conjugate(T)); # Normalize p[2,1]=0.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYqLUY7NiRRIjBGJ0Y+RkFGREZHRkpGTEZORlBGUkZSRlJGUkZBRkRGR0ZKRkwtRjU2LS1GODYqLUYvNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvRj9RJ2l0YWxpY0YnLUYvNiYtRjs2JFEiMkYnRj4tSSNtb0dGJDYtUSgmY29tbWE7RidGPi8lJmZlbmNlR0ZGLyUqc2VwYXJhdG9yR0Zgby8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6Rj4vJS9zdWJzY3JpcHRzaGlmdEdGVi1GaW82LVEnJnBsdXM7RidGPkZccC9GX3BGRkZgcEZicEZkcEZmcEZocC9GW3FRLDAuMjIyMjIyMmVtRicvRl5xRmdxLUkmbW92ZXJHRiQ2JkZnbi1GaW82LVEtJmNvbmp1Z2F0ZTA7RidGPkZccEZlcS9GYXBGYG9GYnBGZHBGZnBGaHBGanAvRl5xRlxxRmhwL0krbXNlbWFudGljc0dGJFEqY29uanVnYXRlRidGPkZBRkRGR0ZKRkxGTkZQRjdGUkZSRlJGUkZBRkRGR0ZKRkwtRjU2LUZSRlJGN0ZSRlJGUkZBRkRGR0ZKRkwtRjU2LUZSRlJGUkY3RlJGUkZBRkRGR0ZKRkwtRjU2LUZSRlJGUi1GODYqLUYvNictRmlvNi1RKiZ1bWludXMwO0YnRj5GXHBGZXFGYHBGYnBGZHBGZnBGaHBGZnFGaHFGZ24tRmlvNi1RKCZtaW51cztGJ0Y+RlxwRmVxRmBwRmJwRmRwRmZwRmhwRmZxRmhxRmlxRj5GQUZERkdGSkZMRk5GUEY3RlJGQUZERkdGSkZMLUY1Ni0tRjg2Ki1GLzYrRl5zLUkobXN1YnN1cEdGJDYnRmpuRmNvRmVvLyUxc3VwZXJzY3JpcHRzaGlmdEdGVkZgcUZicS1GLzYmLUY7NiRRIjRGJ0Y+LUZpbzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZccEZlcUZgcEZicEZkcEZmcEZocEZqcEZgckZnbkY+RmFzLUYvNihGZW9GZHRGZ25GZHRGaXFGPkZicS1GanE2Ji1GLDYkLUYvNidGXnNGanNGYnFGX3RGPkY+RlxyRmhwRmFyRj5GQUZERkdGSkZMRk5GUC1GODYqLUYvNidGXnMtRi82JkZlb0ZkdEZnbkY+RmFzLUYvNiZGZW9GZHRGaXFGPkY+RkFGREZHRkpGTEZORlBGUi1GODYqLUYvNipGanNGYnFGX3RGYnFGZ3RGYnEtRmpxNiYtRiw2JC1GLzYmRmpzRmJxRl90Rj5GPkZcckZocEZhckY+RkFGREZHRkpGTEZORlBGX3VGN0ZBRkRGR0ZKRkxGQUZELyUmYWxpZ25HUSVheGlzRicvRkhRKWJhc2VsaW5lRicvRktRJ2NlbnRlckYnL0ZNUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGYG8vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zedy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zpdy8lJmZyYW1lR0Zpdy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkYvJS1lcXVhbGNvbHVtbnNHRkYvJS1kaXNwbGF5c3R5bGVHRkYvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZndGQUZERj5GPi9GYnJRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZceS1GLDYoLUYvNiYtRjI2PC1GNTYtLUY4NiotRjs2JkY9RkFGREY+RkFGREZHRkpGTEZORlAtRjg2Ki1GOzYmRlZGQUZERj5GQUZERkdGSkZMRk5GUEZgekZgekZgekZgekZBRkRGR0ZKRkwtRjU2LS1GODYqLUYvNigtRmhuNiUtRltvNidGXW9GXm9GQUZERmFvLUYvNigtRjs2JkZnb0ZBRkRGPi1GaW82L1EiLEYnRkFGREY+RlxwRl5wRmBwRmJwRmRwRmZwRmhwRmpwRl1xRl56RkFGREY+RmBxLUZpbzYvUSIrRidGQUZERj5GXHBGZXFGYHBGYnBGZHBGZnBGaHBGZnFGaHEtRmpxNiVGanotRmlvNi9RJyYjNzczO0YnRkFGREY+RlxwRmVxRmBwRmJwRmRwRmZwRmhwRmpwRmByL0ZpcEZgb0ZBRkRGPkZBRkRGR0ZKRkxGTkZQRlx6RmB6RmB6RmB6RmB6RkFGREZHRkpGTC1GNTYtRmB6RmB6Rlx6RmB6RmB6RmB6RkFGREZHRkpGTC1GNTYtRmB6RmB6RmB6Rlx6RmB6RmB6RkFGREZHRkpGTC1GNTYtRmB6RmB6RmB6LUY4NiotRi82KS1GaW82L0Zgc0ZBRkRGPkZccEZlcUZgcEZicEZkcEZmcEZocEZmcUZocUZqei1GaW82L0Zjc0ZBRkRGPkZccEZlcUZgcEZicEZkcEZmcEZocEZmcUZocUZoW2xGQUZERj5GQUZERkdGSkZMRk5GUEZcekZgekZBRkRGR0ZKRkwtRjU2LS1GODYqLUYvNi1GaFxsLUYvNiYtRlt0NidGXFtsRl5bbEZgW2xGXXRGYHFGQUZERj5GZVtsLUYvNigtRjs2JkZjdEZBRkRGPkZkdEZqekZBRkRGPkZqXGwtRi82KkZgW2xGZHRGanpGZHRGaFtsRkFGREY+RmVbbC1GanE2JS1GLzYpRmhcbEZiXWxGZVtsRmZdbEZBRkRGPkZqW2xGXVxsRkFGREY+RkFGREZHRkpGTEZORlAtRjg2Ki1GLzYpRmhcbC1GLzYoRmBbbEZkdEZqekZBRkRGPkZqXGwtRi82KEZgW2xGZHRGaFtsRkFGREY+RkFGREY+RkFGREZHRkpGTEZORlBGYHotRjg2Ki1GLzYsRmJdbEZlW2xGZl1sRmVbbEZqXWxGZVtsLUZqcTYlLUYvNihGYl1sRmVbbEZmXWxGQUZERj5GaltsRl1cbEZBRkRGPkZBRkRGR0ZKRkxGTkZQRmBebEZcekZBRkRGR0ZKRkxGQUZERmF2RmR2RmZ2Rmh2Rmp2Rlx3Rl93RmF3RmR3Rmd3Rmp3Rlx4Rl54RmF4RmN4RmV4Rmd4Rmp4RkFGREY+RkFGREY+L0ZfeVEiW0YnL0ZieVEiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjRSInIictSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjFGKC1JJW1yb3dHRjA2JS1JJW1zdWJHRjA2JC1JI21pR0YwNiNRInBGKC1GNjYlLUYvNiNRIjJGKC1JI21vR0YwNiNRKCZjb21tYTtGKEYuLUZFNiNRJyZwbHVzO0YoLUkmbW92ZXJHRjA2JUY4LUZFNiNRLSZjb25qdWdhdGUwO0YoL0krbXNlbWFudGljc0dGMFEqY29uanVnYXRlRigtRi82I1EiMEYoRlRGVC1GNjYqLUZFNiNRKiZ1bWludXMwO0YoLUkobXN1YnN1cEdGMDYlRjtGP0ZBRkgtRjY2JS1GLzYjUSI0RigtRkU2I1ExJkludmlzaWJsZVRpbWVzO0YoRjgtRkU2I1EoJm1pbnVzO0YoLUY2NidGQUZeb0Y4Rl5vRktGSC1GTDYlLUkobWZlbmNlZEdGMDYjLUY2NiZGWUZmbkZIRmluRk5GUUZURi5GVEZURlQtRjY2JkZZLUY2NiVGQUZeb0Y4RmFvLUY2NiVGQUZeb0ZLRlRGVEYuRlRGVEZURlRGVEZURi4tRjY2JkZZRjhGYW9GSy1GNjYpRmZuRkhGaW5GSEZkb0ZILUZMNiUtRmlvNiMtRjY2JUZmbkZIRmluRk5GUUZURlRGVEZURi5GXXBGVEZURlRGVEZURi43Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjVvS3g9QDopWyQqbyQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNBVEdGKFgsJSFHRihGKFtnbCEiJSEhISNFIiciJy1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMUYoLUklbXJvd0dGMjYnLUkjbWlHRjI2I1EidEYoLUkjbW9HRjI2I1EnJnBsdXM7RigtSSVtc3ViR0YyNiQtRjs2I1EicEYoLUY4NiUtRjE2I1EiMkYoLUY/NiNRKCZjb21tYTtGKEYwLUY/NiNRKCZtaW51cztGKC1JJm1vdmVyR0YyNiVGOi1GPzYjUS0mY29uanVnYXRlMDtGKC9JK21zZW1hbnRpY3NHRjJRKmNvbmp1Z2F0ZUYoLUYxNiNRIjBGKEZmbkZmbi1GODYyLUY/NiNRKiZ1bWludXMwO0YoLUklbXN1cEdGMjYkRjpGSkZQLUY4NidGSi1GPzYjUTEmSW52aXNpYmxlVGltZXM7RihGOkZjb0ZCRlAtSShtc3Vic3VwR0YyNiVGRUZIRkpGPi1GODYlLUYxNiNRIjRGKEZjb0Y6Rj4tRjg2JUZbcEZjb0ZCRlAtRjg2JS1JKG1mZW5jZWRHRjI2Iy1GODYmRltvLUY4NiVGSkZjb0Y6RlAtRjg2JUZKRmNvRkJGY29GU0ZQLUZUNiUtRmNwNiMtRjg2JkZbb0Zeb0Y+RmlvRlZGWUZQLUY4NiVGSkZjby1GX282JEZTRkpGZm5GMEZmbkZmbkZmbi1GODYoRltvRmdwRlBGaXBGPi1GODYlRkpGY29GU0ZmbkZmbkYwRmZuRmZuRmZuRmZuRmZuRmZuRjAtRjg2KEZbb0Y6RlBGQkY+RlMtRjg2MUZeb0Y+RmFvRj5GZm9GPkZpb0Y+Rl5wRj5GYHBGUC1GVDYlLUZjcDYjLUY4NiVGXm9GPkZpb0ZWRllGPkZhcUZmbkZmbkZmbkZmbkYwRmVxRmZuRmZuRmZuRmZuRmZuRjA3Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjVLMisoKT46KVskKm8k</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L2830" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6N &gt; " style="Maple Input" layout="Normal">eval(A,p[2,1]=0); # One real form.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYqLUY7NiRRIjBGJ0Y+RkFGREZHRkpGTEZORlBGUkZSRlJGUkZBRkRGR0ZKRkwtRjU2LUZSRjdGUkZSRlJGUkZBRkRGR0ZKRkwtRjU2LUZSRlJGN0ZSRlJGUkZBRkRGR0ZKRkwtRjU2LUZSRlJGUkY3RlJGUkZBRkRGR0ZKRkwtRjU2LUZSRlJGUkZSRjdGUkZBRkRGR0ZKRkwtRjU2LUZSRlJGUkZSRlJGN0ZBRkRGR0ZKRkxGQUZELyUmYWxpZ25HUSVheGlzRicvRkhRKWJhc2VsaW5lRicvRktRJ2NlbnRlckYnL0ZNUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmlvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmRwLyUmZnJhbWVHRmRwLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGRi8lLWVxdWFsY29sdW1uc0dGRi8lLWRpc3BsYXlzdHlsZUdGRi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZhcEZBRkRGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmdxLUYsNigtRi82Ji1GMjY8LUY1Ni0tRjg2Ki1GOzYmRj1GQUZERj5GQUZERkdGSkZMRk5GUC1GODYqLUY7NiZGVkZBRkRGPkZBRkRGR0ZKRkxGTkZQRlxzRlxzRlxzRlxzRkFGREZHRkpGTC1GNTYtRlxzRmhyRlxzRlxzRlxzRlxzRkFGREZHRkpGTC1GNTYtRlxzRlxzRmhyRlxzRlxzRlxzRkFGREZHRkpGTC1GNTYtRlxzRlxzRlxzRmhyRlxzRlxzRkFGREZHRkpGTC1GNTYtRlxzRlxzRlxzRlxzRmhyRlxzRkFGREZHRkpGTC1GNTYtRlxzRlxzRlxzRlxzRlxzRmhyRkFGREZHRkpGTEZBRkRGW29GXm8vRktGZHFGYm9GZG9GZ29Gam9GXHBGX3BGYnBGZXBGZ3BGaXBGXHFGXnFGYHFGYnFGZXFGQUZERj5GQUZERj4vRltyUSJbRicvRl5yUSJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1Ry93KDRfIilbJCpvJC1JJ01BVFJJWEdGKDYjNyg3KC1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMUYoLUY2NiNRIjBGKEY8RjxGPEY8NyhGPEY1RjxGPEY8Rjw3KEY8RjxGNUY8RjxGPDcoRjxGPEY8RjVGPEY8NyhGPEY8RjxGPEY1Rjw3KEY8RjxGPEY8RjxGNUknTWF0cml4R0YlNyMtRkQ2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L2833" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="M6N &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
</Section><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L2813" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>
